Non-singlet coefficient functions for charged-current deep-inelastic scattering to the third order in QCD

We have calculated the coefficient functions for the structure functions F_2, F_L and F_3 in nu-nubar charged-current deep-inelastic scattering (DIS) at the third order in the strong coupling alpha_s, thus completing the description of unpolarized inclusive W^(+-) exchange DIS to this order of massless perturbative QCD. In this brief note, our new results are presented in terms of compact approximate expressions that are sufficiently accurate for phenomenological analyses. For the benefit of such analyses we also collect, in a unified notation, the corresponding lower-order contributions and the flavour non-singlet coefficient functions for nu+nubar charged-current DIS. The behaviour of all six third-order coefficient functions at small Bjorken-x is briefly discussed.

==> anc/Mellin_N2.res <==
FORM 4.1 (Feb 26 2015) 64-bits                   Run: Sun Mar 15 20:33:58 2015
    #-

* the analytical second moments of the even-odd differences in dffc2L3X.h

   c3EminO =

       + cf*[ca-2cf]^2 * (
          - 840949/972
          + 178082/243*z2
          - 162590/81*z3
          - 11980/9*z3*z2
          + 368/3*z3^2
          + 3802*z4
          + 2336/9*z5
          + 1405/9*z6
          )

       + cf*nf*[ca-2cf] * (
          + 59761/729
          - 23056/243*z2
          + 28564/81*z3
          + 704/9*z3*z2
          - 10006/27*z4
          - 896/9*z5
          )

       + cf^2*[ca-2cf] * (
          - 15979879/8748
          + 371195/243*z2
          - 290252/81*z3
          - 2184*z3*z2
          + 728/3*z3^2
          + 144316/27*z4
          + 19208/9*z5
          - 3527/9*z6
          );

   c2EminO =

       + cf*[ca-2cf]^2 * (
          - 1482179/1944
          + 358747/486*z2
          - 910861/405*z3
          - 11764/9*z3*z2
          + 368/3*z3^2
          + 181501/45*z4
          + 1028/9*z5
          + 1405/9*z6
          )

       + cf*nf*[ca-2cf] * (
          + 552223/7290
          - 23362/243*z2
          + 155744/405*z3
          + 704/9*z3*z2
          - 53594/135*z4
          - 896/9*z5
          )

       + cf^2*[ca-2cf] * (
          - 34097497/21870
          + 353789/243*z2
          - 332174/81*z3
          - 2112*z3*z2
          + 728/3*z3^2
          + 779753/135*z4
          + 17672/9*z5
          - 3527/9*z6
          );

   cLEminO =

       + cf*[ca-2cf]^2 * (
          + 8119/162
          - 3046/27*z2
          - 22028/135*z3
          + 32*z3*z2
          + 12644/45*z4
          - 176/3*z5
          )

       + cf*nf*[ca-2cf] * (
          + 3374/405
          + 136/27*z2
          + 1232/135*z3
          - 1072/45*z4
          )

       + cf^2*[ca-2cf] * (
          + 167069/1215
          - 7408/27*z2
          - 6304/27*z3
          + 96*z3*z2
          + 23624/45*z4
          - 192*z5
          );


FORM 4.1 (Feb 26 2015) 64-bits                   Run: Sun Mar 15 20:29:10 2015
    #-

* the corresponding numerical values.

   c3EminO =

       + nf * (
          + 6.054317848E-2
          )

       + 8.386266900E+0
         ;

* next two: replacing the approximate results in (3.10) of MRV (2007)
* (consisting within the uncertainties of the latter), eq. (4.1) of
*
*           J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*           arXiv:1606.08907, PoS DIS2016 (2016) 059

   c2EminO =

       + nf * (
          + 7.220159109E-1
          )

       - 2.040014402E+1
         ;

   cLEminO =

       + nf * (
          + 8.013314149E-1
          )

       - 2.477551732E+1
         ;



==> anc/c2LnsOddN.h <==

* ---------------------------------------------------------------------------
*
*   The  odd-N  QCD coefficient functions for the  W^{+}-W^{-}  difference 
*   of the structure functions  F_2, F_L  in inclusive charged-current (CC) 
*   deep-inelastic scattering for the MSbar scale choice mu_r = mu_f = Q
*   to three loops (N^3LO).  The expansion parameter is alpha_s/(4 pi).
*
*   S(R(m1,...,mk),N) denote harmonic sums, z2 = Zeta(2),... , z5=Zeta(5).
*   ca, cf are the usual colour factors, nf is the number of light flavours.
*
*   The numerator-N functions g1O(N) and g2O(N) in (2.22) of arXiv:0812.4168
*   have not been kept separate in the expressions given below.
*
*   Reference: Non-singlet coefficient functions for charged-current 
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt, 
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*
* ---------------------------------------------------------------------------  
     
 L  cLns0N = 0;
 L  c2ns0N = 1;

 L  c2ns1N =
       + theta( - 1 + N) * (  - 9*cf + 4*den(1 + N)*cf - 2*den(1 + N)^2*cf + 2
         *den(1 + N)*S(R(1),1 + N)*cf + 3*den(N)*cf + 2*den(N)^2*cf - 2*den(N)
         *S(R(1),N)*cf + 3*S(R(1),N)*cf + 4*S(R(1,1),N)*cf - 4*S(R(2),N)*cf );

 L  cLns1N =
       + theta( - 1 + N) * ( 4*den(1 + N)*cf );

 L  c2ns2oddN =
       + theta( - 1 + N) * ( 457/36*cf*nf - 5465/72*cf*ca + 54*cf*ca*z3 + 331/
         8*cf^2 - 72*cf^2*z3 - 488/27*den(1 + N)*cf*nf + 3968/27*den(1 + N)*cf
         *ca - 84*den(1 + N)*cf*ca*z3 - 125*den(1 + N)*cf^2 + 144*den(1 + N)*
         cf^2*z3 + 38/3*den(1 + N)^2*cf*nf - 251/3*den(1 + N)^2*cf*ca + 42*
         den(1 + N)^2*cf^2 - 10/3*den(1 + N)^3*cf*nf + 19/3*den(1 + N)^3*cf*ca
          + 60*den(1 + N)^3*cf^2 - 30*den(1 + N)^4*cf^2 + 40*den(1 + N)^3*S(R(
         1),1 + N)*cf^2 - 64*den(1 + N)^2*S(R(-2),1 + N)*cf*ca + 128*den(1 + N
         )^2*S(R(-2),1 + N)*cf^2 + 8/3*den(1 + N)^2*S(R(1),1 + N)*cf*nf - 20/3
         *den(1 + N)^2*S(R(1),1 + N)*cf*ca - 64*den(1 + N)^2*S(R(1),1 + N)*
         cf^2 - 32*den(1 + N)^2*S(R(1,1),1 + N)*cf^2 + 28*den(1 + N)^2*S(R(2),
         1 + N)*cf^2 - 40*den(1 + N)*S(R(-3),1 + N)*cf*ca + 80*den(1 + N)*S(R(
         -3),1 + N)*cf^2 + 12*den(1 + N)*S(R(-2),1 + N)*cf*ca - 24*den(1 + N)*
         S(R(-2),1 + N)*cf^2 + 8*den(1 + N)*S(R(-2,1),1 + N)*cf*ca - 16*den(1
          + N)*S(R(-2,1),1 + N)*cf^2 - 68/9*den(1 + N)*S(R(1),1 + N)*cf*nf + 
         812/9*den(1 + N)*S(R(1),1 + N)*cf*ca - 100*den(1 + N)*S(R(1),1 + N)*
         cf^2 + 56*den(1 + N)*S(R(1,-2),1 + N)*cf*ca - 112*den(1 + N)*S(R(1,-2
         ),1 + N)*cf^2 - 4/3*den(1 + N)*S(R(1,1),1 + N)*cf*nf + 22/3*den(1 + N
         )*S(R(1,1),1 + N)*cf*ca + 36*den(1 + N)*S(R(1,1),1 + N)*cf^2 + 24*
         den(1 + N)*S(R(1,1,1),1 + N)*cf^2 + 4*den(1 + N)*S(R(1,2),1 + N)*cf*
         ca - 32*den(1 + N)*S(R(1,2),1 + N)*cf^2 + 4/3*den(1 + N)*S(R(2),1 + N
         )*cf*nf - 22/3*den(1 + N)*S(R(2),1 + N)*cf*ca - 32*den(1 + N)*S(R(2),
         1 + N)*cf^2 - 4*den(1 + N)*S(R(2,1),1 + N)*cf*ca - 24*den(1 + N)*S(R(
         2,1),1 + N)*cf^2 + 28*den(1 + N)*S(R(3),1 + N)*cf*ca - 28*den(1 + N)*
         S(R(3),1 + N)*cf^2 - 48*den(2 + N)^3*cf*ca + 96*den(2 + N)^3*cf^2 - 
         48*den(2 + N)*S(R(-2),2 + N)*cf*ca + 96*den(2 + N)*S(R(-2),2 + N)*
         cf^2 + 89/27*den(N)*cf*nf - 3421/54*den(N)*cf*ca + 36*den(N)*cf*ca*z3
          + 131/2*den(N)*cf^2 - 48*den(N)*cf^2*z3 - 4*den(N)^2*cf*nf + 46*den(
         N)^2*cf*ca - 45*den(N)^2*cf^2 + 10/3*den(N)^3*cf*nf - 79/3*den(N)^3*
         cf*ca + 34*den(N)^3*cf^2 + 12*den(N)^4*cf*ca - 14*den(N)^4*cf^2 - 8*
         den(N)^3*S(R(1),N)*cf*ca - 8*den(N)^3*S(R(1),N)*cf^2 - 8/3*den(N)^2*
         S(R(1),N)*cf*nf + 68/3*den(N)^2*S(R(1),N)*cf*ca - 24*den(N)^2*S(R(1),
         N)*cf^2 + 24*den(N)^2*S(R(1,1),N)*cf^2 - 20*den(N)^2*S(R(2),N)*cf^2
          + 24*den(N)*S(R(-3),N)*cf*ca - 48*den(N)*S(R(-3),N)*cf^2 + 4*den(N)*
         S(R(-2),N)*cf*ca - 8*den(N)*S(R(-2),N)*cf^2 - 8*den(N)*S(R(-2,1),N)*
         cf*ca + 16*den(N)*S(R(-2,1),N)*cf^2 + 26/9*den(N)*S(R(1),N)*cf*nf - 
         455/9*den(N)*S(R(1),N)*cf*ca + 75*den(N)*S(R(1),N)*cf^2 - 24*den(N)*
         S(R(1,-2),N)*cf*ca + 48*den(N)*S(R(1,-2),N)*cf^2 + 4/3*den(N)*S(R(1,1
         ),N)*cf*nf - 22/3*den(N)*S(R(1,1),N)*cf*ca - 8*den(N)*S(R(1,1),N)*
         cf^2 - 24*den(N)*S(R(1,1,1),N)*cf^2 - 4*den(N)*S(R(1,2),N)*cf*ca + 32
         *den(N)*S(R(1,2),N)*cf^2 - 4/3*den(N)*S(R(2),N)*cf*nf + 22/3*den(N)*
         S(R(2),N)*cf*ca + 4*den(N)*S(R(2),N)*cf^2 + 4*den(N)*S(R(2,1),N)*cf*
         ca + 24*den(N)*S(R(2,1),N)*cf^2 - 12*den(N)*S(R(3),N)*cf*ca - 4*den(N
         )*S(R(3),N)*cf^2 + 12*S(R(-4),N)*cf*ca - 24*S(R(-4),N)*cf^2 - 8*S(R(
         -3,1),N)*cf*ca + 16*S(R(-3,1),N)*cf^2 + 8*S(R(-2),N)*cf*ca - 16*S(R(
         -2),N)*cf^2 - 24*S(R(-2,-2),N)*cf*ca + 48*S(R(-2,-2),N)*cf^2 - 247/27
         *S(R(1),N)*cf*nf + 3155/54*S(R(1),N)*cf*ca - 48*S(R(1),N)*cf*ca*z3 - 
         51/2*S(R(1),N)*cf^2 + 48*S(R(1),N)*cf^2*z3 - 40*S(R(1,-3),N)*cf*ca + 
         80*S(R(1,-3),N)*cf^2 + 16*S(R(1,-2,1),N)*cf*ca - 32*S(R(1,-2,1),N)*
         cf^2 - 58/9*S(R(1,1),N)*cf*nf + 367/9*S(R(1,1),N)*cf*ca - 27*S(R(1,1)
         ,N)*cf^2 + 32*S(R(1,1,-2),N)*cf*ca - 64*S(R(1,1,-2),N)*cf^2 - 8/3*S(
         R(1,1,1),N)*cf*nf + 44/3*S(R(1,1,1),N)*cf*ca + 36*S(R(1,1,1),N)*cf^2
          + 48*S(R(1,1,1,1),N)*cf^2 + 8*S(R(1,1,2),N)*cf*ca - 64*S(R(1,1,2),N)
         *cf^2 + 8/3*S(R(1,2),N)*cf*nf - 44/3*S(R(1,2),N)*cf*ca - 36*S(R(1,2),
         N)*cf^2 - 8*S(R(1,2,1),N)*cf*ca - 48*S(R(1,2,1),N)*cf^2 + 16*S(R(1,3)
         ,N)*cf*ca + 24*S(R(1,3),N)*cf^2 + 38/3*S(R(2),N)*cf*nf - 239/3*S(R(2)
         ,N)*cf*ca + 61*S(R(2),N)*cf^2 - 24*S(R(2,-2),N)*cf*ca + 48*S(R(2,-2),
         N)*cf^2 + 16/3*S(R(2,1),N)*cf*nf - 88/3*S(R(2,1),N)*cf*ca - 24*S(R(2,
         1),N)*cf^2 - 56*S(R(2,1,1),N)*cf^2 + 48*S(R(2,2),N)*cf^2 - 20/3*S(R(3
         ),N)*cf*nf + 110/3*S(R(3),N)*cf*ca + 6*S(R(3),N)*cf^2 + 8*S(R(3,1),N)
         *cf*ca + 48*S(R(3,1),N)*cf^2 - 12*S(R(4),N)*cf*ca - 16*S(R(4),N)*cf^2
          );

 L  cLns2oddN =
       + delta( - 1 + N) * ( 24*cf*ca*z3 - 48*cf^2*z3 )

       + theta( - 3 + N) * (  - 16*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca + 32*
         den( - 1 + N)*S(R(-2), - 1 + N)*cf^2 )

       + theta( - 1 + N) * (  - 100/9*den(1 + N)*cf*nf + 922/9*den(1 + N)*cf*
         ca - 48*den(1 + N)*cf*ca*z3 - 126*den(1 + N)*cf^2 + 96*den(1 + N)*
         cf^2*z3 + 16/3*den(1 + N)^2*cf*nf - 16/3*den(1 + N)^2*cf*ca - 48*den(
         1 + N)^2*cf^2 + 16*den(1 + N)^3*cf^2 - 32*den(1 + N)^2*S(R(-2),1 + N)
         *cf*ca + 64*den(1 + N)^2*S(R(-2),1 + N)*cf^2 - 24*den(1 + N)^2*S(R(1)
         ,1 + N)*cf^2 - 16*den(1 + N)*S(R(-3),1 + N)*cf*ca + 32*den(1 + N)*S(
         R(-3),1 + N)*cf^2 + 16*den(1 + N)*S(R(-2),1 + N)*cf*ca - 32*den(1 + N
         )*S(R(-2),1 + N)*cf^2 - 8/3*den(1 + N)*S(R(1),1 + N)*cf*nf + 92/3*
         den(1 + N)*S(R(1),1 + N)*cf*ca - 28*den(1 + N)*S(R(1),1 + N)*cf^2 + 
         32*den(1 + N)*S(R(1,-2),1 + N)*cf*ca - 64*den(1 + N)*S(R(1,-2),1 + N)
         *cf^2 + 16*den(1 + N)*S(R(1,1),1 + N)*cf^2 - 16*den(1 + N)*S(R(2),1
          + N)*cf^2 + 16*den(1 + N)*S(R(3),1 + N)*cf*ca - 32*den(1 + N)*S(R(3)
         ,1 + N)*cf^2 - 32*den(2 + N)^3*cf*ca + 64*den(2 + N)^3*cf^2 - 32*den(
         2 + N)*S(R(-2),2 + N)*cf*ca + 64*den(2 + N)*S(R(-2),2 + N)*cf^2 + 8/3
         *den(N)*cf*nf - 164/3*den(N)*cf*ca + 92*den(N)*cf^2 + 8*den(N)^2*cf^2
          - 8*den(N)*S(R(1),N)*cf^2 );


 L  c2ns3oddN =
       + delta( - 4 + N) * (  - 540/7*cf*ca^2*z5 + 2160/7*cf^2*ca*z5 - 2160/7*
         cf^3*z5 )

       + delta( - 1 + N) * ( 144/5*cf*ca*nf*z3 - 2896/45*cf*ca^2*z3 - 544/15*
         cf^2*nf*z3 - 1048/45*cf^2*ca*z3 + 816/5*cf^3*z3 )

       + theta( - 3 + N) * (  - 32/15*den( - 2 + N)*cf*ca*nf*z3 + 172/45*den(
          - 2 + N)*cf*ca^2*z3 + 64/15*den( - 2 + N)*cf^2*nf*z3 - 536/45*den(
          - 2 + N)*cf^2*ca*z3 + 128/15*den( - 2 + N)*cf^3*z3 - 32/15*den( - 2
          + N)*S(R(-2,1), - 2 + N)*cf*ca*nf + 172/45*den( - 2 + N)*S(R(-2,1),
          - 2 + N)*cf*ca^2 + 64/15*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
          - 536/45*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*ca + 128/15*den( - 2
          + N)*S(R(-2,1), - 2 + N)*cf^3 + 32/3*den( - 2 + N)*S(R(1), - 2 + N)*
         cf*ca*nf*z3 + 232/15*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca^2*z3 - 896/
         5*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*ca*z3 + 2336/15*den( - 2 + N)*
         S(R(1), - 2 + N)*cf^3*z3 + 32/15*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf
         *ca*nf - 172/45*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca^2 - 64/15*
         den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf + 536/45*den( - 2 + N)*S(R(
         1,-2), - 2 + N)*cf^2*ca - 128/15*den( - 2 + N)*S(R(1,-2), - 2 + N)*
         cf^3 - 16/3*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf - 116/15*den(
          - 2 + N)*S(R(1,3), - 2 + N)*cf*ca^2 + 448/5*den( - 2 + N)*S(R(1,3),
          - 2 + N)*cf^2*ca - 1168/15*den( - 2 + N)*S(R(1,3), - 2 + N)*cf^3 + 
         16/3*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf + 116/15*den( - 2 + N)
         *S(R(3,1), - 2 + N)*cf*ca^2 - 448/5*den( - 2 + N)*S(R(3,1), - 2 + N)*
         cf^2*ca + 1168/15*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^3 - 32/3*den(
          - 1 + N)*cf*ca*nf*z3 - 232/15*den( - 1 + N)*cf*ca^2*z3 + 896/5*den(
          - 1 + N)*cf^2*ca*z3 - 2336/15*den( - 1 + N)*cf^3*z3 - 16/3*den( - 1
          + N)^3*S(R(1), - 1 + N)*cf*ca*nf - 116/15*den( - 1 + N)^3*S(R(1), - 
         1 + N)*cf*ca^2 + 448/5*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^2*ca - 
         1168/15*den( - 1 + N)^3*S(R(1), - 1 + N)*cf^3 - 16/5*den( - 1 + N)^2*
         S(R(1), - 1 + N)*cf*ca*nf - 104/9*den( - 1 + N)^2*S(R(1), - 1 + N)*cf
         *ca^2 - 64/15*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*nf + 4568/45*den(
          - 1 + N)^2*S(R(1), - 1 + N)*cf^2*ca - 432/5*den( - 1 + N)^2*S(R(1),
          - 1 + N)*cf^3 - 32*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*ca + 64*den(
          - 1 + N)*S(R(-3), - 1 + N)*cf^3 - 64/5*den( - 1 + N)*S(R(-2), - 1 + 
         N)*cf*ca*nf + 2452/45*den( - 1 + N)*S(R(-2), - 1 + N)*cf*ca^2 + 128/5
         *den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf - 4856/45*den( - 1 + N)*S(R(
         -2), - 1 + N)*cf^2*ca - 32/15*den( - 1 + N)*S(R(-2), - 1 + N)*cf^3 + 
         32*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*ca - 64*den( - 1 + N)*S(R(
         -2,1), - 1 + N)*cf^3 - 16/5*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf
          - 104/9*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2 - 64/15*den( - 1 + N)
         *S(R(1), - 1 + N)*cf^2*nf + 4568/45*den( - 1 + N)*S(R(1), - 1 + N)*
         cf^2*ca - 432/5*den( - 1 + N)*S(R(1), - 1 + N)*cf^3 + 32*den( - 1 + N
         )*S(R(1,-2), - 1 + N)*cf^2*ca - 64*den( - 1 + N)*S(R(1,-2), - 1 + N)*
         cf^3 + 16/3*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf + 116/15*den( - 1
          + N)*S(R(3), - 1 + N)*cf*ca^2 - 448/5*den( - 1 + N)*S(R(3), - 1 + N)
         *cf^2*ca + 1168/15*den( - 1 + N)*S(R(3), - 1 + N)*cf^3 )

       + theta( - 1 + N) * (  - 9517/486*cf*nf^2 - 8/9*cf*nf^2*z3 + 142883/486
         *cf*ca*nf + 12*cf*ca*nf*z4 - 2102/9*cf*ca*nf*z3 - 1909753/1944*cf*
         ca^2 - 110/3*cf*ca^2*z5 + 115/3*cf*ca^2*z5*N - 5/3*cf*ca^2*z5*N^2 - 
         30*cf*ca^2*z4 + 11674/9*cf*ca^2*z3 - 341/36*cf^2*nf - 12*cf^2*nf*z4
          + 1112/3*cf^2*nf*z3 + 9161/12*cf^2*ca - 3880/3*cf^2*ca*z5 - 460/3*
         cf^2*ca*z5*N + 20/3*cf^2*ca*z5*N^2 + 90*cf^2*ca*z4 - 5005/3*cf^2*ca*
         z3 - 7255/24*cf^3 + 6040/3*cf^3*z5 + 460/3*cf^3*z5*N - 20/3*cf^3*z5*
         N^2 - 60*cf^3*z4 - 1244/3*cf^3*z3 + 36748/729*den(1 + N)*cf*nf^2 + 16/
         27*den(1 + N)*cf*nf^2*z3 - 3544723/3645*den(1 + N)*cf*ca*nf - 8*den(1
          + N)*cf*ca*nf*z4 + 10516/27*den(1 + N)*cf*ca*nf*z3 + 25075531/7290*
         den(1 + N)*cf*ca^2 - 800*den(1 + N)*cf*ca^2*z5 - 24*den(1 + N)*cf*
         ca^2*z4 - 406816/135*den(1 + N)*cf*ca^2*z3 + 143051/270*den(1 + N)*
         cf^2*nf + 8*den(1 + N)*cf^2*nf*z4 - 5368/9*den(1 + N)*cf^2*nf*z3 - 
         779011/270*den(1 + N)*cf^2*ca + 4960*den(1 + N)*cf^2*ca*z5 + 72*den(1
          + N)*cf^2*ca*z4 + 297278/45*den(1 + N)*cf^2*ca*z3 - 14413/30*den(1
          + N)*cf^3 - 6240*den(1 + N)*cf^3*z5 - 48*den(1 + N)*cf^3*z4 - 16984/
         5*den(1 + N)*cf^3*z3 - 4384/81*den(1 + N)^2*cf*nf^2 + 325442/405*den(
         1 + N)^2*cf*ca*nf - 352*den(1 + N)^2*cf*ca*nf*z3 - 90389/45*den(1 + N
         )^2*cf*ca^2 - 24*den(1 + N)^2*cf*ca^2*z4 + 1504*den(1 + N)^2*cf*ca^2*
         z3 - 233783/810*den(1 + N)^2*cf^2*nf + 1760/3*den(1 + N)^2*cf^2*nf*z3
          + 74297/324*den(1 + N)^2*cf^2*ca + 72*den(1 + N)^2*cf^2*ca*z4 - 3224/
         3*den(1 + N)^2*cf^2*ca*z3 + 25427/60*den(1 + N)^2*cf^3 - 48*den(1 + N
         )^2*cf^3*z4 - 2248*den(1 + N)^2*cf^3*z3 + 2360/81*den(1 + N)^3*cf*
         nf^2 - 23116/81*den(1 + N)^3*cf*ca*nf + 330004/405*den(1 + N)^3*cf*
         ca^2 + 144*den(1 + N)^3*cf*ca^2*z3 - 7510/27*den(1 + N)^3*cf^2*nf + 
         328373/135*den(1 + N)^3*cf^2*ca - 1368*den(1 + N)^3*cf^2*ca*z3 - 
         39304/15*den(1 + N)^3*cf^3 + 5360/3*den(1 + N)^3*cf^3*z3 - 184/27*
         den(1 + N)^4*cf*nf^2 + 776/27*den(1 + N)^4*cf*ca*nf + 218/27*den(1 + 
         N)^4*cf*ca^2 + 3106/9*den(1 + N)^4*cf^2*nf - 15751/9*den(1 + N)^4*
         cf^2*ca + 66*den(1 + N)^4*cf^3 - 364/3*den(1 + N)^5*cf^2*nf + 1186/3*
         den(1 + N)^5*cf^2*ca + 894*den(1 + N)^5*cf^3 - 420*den(1 + N)^6*cf^3
          + 72*den(1 + N)^5*S(R(1),1 + N)*cf*ca^2 - 192*den(1 + N)^5*S(R(1),1
          + N)*cf^2*ca + 980*den(1 + N)^5*S(R(1),1 + N)*cf^3 + 56*den(1 + N)^4
         *S(R(-2),1 + N)*cf*ca^2 - 3184/3*den(1 + N)^4*S(R(-2),1 + N)*cf^2*ca
          + 5696/3*den(1 + N)^4*S(R(-2),1 + N)*cf^3 + 8/3*den(1 + N)^4*S(R(1),
         1 + N)*cf*ca*nf - 1496/3*den(1 + N)^4*S(R(1),1 + N)*cf*ca^2 + 1084/9*
         den(1 + N)^4*S(R(1),1 + N)*cf^2*nf + 10814/9*den(1 + N)^4*S(R(1),1 + 
         N)*cf^2*ca - 7970/3*den(1 + N)^4*S(R(1),1 + N)*cf^3 - 60*den(1 + N)^4
         *S(R(1,1),1 + N)*cf*ca^2 + 160*den(1 + N)^4*S(R(1,1),1 + N)*cf^2*ca
          - 1144*den(1 + N)^4*S(R(1,1),1 + N)*cf^3 + 36*den(1 + N)^4*S(R(2),1
          + N)*cf*ca^2 - 96*den(1 + N)^4*S(R(2),1 + N)*cf^2*ca + 896*den(1 + N
         )^4*S(R(2),1 + N)*cf^3 + 256*den(1 + N)^3*S(R(-3),1 + N)*cf*ca^2 - 
         8656/3*den(1 + N)^3*S(R(-3),1 + N)*cf^2*ca + 14240/3*den(1 + N)^3*S(
         R(-3),1 + N)*cf^3 - 2224/9*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf + 
         11536/9*den(1 + N)^3*S(R(-2),1 + N)*cf*ca^2 + 4448/9*den(1 + N)^3*S(
         R(-2),1 + N)*cf^2*nf - 14384/9*den(1 + N)^3*S(R(-2),1 + N)*cf^2*ca - 
         5792/3*den(1 + N)^3*S(R(-2),1 + N)*cf^3 - 232*den(1 + N)^3*S(R(-2,1),
         1 + N)*cf*ca^2 + 6496/3*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*ca - 10208/
         3*den(1 + N)^3*S(R(-2,1),1 + N)*cf^3 + 16/3*den(1 + N)^3*S(R(1),1 + N
         )*cf*nf^2 - 112/3*den(1 + N)^3*S(R(1),1 + N)*cf*ca*nf + 59164/45*den(
         1 + N)^3*S(R(1),1 + N)*cf*ca^2 - 1054/3*den(1 + N)^3*S(R(1),1 + N)*
         cf^2*nf - 81761/45*den(1 + N)^3*S(R(1),1 + N)*cf^2*ca + 12058/5*den(1
          + N)^3*S(R(1),1 + N)*cf^3 - 808/3*den(1 + N)^3*S(R(1,-2),1 + N)*cf*
         ca^2 + 7136/3*den(1 + N)^3*S(R(1,-2),1 + N)*cf^2*ca - 3680*den(1 + N)
         ^3*S(R(1,-2),1 + N)*cf^3 - 40/3*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca*nf
          + 928/3*den(1 + N)^3*S(R(1,1),1 + N)*cf*ca^2 - 304/3*den(1 + N)^3*S(
         R(1,1),1 + N)*cf^2*nf - 480*den(1 + N)^3*S(R(1,1),1 + N)*cf^2*ca + 
         2136*den(1 + N)^3*S(R(1,1),1 + N)*cf^3 + 880*den(1 + N)^3*S(R(1,1,1),
         1 + N)*cf^3 + 8*den(1 + N)^3*S(R(1,2),1 + N)*cf*ca^2 + 104/3*den(1 + 
         N)^3*S(R(1,2),1 + N)*cf^2*ca - 2768/3*den(1 + N)^3*S(R(1,2),1 + N)*
         cf^3 + 32/3*den(1 + N)^3*S(R(2),1 + N)*cf*ca*nf - 188*den(1 + N)^3*S(
         R(2),1 + N)*cf*ca^2 + 944/9*den(1 + N)^3*S(R(2),1 + N)*cf^2*nf + 688/
         9*den(1 + N)^3*S(R(2),1 + N)*cf^2*ca - 4676/3*den(1 + N)^3*S(R(2),1
          + N)*cf^3 - 8*den(1 + N)^3*S(R(2,1),1 + N)*cf*ca^2 - 104/3*den(1 + N
         )^3*S(R(2,1),1 + N)*cf^2*ca - 832*den(1 + N)^3*S(R(2,1),1 + N)*cf^3
          - 100/3*den(1 + N)^3*S(R(3),1 + N)*cf*ca^2 + 616/3*den(1 + N)^3*S(R(
         3),1 + N)*cf^2*ca + 1312/3*den(1 + N)^3*S(R(3),1 + N)*cf^3 + 1408/3*
         den(1 + N)^2*S(R(-4),1 + N)*cf*ca^2 - 9560/3*den(1 + N)^2*S(R(-4),1
          + N)*cf^2*ca + 4496*den(1 + N)^2*S(R(-4),1 + N)*cf^3 - 2608/9*den(1
          + N)^2*S(R(-3),1 + N)*cf*ca*nf + 8584/9*den(1 + N)^2*S(R(-3),1 + N)*
         cf*ca^2 + 5216/9*den(1 + N)^2*S(R(-3),1 + N)*cf^2*nf + 40/9*den(1 + N
         )^2*S(R(-3),1 + N)*cf^2*ca - 3824*den(1 + N)^2*S(R(-3),1 + N)*cf^3 - 
         1276*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca^2 + 17800/3*den(1 + N)^2*S(
         R(-3,1),1 + N)*cf^2*ca - 20288/3*den(1 + N)^2*S(R(-3,1),1 + N)*cf^3
          + 8240/27*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf - 67796/27*den(1 + N)
         ^2*S(R(-2),1 + N)*cf*ca^2 - 16480/27*den(1 + N)^2*S(R(-2),1 + N)*cf^2
         *nf + 182068/27*den(1 + N)^2*S(R(-2),1 + N)*cf^2*ca - 10328/3*den(1
          + N)^2*S(R(-2),1 + N)*cf^3 + 528*den(1 + N)^2*S(R(-2,-2),1 + N)*cf*
         ca^2 - 4624/3*den(1 + N)^2*S(R(-2,-2),1 + N)*cf^2*ca + 2912/3*den(1
          + N)^2*S(R(-2,-2),1 + N)*cf^3 + 704/9*den(1 + N)^2*S(R(-2,1),1 + N)*
         cf*ca*nf + 2440/9*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca^2 - 1408/9*den(
         1 + N)^2*S(R(-2,1),1 + N)*cf^2*nf - 19112/9*den(1 + N)^2*S(R(-2,1),1
          + N)*cf^2*ca + 9488/3*den(1 + N)^2*S(R(-2,1),1 + N)*cf^3 + 160*den(1
          + N)^2*S(R(-2,1,1),1 + N)*cf*ca^2 - 3136/3*den(1 + N)^2*S(R(-2,1,1),
         1 + N)*cf^2*ca + 4352/3*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf^3 - 328/3*
         den(1 + N)^2*S(R(-2,2),1 + N)*cf*ca^2 + 2512/3*den(1 + N)^2*S(R(-2,2)
         ,1 + N)*cf^2*ca - 3712/3*den(1 + N)^2*S(R(-2,2),1 + N)*cf^3 - 544/27*
         den(1 + N)^2*S(R(1),1 + N)*cf*nf^2 + 12892/45*den(1 + N)^2*S(R(1),1
          + N)*cf*ca*nf - 132928/135*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2 + 496*
         den(1 + N)^2*S(R(1),1 + N)*cf*ca^2*z3 + 44434/405*den(1 + N)^2*S(R(1)
         ,1 + N)*cf^2*nf - 124271/81*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca - 856*
         den(1 + N)^2*S(R(1),1 + N)*cf^2*ca*z3 + 30382/15*den(1 + N)^2*S(R(1),
         1 + N)*cf^3 + 128*den(1 + N)^2*S(R(1),1 + N)*cf^3*z3 - 1252*den(1 + N
         )^2*S(R(1,-3),1 + N)*cf*ca^2 + 19288/3*den(1 + N)^2*S(R(1,-3),1 + N)*
         cf^2*ca - 23552/3*den(1 + N)^2*S(R(1,-3),1 + N)*cf^3 + 1312/9*den(1
          + N)^2*S(R(1,-2),1 + N)*cf*ca*nf - 472/9*den(1 + N)^2*S(R(1,-2),1 + 
         N)*cf*ca^2 - 2624/9*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf - 17944/9*
         den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*ca + 12592/3*den(1 + N)^2*S(R(1,-2
         ),1 + N)*cf^3 + 6488/3*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca^2 - 
         25616/3*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*ca + 25280/3*den(1 + N)^
         2*S(R(1,-2,1),1 + N)*cf^3 - 32/9*den(1 + N)^2*S(R(1,1),1 + N)*cf*nf^2
          + 296/9*den(1 + N)^2*S(R(1,1),1 + N)*cf*ca*nf - 172*den(1 + N)^2*S(
         R(1,1),1 + N)*cf*ca^2 + 760/3*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf - 
         4816/3*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*ca + 1994/3*den(1 + N)^2*S(
         R(1,1),1 + N)*cf^3 + 144*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf*ca^2 - 
         4832/3*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*ca + 7936/3*den(1 + N)^2*
         S(R(1,1,-2),1 + N)*cf^3 + 728/9*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*
         nf - 3140/9*den(1 + N)^2*S(R(1,1,1),1 + N)*cf^2*ca - 1128*den(1 + N)^
         2*S(R(1,1,1),1 + N)*cf^3 - 672*den(1 + N)^2*S(R(1,1,1,1),1 + N)*cf^3
          + 8*den(1 + N)^2*S(R(1,1,2),1 + N)*cf*ca^2 - 344/3*den(1 + N)^2*S(R(
         1,1,2),1 + N)*cf^2*ca + 2576/3*den(1 + N)^2*S(R(1,1,2),1 + N)*cf^3 + 
         56/9*den(1 + N)^2*S(R(1,2),1 + N)*cf*ca*nf - 764/9*den(1 + N)^2*S(R(1
         ,2),1 + N)*cf*ca^2 - 296/3*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*nf + 524
         *den(1 + N)^2*S(R(1,2),1 + N)*cf^2*ca + 1112*den(1 + N)^2*S(R(1,2),1
          + N)*cf^3 - 32/3*den(1 + N)^2*S(R(1,2,1),1 + N)*cf*ca^2 + 48*den(1
          + N)^2*S(R(1,2,1),1 + N)*cf^2*ca + 2144/3*den(1 + N)^2*S(R(1,2,1),1
          + N)*cf^3 + 596/3*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca^2 - 1024/3*den(
         1 + N)^2*S(R(1,3),1 + N)*cf^2*ca - 2152/3*den(1 + N)^2*S(R(1,3),1 + N
         )*cf^3 + 32/9*den(1 + N)^2*S(R(2),1 + N)*cf*nf^2 - 40*den(1 + N)^2*S(
         R(2),1 + N)*cf*ca*nf + 1864/9*den(1 + N)^2*S(R(2),1 + N)*cf*ca^2 - 
         6520/27*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf + 38068/27*den(1 + N)^2*S(
         R(2),1 + N)*cf^2*ca - 1678/3*den(1 + N)^2*S(R(2),1 + N)*cf^3 - 280/3*
         den(1 + N)^2*S(R(2,-2),1 + N)*cf*ca^2 + 3680/3*den(1 + N)^2*S(R(2,-2)
         ,1 + N)*cf^2*ca - 2080*den(1 + N)^2*S(R(2,-2),1 + N)*cf^3 - 56/9*den(
         1 + N)^2*S(R(2,1),1 + N)*cf*ca*nf + 800/9*den(1 + N)^2*S(R(2,1),1 + N
         )*cf*ca^2 - 680/9*den(1 + N)^2*S(R(2,1),1 + N)*cf^2*nf + 1604/9*den(1
          + N)^2*S(R(2,1),1 + N)*cf^2*ca + 3640/3*den(1 + N)^2*S(R(2,1),1 + N)
         *cf^3 + 8/3*den(1 + N)^2*S(R(2,1,1),1 + N)*cf*ca^2 + 200/3*den(1 + N)
         ^2*S(R(2,1,1),1 + N)*cf^2*ca + 2048/3*den(1 + N)^2*S(R(2,1,1),1 + N)*
         cf^3 - 4*den(1 + N)^2*S(R(2,2),1 + N)*cf*ca^2 + 24*den(1 + N)^2*S(R(2
         ,2),1 + N)*cf^2*ca - 736*den(1 + N)^2*S(R(2,2),1 + N)*cf^3 + 392/9*
         den(1 + N)^2*S(R(3),1 + N)*cf*ca*nf - 164/9*den(1 + N)^2*S(R(3),1 + N
         )*cf*ca^2 + 160/9*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf - 8164/9*den(1
          + N)^2*S(R(3),1 + N)*cf^2*ca + 332/3*den(1 + N)^2*S(R(3),1 + N)*cf^3
          - 108*den(1 + N)^2*S(R(3,1),1 + N)*cf*ca^2 - 1112/3*den(1 + N)^2*S(
         R(3,1),1 + N)*cf^2*ca + 920/3*den(1 + N)^2*S(R(3,1),1 + N)*cf^3 - 
         1048/3*den(1 + N)^2*S(R(4),1 + N)*cf*ca^2 + 4400/3*den(1 + N)^2*S(R(4
         ),1 + N)*cf^2*ca - 1032*den(1 + N)^2*S(R(4),1 + N)*cf^3 + 944/3*den(1
          + N)*S(R(-5),1 + N)*cf*ca^2 - 4984/3*den(1 + N)*S(R(-5),1 + N)*cf^2*
         ca + 2064*den(1 + N)*S(R(-5),1 + N)*cf^3 - 1264/9*den(1 + N)*S(R(-4),
         1 + N)*cf*ca*nf + 3280/9*den(1 + N)*S(R(-4),1 + N)*cf*ca^2 + 2528/9*
         den(1 + N)*S(R(-4),1 + N)*cf^2*nf + 2596/9*den(1 + N)*S(R(-4),1 + N)*
         cf^2*ca - 6104/3*den(1 + N)*S(R(-4),1 + N)*cf^3 - 784*den(1 + N)*S(R(
         -4,1),1 + N)*cf*ca^2 + 3496*den(1 + N)*S(R(-4,1),1 + N)*cf^2*ca - 
         3856*den(1 + N)*S(R(-4,1),1 + N)*cf^3 + 5504/27*den(1 + N)*S(R(-3),1
          + N)*cf*ca*nf - 15752/27*den(1 + N)*S(R(-3),1 + N)*cf*ca^2 - 11008/
         27*den(1 + N)*S(R(-3),1 + N)*cf^2*nf + 14836/27*den(1 + N)*S(R(-3),1
          + N)*cf^2*ca + 3704/3*den(1 + N)*S(R(-3),1 + N)*cf^3 + 288*den(1 + N
         )*S(R(-3,-2),1 + N)*cf*ca^2 - 1520/3*den(1 + N)*S(R(-3,-2),1 + N)*
         cf^2*ca - 416/3*den(1 + N)*S(R(-3,-2),1 + N)*cf^3 + 32/9*den(1 + N)*
         S(R(-3,1),1 + N)*cf*ca*nf + 9472/9*den(1 + N)*S(R(-3,1),1 + N)*cf*
         ca^2 - 64/9*den(1 + N)*S(R(-3,1),1 + N)*cf^2*nf - 39440/9*den(1 + N)*
         S(R(-3,1),1 + N)*cf^2*ca + 13664/3*den(1 + N)*S(R(-3,1),1 + N)*cf^3
          + 640/3*den(1 + N)*S(R(-3,1,1),1 + N)*cf*ca^2 - 3328/3*den(1 + N)*S(
         R(-3,1,1),1 + N)*cf^2*ca + 4096/3*den(1 + N)*S(R(-3,1,1),1 + N)*cf^3
          - 392/3*den(1 + N)*S(R(-3,2),1 + N)*cf*ca^2 + 808*den(1 + N)*S(R(-3,
         2),1 + N)*cf^2*ca - 3280/3*den(1 + N)*S(R(-3,2),1 + N)*cf^3 - 65848/
         405*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf + 316456/405*den(1 + N)*S(R(-2
         ),1 + N)*cf*ca^2 - 640*den(1 + N)*S(R(-2),1 + N)*cf*ca^2*z3 + 131696/
         405*den(1 + N)*S(R(-2),1 + N)*cf^2*nf - 456818/405*den(1 + N)*S(R(-2)
         ,1 + N)*cf^2*ca + 2304*den(1 + N)*S(R(-2),1 + N)*cf^2*ca*z3 - 4348/5*
         den(1 + N)*S(R(-2),1 + N)*cf^3 - 2048*den(1 + N)*S(R(-2),1 + N)*cf^3*
         z3 + 1552/3*den(1 + N)*S(R(-2,-3),1 + N)*cf*ca^2 - 3520/3*den(1 + N)*
         S(R(-2,-3),1 + N)*cf^2*ca + 832/3*den(1 + N)*S(R(-2,-3),1 + N)*cf^3
          + 224/3*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf - 2960/3*den(1 + N)*S(
         R(-2,-2),1 + N)*cf*ca^2 - 448/3*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf
          + 8056/3*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*ca - 1424*den(1 + N)*S(R(
         -2,-2),1 + N)*cf^3 - 3200/3*den(1 + N)*S(R(-2,-2,1),1 + N)*cf*ca^2 + 
         9424/3*den(1 + N)*S(R(-2,-2,1),1 + N)*cf^2*ca - 2016*den(1 + N)*S(R(
         -2,-2,1),1 + N)*cf^3 - 512/27*den(1 + N)*S(R(-2,1),1 + N)*cf*ca*nf - 
         41248/27*den(1 + N)*S(R(-2,1),1 + N)*cf*ca^2 + 1024/27*den(1 + N)*S(
         R(-2,1),1 + N)*cf^2*nf + 148700/27*den(1 + N)*S(R(-2,1),1 + N)*cf^2*
         ca - 4904*den(1 + N)*S(R(-2,1),1 + N)*cf^3 + 224*den(1 + N)*S(R(-2,1,
         -2),1 + N)*cf*ca^2 - 3344/3*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^2*ca + 
         4000/3*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^3 + 64/9*den(1 + N)*S(R(-2,1
         ,1),1 + N)*cf*ca*nf - 2752/9*den(1 + N)*S(R(-2,1,1),1 + N)*cf*ca^2 - 
         128/9*den(1 + N)*S(R(-2,1,1),1 + N)*cf^2*nf + 10544/9*den(1 + N)*S(R(
         -2,1,1),1 + N)*cf^2*ca - 1120*den(1 + N)*S(R(-2,1,1),1 + N)*cf^3 + 96
         *den(1 + N)*S(R(-2,1,1,1),1 + N)*cf^2*ca - 192*den(1 + N)*S(R(-2,1,1,
         1),1 + N)*cf^3 - 80/3*den(1 + N)*S(R(-2,1,2),1 + N)*cf*ca^2 - 112/3*
         den(1 + N)*S(R(-2,1,2),1 + N)*cf^2*ca + 544/3*den(1 + N)*S(R(-2,1,2),
         1 + N)*cf^3 + 192*den(1 + N)*S(R(-2,2),1 + N)*cf*ca^2 - 2416/3*den(1
          + N)*S(R(-2,2),1 + N)*cf^2*ca + 2528/3*den(1 + N)*S(R(-2,2),1 + N)*
         cf^3 + 80/3*den(1 + N)*S(R(-2,2,1),1 + N)*cf*ca^2 - 592/3*den(1 + N)*
         S(R(-2,2,1),1 + N)*cf^2*ca + 288*den(1 + N)*S(R(-2,2,1),1 + N)*cf^3
          + 16/3*den(1 + N)*S(R(-2,3),1 + N)*cf*ca^2 + 32*den(1 + N)*S(R(-2,3)
         ,1 + N)*cf^2*ca - 256/3*den(1 + N)*S(R(-2,3),1 + N)*cf^3 + 2240/81*
         den(1 + N)*S(R(1),1 + N)*cf*nf^2 - 223454/405*den(1 + N)*S(R(1),1 + N
         )*cf*ca*nf + 512/3*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3 + 748987/405*
         den(1 + N)*S(R(1),1 + N)*cf*ca^2 - 1232*den(1 + N)*S(R(1),1 + N)*cf*
         ca^2*z3 + 95677/270*den(1 + N)*S(R(1),1 + N)*cf^2*nf - 848/3*den(1 + 
         N)*S(R(1),1 + N)*cf^2*nf*z3 - 159223/108*den(1 + N)*S(R(1),1 + N)*
         cf^2*ca + 6248/3*den(1 + N)*S(R(1),1 + N)*cf^2*ca*z3 + 12421/60*den(1
          + N)*S(R(1),1 + N)*cf^3 - 496/3*den(1 + N)*S(R(1),1 + N)*cf^3*z3 - 
         1696/3*den(1 + N)*S(R(1,-4),1 + N)*cf*ca^2 + 3544*den(1 + N)*S(R(1,-4
         ),1 + N)*cf^2*ca - 14480/3*den(1 + N)*S(R(1,-4),1 + N)*cf^3 + 1984/9*
         den(1 + N)*S(R(1,-3),1 + N)*cf*ca*nf - 4156/9*den(1 + N)*S(R(1,-3),1
          + N)*cf*ca^2 - 3968/9*den(1 + N)*S(R(1,-3),1 + N)*cf^2*nf - 9820/9*
         den(1 + N)*S(R(1,-3),1 + N)*cf^2*ca + 12088/3*den(1 + N)*S(R(1,-3),1
          + N)*cf^3 + 1632*den(1 + N)*S(R(1,-3,1),1 + N)*cf*ca^2 - 20576/3*
         den(1 + N)*S(R(1,-3,1),1 + N)*cf^2*ca + 21568/3*den(1 + N)*S(R(1,-3,1
         ),1 + N)*cf^3 - 2240/9*den(1 + N)*S(R(1,-2),1 + N)*cf*ca*nf + 17824/9
         *den(1 + N)*S(R(1,-2),1 + N)*cf*ca^2 + 4480/9*den(1 + N)*S(R(1,-2),1
          + N)*cf^2*nf - 46844/9*den(1 + N)*S(R(1,-2),1 + N)*cf^2*ca + 2488*
         den(1 + N)*S(R(1,-2),1 + N)*cf^3 - 1760/3*den(1 + N)*S(R(1,-2,-2),1
          + N)*cf*ca^2 + 1744*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^2*ca - 3424/3*
         den(1 + N)*S(R(1,-2,-2),1 + N)*cf^3 - 4544/3*den(1 + N)*S(R(1,-2,1),1
          + N)*cf*ca^2 + 18272/3*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*ca - 18368/
         3*den(1 + N)*S(R(1,-2,1),1 + N)*cf^3 - 1280/3*den(1 + N)*S(R(1,-2,1,1
         ),1 + N)*cf*ca^2 + 5536/3*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^2*ca - 
         1984*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^3 + 896/3*den(1 + N)*S(R(1,-2
         ,2),1 + N)*cf*ca^2 - 4256/3*den(1 + N)*S(R(1,-2,2),1 + N)*cf^2*ca + 
         4928/3*den(1 + N)*S(R(1,-2,2),1 + N)*cf^3 + 272/27*den(1 + N)*S(R(1,1
         ),1 + N)*cf*nf^2 - 5164/27*den(1 + N)*S(R(1,1),1 + N)*cf*ca*nf + 
         12452/27*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2 - 256*den(1 + N)*S(R(1,1)
         ,1 + N)*cf*ca^2*z3 - 740/9*den(1 + N)*S(R(1,1),1 + N)*cf^2*nf + 18284/
         9*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca + 496*den(1 + N)*S(R(1,1),1 + N)
         *cf^2*ca*z3 - 6242/3*den(1 + N)*S(R(1,1),1 + N)*cf^3 - 256*den(1 + N)
         *S(R(1,1),1 + N)*cf^3*z3 + 1184*den(1 + N)*S(R(1,1,-3),1 + N)*cf*ca^2
          - 6080*den(1 + N)*S(R(1,1,-3),1 + N)*cf^2*ca + 7424*den(1 + N)*S(R(1
         ,1,-3),1 + N)*cf^3 - 1280/9*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca*nf + 
         6440/9*den(1 + N)*S(R(1,1,-2),1 + N)*cf*ca^2 + 2560/9*den(1 + N)*S(R(
         1,1,-2),1 + N)*cf^2*nf - 6856/9*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*ca
          - 4016/3*den(1 + N)*S(R(1,1,-2),1 + N)*cf^3 - 2240*den(1 + N)*S(R(1,
         1,-2,1),1 + N)*cf*ca^2 + 8544*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^2*ca
          - 8128*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf^3 + 16/9*den(1 + N)*S(R(1,
         1,1),1 + N)*cf*nf^2 - 176/9*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca*nf + 
         484/9*den(1 + N)*S(R(1,1,1),1 + N)*cf*ca^2 - 168*den(1 + N)*S(R(1,1,1
         ),1 + N)*cf^2*nf + 1540*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*ca - 1026*
         den(1 + N)*S(R(1,1,1),1 + N)*cf^3 + 864*den(1 + N)*S(R(1,1,1,-2),1 + 
         N)*cf^2*ca - 1728*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^3 - 160/3*den(1
          + N)*S(R(1,1,1,1),1 + N)*cf^2*nf + 880/3*den(1 + N)*S(R(1,1,1,1),1
          + N)*cf^2*ca + 672*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^3 + 480*den(1
          + N)*S(R(1,1,1,1,1),1 + N)*cf^3 + 96*den(1 + N)*S(R(1,1,1,2),1 + N)*
         cf^2*ca - 672*den(1 + N)*S(R(1,1,1,2),1 + N)*cf^3 - 232/9*den(1 + N)*
         S(R(1,1,2),1 + N)*cf*ca*nf + 1324/9*den(1 + N)*S(R(1,1,2),1 + N)*cf*
         ca^2 + 896/9*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf - 4304/9*den(1 + N)
         *S(R(1,1,2),1 + N)*cf^2*ca - 2456/3*den(1 + N)*S(R(1,1,2),1 + N)*cf^3
          + 32/3*den(1 + N)*S(R(1,1,2,1),1 + N)*cf*ca^2 - 32/3*den(1 + N)*S(R(
         1,1,2,1),1 + N)*cf^2*ca - 576*den(1 + N)*S(R(1,1,2,1),1 + N)*cf^3 - 
         1216/3*den(1 + N)*S(R(1,1,3),1 + N)*cf*ca^2 + 1984/3*den(1 + N)*S(R(1
         ,1,3),1 + N)*cf^2*ca + 720*den(1 + N)*S(R(1,1,3),1 + N)*cf^3 - 16/9*
         den(1 + N)*S(R(1,2),1 + N)*cf*nf^2 + 32/9*den(1 + N)*S(R(1,2),1 + N)*
         cf*ca*nf + 152/9*den(1 + N)*S(R(1,2),1 + N)*cf*ca^2 + 632/3*den(1 + N
         )*S(R(1,2),1 + N)*cf^2*nf - 5276/3*den(1 + N)*S(R(1,2),1 + N)*cf^2*ca
          + 3494/3*den(1 + N)*S(R(1,2),1 + N)*cf^3 - 32*den(1 + N)*S(R(1,2,-2)
         ,1 + N)*cf*ca^2 - 784*den(1 + N)*S(R(1,2,-2),1 + N)*cf^2*ca + 1696*
         den(1 + N)*S(R(1,2,-2),1 + N)*cf^3 + 160/9*den(1 + N)*S(R(1,2,1),1 + 
         N)*cf*ca*nf - 964/9*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca^2 + 80/3*den(1
          + N)*S(R(1,2,1),1 + N)*cf^2*nf - 476/3*den(1 + N)*S(R(1,2,1),1 + N)*
         cf^2*ca - 2120/3*den(1 + N)*S(R(1,2,1),1 + N)*cf^3 - 32/3*den(1 + N)*
         S(R(1,2,1,1),1 + N)*cf*ca^2 - 112/3*den(1 + N)*S(R(1,2,1,1),1 + N)*
         cf^2*ca - 528*den(1 + N)*S(R(1,2,1,1),1 + N)*cf^3 - 16*den(1 + N)*S(
         R(1,2,2),1 + N)*cf*ca^2 - 16*den(1 + N)*S(R(1,2,2),1 + N)*cf^2*ca + 
         672*den(1 + N)*S(R(1,2,2),1 + N)*cf^3 + 8/9*den(1 + N)*S(R(1,3),1 + N
         )*cf*ca*nf - 2528/9*den(1 + N)*S(R(1,3),1 + N)*cf*ca^2 - 728/9*den(1
          + N)*S(R(1,3),1 + N)*cf^2*nf + 14036/9*den(1 + N)*S(R(1,3),1 + N)*
         cf^2*ca - 1832/3*den(1 + N)*S(R(1,3),1 + N)*cf^3 + 1072/3*den(1 + N)*
         S(R(1,3,1),1 + N)*cf*ca^2 - 928/3*den(1 + N)*S(R(1,3,1),1 + N)*cf^2*
         ca - 64*den(1 + N)*S(R(1,3,1),1 + N)*cf^3 + 1312/3*den(1 + N)*S(R(1,4
         ),1 + N)*cf*ca^2 - 1768*den(1 + N)*S(R(1,4),1 + N)*cf^2*ca + 4064/3*
         den(1 + N)*S(R(1,4),1 + N)*cf^3 - 272/27*den(1 + N)*S(R(2),1 + N)*cf*
         nf^2 + 5284/27*den(1 + N)*S(R(2),1 + N)*cf*ca*nf - 16082/27*den(1 + N
         )*S(R(2),1 + N)*cf*ca^2 + 96*den(1 + N)*S(R(2),1 + N)*cf*ca^2*z3 + 
         6464/81*den(1 + N)*S(R(2),1 + N)*cf^2*nf - 133604/81*den(1 + N)*S(R(2
         ),1 + N)*cf^2*ca + 112*den(1 + N)*S(R(2),1 + N)*cf^2*ca*z3 + 5438/3*
         den(1 + N)*S(R(2),1 + N)*cf^3 - 320*den(1 + N)*S(R(2),1 + N)*cf^3*z3
          - 672*den(1 + N)*S(R(2,-3),1 + N)*cf*ca^2 + 11392/3*den(1 + N)*S(R(2
         ,-3),1 + N)*cf^2*ca - 14720/3*den(1 + N)*S(R(2,-3),1 + N)*cf^3 + 1312/
         9*den(1 + N)*S(R(2,-2),1 + N)*cf*ca*nf - 7384/9*den(1 + N)*S(R(2,-2),
         1 + N)*cf*ca^2 - 2624/9*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf + 11912/9
         *den(1 + N)*S(R(2,-2),1 + N)*cf^2*ca + 1904/3*den(1 + N)*S(R(2,-2),1
          + N)*cf^3 + 1296*den(1 + N)*S(R(2,-2,1),1 + N)*cf*ca^2 - 5184*den(1
          + N)*S(R(2,-2,1),1 + N)*cf^2*ca + 5184*den(1 + N)*S(R(2,-2,1),1 + N)
         *cf^3 - 16/9*den(1 + N)*S(R(2,1),1 + N)*cf*nf^2 + 320/9*den(1 + N)*S(
         R(2,1),1 + N)*cf*ca*nf - 1132/9*den(1 + N)*S(R(2,1),1 + N)*cf*ca^2 + 
         1672/9*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf - 15952/9*den(1 + N)*S(R(2,
         1),1 + N)*cf^2*ca + 3974/3*den(1 + N)*S(R(2,1),1 + N)*cf^3 - 16*den(1
          + N)*S(R(2,1,-2),1 + N)*cf*ca^2 - 832*den(1 + N)*S(R(2,1,-2),1 + N)*
         cf^2*ca + 1728*den(1 + N)*S(R(2,1,-2),1 + N)*cf^3 + 8*den(1 + N)*S(R(
         2,1,1),1 + N)*cf*ca*nf - 40*den(1 + N)*S(R(2,1,1),1 + N)*cf*ca^2 + 
         544/9*den(1 + N)*S(R(2,1,1),1 + N)*cf^2*nf - 3508/9*den(1 + N)*S(R(2,
         1,1),1 + N)*cf^2*ca - 1904/3*den(1 + N)*S(R(2,1,1),1 + N)*cf^3 - 48*
         den(1 + N)*S(R(2,1,1,1),1 + N)*cf^2*ca - 528*den(1 + N)*S(R(2,1,1,1),
         1 + N)*cf^3 - 16/3*den(1 + N)*S(R(2,1,2),1 + N)*cf*ca^2 - 16*den(1 + 
         N)*S(R(2,1,2),1 + N)*cf^2*ca + 1984/3*den(1 + N)*S(R(2,1,2),1 + N)*
         cf^3 + 64/3*den(1 + N)*S(R(2,2),1 + N)*cf*ca*nf - 392/3*den(1 + N)*S(
         R(2,2),1 + N)*cf*ca^2 - 976/9*den(1 + N)*S(R(2,2),1 + N)*cf^2*nf + 
         5740/9*den(1 + N)*S(R(2,2),1 + N)*cf^2*ca + 608*den(1 + N)*S(R(2,2),1
          + N)*cf^3 + 16/3*den(1 + N)*S(R(2,2,1),1 + N)*cf*ca^2 + 176/3*den(1
          + N)*S(R(2,2,1),1 + N)*cf^2*ca + 576*den(1 + N)*S(R(2,2,1),1 + N)*
         cf^3 + 240*den(1 + N)*S(R(2,3),1 + N)*cf*ca^2 - 1664/3*den(1 + N)*S(
         R(2,3),1 + N)*cf^2*ca - 1136/3*den(1 + N)*S(R(2,3),1 + N)*cf^3 + 16/9
         *den(1 + N)*S(R(3),1 + N)*cf*nf^2 - 1184/9*den(1 + N)*S(R(3),1 + N)*
         cf*ca*nf + 27116/45*den(1 + N)*S(R(3),1 + N)*cf*ca^2 + 280/27*den(1
          + N)*S(R(3),1 + N)*cf^2*nf + 15028/135*den(1 + N)*S(R(3),1 + N)*cf^2
         *ca - 2194/15*den(1 + N)*S(R(3),1 + N)*cf^3 - 544/3*den(1 + N)*S(R(3,
         -2),1 + N)*cf*ca^2 + 1200*den(1 + N)*S(R(3,-2),1 + N)*cf^2*ca - 5024/
         3*den(1 + N)*S(R(3,-2),1 + N)*cf^3 - 256/3*den(1 + N)*S(R(3,1),1 + N)
         *cf*ca*nf + 2048/3*den(1 + N)*S(R(3,1),1 + N)*cf*ca^2 + 920/9*den(1
          + N)*S(R(3,1),1 + N)*cf^2*nf - 10436/9*den(1 + N)*S(R(3,1),1 + N)*
         cf^2*ca + 3472/3*den(1 + N)*S(R(3,1),1 + N)*cf^3 + 320/3*den(1 + N)*
         S(R(3,1,1),1 + N)*cf*ca^2 + 16*den(1 + N)*S(R(3,1,1),1 + N)*cf^2*ca
          + 1216/3*den(1 + N)*S(R(3,1,1),1 + N)*cf^3 - 208/3*den(1 + N)*S(R(3,
         2),1 + N)*cf*ca^2 - 128/3*den(1 + N)*S(R(3,2),1 + N)*cf^2*ca - 1168/3
         *den(1 + N)*S(R(3,2),1 + N)*cf^3 + 848/9*den(1 + N)*S(R(4),1 + N)*cf*
         ca*nf - 1280/9*den(1 + N)*S(R(4),1 + N)*cf*ca^2 - 1016/9*den(1 + N)*
         S(R(4),1 + N)*cf^2*nf - 7060/9*den(1 + N)*S(R(4),1 + N)*cf^2*ca + 
         2624/3*den(1 + N)*S(R(4),1 + N)*cf^3 + 184*den(1 + N)*S(R(4,1),1 + N)
         *cf*ca^2 - 4624/3*den(1 + N)*S(R(4,1),1 + N)*cf^2*ca + 1488*den(1 + N
         )*S(R(4,1),1 + N)*cf^3 - 944/3*den(1 + N)*S(R(5),1 + N)*cf*ca^2 + 
         4168/3*den(1 + N)*S(R(5),1 + N)*cf^2*ca - 1072*den(1 + N)*S(R(5),1 + 
         N)*cf^3 - 288*den(2 + N)*cf*ca*nf*z3 + 4584/5*den(2 + N)*cf*ca^2*z3
          + 192*den(2 + N)*cf^2*nf*z3 + 2784/5*den(2 + N)*cf^2*ca*z3 - 7008/5*
         den(2 + N)*cf^3*z3 + 384/5*den(2 + N)^2*cf*ca*nf + 64*den(2 + N)^2*cf
         *ca*nf*z3 - 160*den(2 + N)^2*cf*ca^2 - 144*den(2 + N)^2*cf*ca^2*z3 - 
         208/5*den(2 + N)^2*cf^2*nf - 2368/5*den(2 + N)^2*cf^2*ca + 3888/5*
         den(2 + N)^2*cf^3 - 192*den(2 + N)^2*cf^3*z3 + 608/3*den(2 + N)^3*cf*
         ca*nf - 22924/15*den(2 + N)^3*cf*ca^2 - 1504/3*den(2 + N)^3*cf^2*nf
          + 57056/15*den(2 + N)^3*cf^2*ca - 4304/5*den(2 + N)^3*cf^3 - 192*
         den(2 + N)^4*cf*ca*nf + 600*den(2 + N)^4*cf*ca^2 + 384*den(2 + N)^4*
         cf^2*nf - 128*den(2 + N)^4*cf^2*ca - 2144*den(2 + N)^4*cf^3 + 256*
         den(2 + N)^5*cf*ca^2 - 1344*den(2 + N)^5*cf^2*ca + 1664*den(2 + N)^5*
         cf^3 + 32*den(2 + N)^4*S(R(1),2 + N)*cf*ca*nf - 424*den(2 + N)^4*S(R(
         1),2 + N)*cf*ca^2 + 2112*den(2 + N)^4*S(R(1),2 + N)*cf^2*ca - 2912*
         den(2 + N)^4*S(R(1),2 + N)*cf^3 + 256*den(2 + N)^3*S(R(-2),2 + N)*cf*
         ca^2 - 960*den(2 + N)^3*S(R(-2),2 + N)*cf^2*ca + 896*den(2 + N)^3*S(
         R(-2),2 + N)*cf^3 + 16*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf + 172/5*
         den(2 + N)^3*S(R(1),2 + N)*cf*ca^2 - 160*den(2 + N)^3*S(R(1),2 + N)*
         cf^2*nf - 1488/5*den(2 + N)^3*S(R(1),2 + N)*cf^2*ca + 7216/5*den(2 + 
         N)^3*S(R(1),2 + N)*cf^3 - 192*den(2 + N)^3*S(R(1,1),2 + N)*cf^2*ca + 
         384*den(2 + N)^3*S(R(1,1),2 + N)*cf^3 + 192*den(2 + N)^3*S(R(2),2 + N
         )*cf^2*ca - 384*den(2 + N)^3*S(R(2),2 + N)*cf^3 + 704*den(2 + N)^2*S(
         R(-3),2 + N)*cf*ca^2 - 3072*den(2 + N)^2*S(R(-3),2 + N)*cf^2*ca + 
         3328*den(2 + N)^2*S(R(-3),2 + N)*cf^3 - 64*den(2 + N)^2*S(R(-2),2 + N
         )*cf*ca*nf - 104*den(2 + N)^2*S(R(-2),2 + N)*cf*ca^2 + 128*den(2 + N)
         ^2*S(R(-2),2 + N)*cf^2*nf + 1280*den(2 + N)^2*S(R(-2),2 + N)*cf^2*ca
          - 2144*den(2 + N)^2*S(R(-2),2 + N)*cf^3 - 1408*den(2 + N)^2*S(R(-2,1
         ),2 + N)*cf*ca^2 + 5184*den(2 + N)^2*S(R(-2,1),2 + N)*cf^2*ca - 4736*
         den(2 + N)^2*S(R(-2,1),2 + N)*cf^3 + 384/5*den(2 + N)^2*S(R(1),2 + N)
         *cf*ca*nf - 160*den(2 + N)^2*S(R(1),2 + N)*cf*ca^2 - 208/5*den(2 + N)
         ^2*S(R(1),2 + N)*cf^2*nf - 2368/5*den(2 + N)^2*S(R(1),2 + N)*cf^2*ca
          + 3888/5*den(2 + N)^2*S(R(1),2 + N)*cf^3 + 192*den(2 + N)^2*S(R(1,-2
         ),2 + N)*cf^2*ca - 384*den(2 + N)^2*S(R(1,-2),2 + N)*cf^3 + 32*den(2
          + N)^2*S(R(2),2 + N)*cf^2*nf - 176*den(2 + N)^2*S(R(2),2 + N)*cf^2*
         ca - 32*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf - 280*den(2 + N)^2*S(R(3)
         ,2 + N)*cf*ca^2 + 960*den(2 + N)^2*S(R(3),2 + N)*cf^2*ca - 416*den(2
          + N)^2*S(R(3),2 + N)*cf^3 + 128*den(2 + N)*S(R(-4),2 + N)*cf*ca^2 - 
         960*den(2 + N)*S(R(-4),2 + N)*cf^2*ca + 1408*den(2 + N)*S(R(-4),2 + N
         )*cf^3 - 192*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf + 600*den(2 + N)*S(R(
         -3),2 + N)*cf*ca^2 + 384*den(2 + N)*S(R(-3),2 + N)*cf^2*nf - 128*den(
         2 + N)*S(R(-3),2 + N)*cf^2*ca - 2144*den(2 + N)*S(R(-3),2 + N)*cf^3
          - 704*den(2 + N)*S(R(-3,1),2 + N)*cf*ca^2 + 3072*den(2 + N)*S(R(-3,1
         ),2 + N)*cf^2*ca - 3328*den(2 + N)*S(R(-3,1),2 + N)*cf^3 + 3472/15*
         den(2 + N)*S(R(-2),2 + N)*cf*ca*nf - 21364/15*den(2 + N)*S(R(-2),2 + 
         N)*cf*ca^2 - 6944/15*den(2 + N)*S(R(-2),2 + N)*cf^2*nf + 43352/15*
         den(2 + N)*S(R(-2),2 + N)*cf^2*ca - 416/5*den(2 + N)*S(R(-2),2 + N)*
         cf^3 + 256*den(2 + N)*S(R(-2,-2),2 + N)*cf*ca^2 - 768*den(2 + N)*S(R(
         -2,-2),2 + N)*cf^2*ca + 512*den(2 + N)*S(R(-2,-2),2 + N)*cf^3 + 64*
         den(2 + N)*S(R(-2,1),2 + N)*cf*ca*nf + 104*den(2 + N)*S(R(-2,1),2 + N
         )*cf*ca^2 - 128*den(2 + N)*S(R(-2,1),2 + N)*cf^2*nf - 1280*den(2 + N)
         *S(R(-2,1),2 + N)*cf^2*ca + 2144*den(2 + N)*S(R(-2,1),2 + N)*cf^3 - 
         192*den(2 + N)*S(R(-2,1,1),2 + N)*cf^2*ca + 384*den(2 + N)*S(R(-2,1,1
         ),2 + N)*cf^3 + 192*den(2 + N)*S(R(-2,2),2 + N)*cf^2*ca - 384*den(2
          + N)*S(R(-2,2),2 + N)*cf^3 - 384/5*den(2 + N)*S(R(1),2 + N)*cf*ca*nf
          - 64*den(2 + N)*S(R(1),2 + N)*cf*ca*nf*z3 + 160*den(2 + N)*S(R(1),2
          + N)*cf*ca^2 + 144*den(2 + N)*S(R(1),2 + N)*cf*ca^2*z3 + 208/5*den(2
          + N)*S(R(1),2 + N)*cf^2*nf + 2368/5*den(2 + N)*S(R(1),2 + N)*cf^2*ca
          - 3888/5*den(2 + N)*S(R(1),2 + N)*cf^3 + 192*den(2 + N)*S(R(1),2 + N
         )*cf^3*z3 - 704*den(2 + N)*S(R(1,-3),2 + N)*cf*ca^2 + 3072*den(2 + N)
         *S(R(1,-3),2 + N)*cf^2*ca - 3328*den(2 + N)*S(R(1,-3),2 + N)*cf^3 + 
         64*den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf + 104*den(2 + N)*S(R(1,-2),2
          + N)*cf*ca^2 - 128*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf - 1280*den(2
          + N)*S(R(1,-2),2 + N)*cf^2*ca + 2144*den(2 + N)*S(R(1,-2),2 + N)*
         cf^3 + 1408*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca^2 - 5184*den(2 + N)*
         S(R(1,-2,1),2 + N)*cf^2*ca + 4736*den(2 + N)*S(R(1,-2,1),2 + N)*cf^3
          - 192*den(2 + N)*S(R(1,1,-2),2 + N)*cf^2*ca + 384*den(2 + N)*S(R(1,1
         ,-2),2 + N)*cf^3 - 32*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf + 176*den(2
          + N)*S(R(1,2),2 + N)*cf^2*ca + 32*den(2 + N)*S(R(1,3),2 + N)*cf*ca*
         nf + 280*den(2 + N)*S(R(1,3),2 + N)*cf*ca^2 - 960*den(2 + N)*S(R(1,3)
         ,2 + N)*cf^2*ca + 416*den(2 + N)*S(R(1,3),2 + N)*cf^3 - 48*den(2 + N)
         *S(R(2),2 + N)*cf*ca*nf + 264*den(2 + N)*S(R(2),2 + N)*cf*ca^2 + 80*
         den(2 + N)*S(R(2),2 + N)*cf^2*nf - 440*den(2 + N)*S(R(2),2 + N)*cf^2*
         ca + 192*den(2 + N)*S(R(2,-2),2 + N)*cf^2*ca - 384*den(2 + N)*S(R(2,
         -2),2 + N)*cf^3 + 32*den(2 + N)*S(R(2,1),2 + N)*cf^2*nf - 176*den(2
          + N)*S(R(2,1),2 + N)*cf^2*ca + 48*den(2 + N)*S(R(3),2 + N)*cf*ca*nf
          + 348/5*den(2 + N)*S(R(3),2 + N)*cf*ca^2 - 4032/5*den(2 + N)*S(R(3),
         2 + N)*cf^2*ca + 3504/5*den(2 + N)*S(R(3),2 + N)*cf^3 - 32*den(2 + N)
         *S(R(3,1),2 + N)*cf*ca*nf - 280*den(2 + N)*S(R(3,1),2 + N)*cf*ca^2 + 
         960*den(2 + N)*S(R(3,1),2 + N)*cf^2*ca - 416*den(2 + N)*S(R(3,1),2 + 
         N)*cf^3 - 128*den(2 + N)*S(R(4),2 + N)*cf*ca^2 + 384*den(2 + N)*S(R(4
         ),2 + N)*cf^2*ca - 256*den(2 + N)*S(R(4),2 + N)*cf^3 + 1344/5*den(3
          + N)*cf*ca*nf*z3 - 7748/5*den(3 + N)*cf*ca^2*z3 - 2208/5*den(3 + N)*
         cf^2*nf*z3 + 12664/5*den(3 + N)*cf^2*ca*z3 + 384/5*den(3 + N)*cf^3*z3
          - 96*den(3 + N)^2*cf*ca*nf*z3 - 696/5*den(3 + N)^2*cf*ca^2*z3 + 8064/
         5*den(3 + N)^2*cf^2*ca*z3 - 7008/5*den(3 + N)^2*cf^3*z3 - 48*den(3 + 
         N)^4*S(R(1),3 + N)*cf*ca*nf - 348/5*den(3 + N)^4*S(R(1),3 + N)*cf*
         ca^2 + 4032/5*den(3 + N)^4*S(R(1),3 + N)*cf^2*ca - 3504/5*den(3 + N)^
         4*S(R(1),3 + N)*cf^3 + 336/5*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf - 
         1492/5*den(3 + N)^3*S(R(1),3 + N)*cf*ca^2 - 592/5*den(3 + N)^3*S(R(1)
         ,3 + N)*cf^2*nf + 2736/5*den(3 + N)^3*S(R(1),3 + N)*cf^2*ca - 384/5*
         den(3 + N)^3*S(R(1),3 + N)*cf^3 - 96/5*den(3 + N)^2*S(R(-2),3 + N)*cf
         *ca*nf + 172/5*den(3 + N)^2*S(R(-2),3 + N)*cf*ca^2 + 192/5*den(3 + N)
         ^2*S(R(-2),3 + N)*cf^2*nf - 536/5*den(3 + N)^2*S(R(-2),3 + N)*cf^2*ca
          + 384/5*den(3 + N)^2*S(R(-2),3 + N)*cf^3 - 48*den(3 + N)^2*S(R(2),3
          + N)*cf*ca*nf + 264*den(3 + N)^2*S(R(2),3 + N)*cf*ca^2 + 80*den(3 + 
         N)^2*S(R(2),3 + N)*cf^2*nf - 440*den(3 + N)^2*S(R(2),3 + N)*cf^2*ca
          + 48*den(3 + N)^2*S(R(3),3 + N)*cf*ca*nf + 348/5*den(3 + N)^2*S(R(3)
         ,3 + N)*cf*ca^2 - 4032/5*den(3 + N)^2*S(R(3),3 + N)*cf^2*ca + 3504/5*
         den(3 + N)^2*S(R(3),3 + N)*cf^3 - 96/5*den(3 + N)*S(R(-2,1),3 + N)*cf
         *ca*nf + 172/5*den(3 + N)*S(R(-2,1),3 + N)*cf*ca^2 + 192/5*den(3 + N)
         *S(R(-2,1),3 + N)*cf^2*nf - 536/5*den(3 + N)*S(R(-2,1),3 + N)*cf^2*ca
          + 384/5*den(3 + N)*S(R(-2,1),3 + N)*cf^3 + 96*den(3 + N)*S(R(1),3 + 
         N)*cf*ca*nf*z3 + 696/5*den(3 + N)*S(R(1),3 + N)*cf*ca^2*z3 - 8064/5*
         den(3 + N)*S(R(1),3 + N)*cf^2*ca*z3 + 7008/5*den(3 + N)*S(R(1),3 + N)
         *cf^3*z3 + 96/5*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf - 172/5*den(3 + 
         N)*S(R(1,-2),3 + N)*cf*ca^2 - 192/5*den(3 + N)*S(R(1,-2),3 + N)*cf^2*
         nf + 536/5*den(3 + N)*S(R(1,-2),3 + N)*cf^2*ca - 384/5*den(3 + N)*S(
         R(1,-2),3 + N)*cf^3 + 48*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf - 264*
         den(3 + N)*S(R(1,2),3 + N)*cf*ca^2 - 80*den(3 + N)*S(R(1,2),3 + N)*
         cf^2*nf + 440*den(3 + N)*S(R(1,2),3 + N)*cf^2*ca - 48*den(3 + N)*S(R(
         1,3),3 + N)*cf*ca*nf - 348/5*den(3 + N)*S(R(1,3),3 + N)*cf*ca^2 + 
         4032/5*den(3 + N)*S(R(1,3),3 + N)*cf^2*ca - 3504/5*den(3 + N)*S(R(1,3
         ),3 + N)*cf^3 - 48*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf + 264*den(3 + 
         N)*S(R(2,1),3 + N)*cf*ca^2 + 80*den(3 + N)*S(R(2,1),3 + N)*cf^2*nf - 
         440*den(3 + N)*S(R(2,1),3 + N)*cf^2*ca + 48*den(3 + N)*S(R(3,1),3 + N
         )*cf*ca*nf + 348/5*den(3 + N)*S(R(3,1),3 + N)*cf*ca^2 - 4032/5*den(3
          + N)*S(R(3,1),3 + N)*cf^2*ca + 3504/5*den(3 + N)*S(R(3,1),3 + N)*
         cf^3 - 11170/729*den(N)*cf*nf^2 - 16/27*den(N)*cf*nf^2*z3 + 1833103/
         3645*den(N)*cf*ca*nf + 8*den(N)*cf*ca*nf*z4 - 3676/27*den(N)*cf*ca*nf
         *z3 - 14551651/7290*den(N)*cf*ca^2 + 160*den(N)*cf*ca^2*z5 + 24*den(N
         )*cf*ca^2*z4 + 227956/135*den(N)*cf*ca^2*z3 - 213607/540*den(N)*cf^2*
         nf - 8*den(N)*cf^2*nf*z4 + 1792/9*den(N)*cf^2*nf*z3 + 1609759/1080*
         den(N)*cf^2*ca - 1600*den(N)*cf^2*ca*z5 - 72*den(N)*cf^2*ca*z4 - 
         22732/5*den(N)*cf^2*ca*z3 + 111407/120*den(N)*cf^3 + 2080*den(N)*cf^3
         *z5 + 48*den(N)*cf^3*z4 + 16144/5*den(N)*cf^3*z3 + 1204/81*den(N)^2*
         cf*nf^2 - 161692/405*den(N)^2*cf*ca*nf + 80/3*den(N)^2*cf*ca*nf*z3 + 
         528686/405*den(N)^2*cf*ca^2 - 24*den(N)^2*cf*ca^2*z4 - 2192/3*den(N)^
         2*cf*ca^2*z3 + 235043/810*den(N)^2*cf^2*nf - 64/3*den(N)^2*cf^2*nf*z3
          - 218945/324*den(N)^2*cf^2*ca + 72*den(N)^2*cf^2*ca*z4 + 5824/3*den(
         N)^2*cf^2*ca*z3 - 46687/60*den(N)^2*cf^3 - 48*den(N)^2*cf^3*z4 - 4216/
         3*den(N)^2*cf^3*z3 - 992/81*den(N)^3*cf*nf^2 + 7232/27*den(N)^3*cf*ca
         *nf - 342716/405*den(N)^3*cf*ca^2 + 272*den(N)^3*cf*ca^2*z3 - 5890/27
         *den(N)^3*cf^2*nf + 72323/135*den(N)^3*cf^2*ca - 680*den(N)^3*cf^2*ca
         *z3 + 6911/15*den(N)^3*cf^3 + 1168/3*den(N)^3*cf^3*z3 + 184/27*den(N)
         ^4*cf*nf^2 - 1304/9*den(N)^4*cf*ca*nf + 14234/27*den(N)^4*cf*ca^2 + 
         3746/27*den(N)^4*cf^2*nf - 14183/27*den(N)^4*cf^2*ca - 78*den(N)^4*
         cf^3 + 368/9*den(N)^5*cf*ca*nf - 1544/9*den(N)^5*cf*ca^2 - 124/3*den(
         N)^5*cf^2*nf + 494/3*den(N)^5*cf^2*ca + 46*den(N)^5*cf^3 - 48*den(N)^
         6*cf*ca^2 + 232*den(N)^6*cf^2*ca - 212*den(N)^6*cf^3 + 104/3*den(N)^5
         *S(R(1),N)*cf*ca^2 - 1208/3*den(N)^5*S(R(1),N)*cf^2*ca + 1292/3*den(N
         )^5*S(R(1),N)*cf^3 - 8*den(N)^4*S(R(-2),N)*cf*ca^2 + 112/3*den(N)^4*
         S(R(-2),N)*cf^2*ca - 128/3*den(N)^4*S(R(-2),N)*cf^3 - 208/9*den(N)^4*
         S(R(1),N)*cf*ca*nf + 616/9*den(N)^4*S(R(1),N)*cf*ca^2 - 404/9*den(N)^
         4*S(R(1),N)*cf^2*nf + 5378/9*den(N)^4*S(R(1),N)*cf^2*ca - 2146/3*den(
         N)^4*S(R(1),N)*cf^3 - 20/3*den(N)^4*S(R(1,1),N)*cf*ca^2 + 880/3*den(N
         )^4*S(R(1,1),N)*cf^2*ca - 328/3*den(N)^4*S(R(1,1),N)*cf^3 + 4*den(N)^
         4*S(R(2),N)*cf*ca^2 - 688/3*den(N)^4*S(R(2),N)*cf^2*ca + 128*den(N)^4
         *S(R(2),N)*cf^3 - 136*den(N)^3*S(R(-3),N)*cf*ca^2 + 1456/3*den(N)^3*
         S(R(-3),N)*cf^2*ca - 1280/3*den(N)^3*S(R(-3),N)*cf^3 + 16/9*den(N)^3*
         S(R(-2),N)*cf*ca*nf - 88/9*den(N)^3*S(R(-2),N)*cf*ca^2 - 32/9*den(N)^
         3*S(R(-2),N)*cf^2*nf + 320/9*den(N)^3*S(R(-2),N)*cf^2*ca - 32*den(N)^
         3*S(R(-2),N)*cf^3 + 520*den(N)^3*S(R(-2,1),N)*cf*ca^2 - 4832/3*den(N)
         ^3*S(R(-2,1),N)*cf^2*ca + 3424/3*den(N)^3*S(R(-2,1),N)*cf^3 - 16/3*
         den(N)^3*S(R(1),N)*cf*nf^2 + 2600/27*den(N)^3*S(R(1),N)*cf*ca*nf - 
         31192/135*den(N)^3*S(R(1),N)*cf*ca^2 + 230/27*den(N)^3*S(R(1),N)*cf^2
         *nf - 123517/135*den(N)^3*S(R(1),N)*cf^2*ca + 5212/5*den(N)^3*S(R(1),
         N)*cf^3 - 312*den(N)^3*S(R(1,-2),N)*cf*ca^2 + 2528/3*den(N)^3*S(R(1,
         -2),N)*cf^2*ca - 1312/3*den(N)^3*S(R(1,-2),N)*cf^3 + 56/9*den(N)^3*S(
         R(1,1),N)*cf*ca*nf - 68/9*den(N)^3*S(R(1,1),N)*cf*ca^2 + 704/9*den(N)
         ^3*S(R(1,1),N)*cf^2*nf - 6968/9*den(N)^3*S(R(1,1),N)*cf^2*ca + 1928/3
         *den(N)^3*S(R(1,1),N)*cf^3 - 96*den(N)^3*S(R(1,1,1),N)*cf^2*ca - 304*
         den(N)^3*S(R(1,1,1),N)*cf^3 + 40/3*den(N)^3*S(R(1,2),N)*cf*ca^2 + 56*
         den(N)^3*S(R(1,2),N)*cf^2*ca + 848/3*den(N)^3*S(R(1,2),N)*cf^3 - 8*
         den(N)^3*S(R(2),N)*cf*ca*nf + 28*den(N)^3*S(R(2),N)*cf*ca^2 - 608/9*
         den(N)^3*S(R(2),N)*cf^2*nf + 5576/9*den(N)^3*S(R(2),N)*cf^2*ca - 564*
         den(N)^3*S(R(2),N)*cf^3 - 40/3*den(N)^3*S(R(2,1),N)*cf*ca^2 + 536/3*
         den(N)^3*S(R(2,1),N)*cf^2*ca + 544/3*den(N)^3*S(R(2,1),N)*cf^3 + 84*
         den(N)^3*S(R(3),N)*cf*ca^2 - 1288/3*den(N)^3*S(R(3),N)*cf^2*ca + 544/
         3*den(N)^3*S(R(3),N)*cf^3 - 496/3*den(N)^2*S(R(-4),N)*cf*ca^2 + 2600/
         3*den(N)^2*S(R(-4),N)*cf^2*ca - 1072*den(N)^2*S(R(-4),N)*cf^3 + 208/9
         *den(N)^2*S(R(-3),N)*cf*ca*nf - 40/9*den(N)^2*S(R(-3),N)*cf*ca^2 - 
         416/9*den(N)^2*S(R(-3),N)*cf^2*nf + 320/9*den(N)^2*S(R(-3),N)*cf^2*ca
          - 160/3*den(N)^2*S(R(-3),N)*cf^3 + 1564/3*den(N)^2*S(R(-3,1),N)*cf*
         ca^2 - 1928*den(N)^2*S(R(-3,1),N)*cf^2*ca + 5312/3*den(N)^2*S(R(-3,1)
         ,N)*cf^3 - 80/27*den(N)^2*S(R(-2),N)*cf*ca*nf + 1796/27*den(N)^2*S(R(
         -2),N)*cf*ca^2 + 160/27*den(N)^2*S(R(-2),N)*cf^2*nf - 4564/27*den(N)^
         2*S(R(-2),N)*cf^2*ca + 72*den(N)^2*S(R(-2),N)*cf^3 - 592/3*den(N)^2*
         S(R(-2,-2),N)*cf*ca^2 + 1616/3*den(N)^2*S(R(-2,-2),N)*cf^2*ca - 288*
         den(N)^2*S(R(-2,-2),N)*cf^3 + 256/9*den(N)^2*S(R(-2,1),N)*cf*ca*nf - 
         6784/9*den(N)^2*S(R(-2,1),N)*cf*ca^2 - 512/9*den(N)^2*S(R(-2,1),N)*
         cf^2*nf + 21104/9*den(N)^2*S(R(-2,1),N)*cf^2*ca - 5024/3*den(N)^2*S(
         R(-2,1),N)*cf^3 - 800/3*den(N)^2*S(R(-2,1,1),N)*cf*ca^2 + 2816/3*den(
         N)^2*S(R(-2,1,1),N)*cf^2*ca - 2432/3*den(N)^2*S(R(-2,1,1),N)*cf^3 + 
         200*den(N)^2*S(R(-2,2),N)*cf*ca^2 - 2128/3*den(N)^2*S(R(-2,2),N)*cf^2
         *ca + 1856/3*den(N)^2*S(R(-2,2),N)*cf^3 + 232/27*den(N)^2*S(R(1),N)*
         cf*nf^2 - 26204/135*den(N)^2*S(R(1),N)*cf*ca*nf + 15674/45*den(N)^2*
         S(R(1),N)*cf*ca^2 - 112*den(N)^2*S(R(1),N)*cf*ca^2*z3 + 22904/405*
         den(N)^2*S(R(1),N)*cf^2*nf + 110024/81*den(N)^2*S(R(1),N)*cf^2*ca + 
         216*den(N)^2*S(R(1),N)*cf^2*ca*z3 - 7781/5*den(N)^2*S(R(1),N)*cf^3 - 
         160*den(N)^2*S(R(1),N)*cf^3*z3 + 292/3*den(N)^2*S(R(1,-3),N)*cf*ca^2
          - 2536/3*den(N)^2*S(R(1,-3),N)*cf^2*ca + 3904/3*den(N)^2*S(R(1,-3),N
         )*cf^3 - 544/9*den(N)^2*S(R(1,-2),N)*cf*ca*nf + 6928/9*den(N)^2*S(R(1
         ,-2),N)*cf*ca^2 + 1088/9*den(N)^2*S(R(1,-2),N)*cf^2*nf - 20960/9*den(
         N)^2*S(R(1,-2),N)*cf^2*ca + 4736/3*den(N)^2*S(R(1,-2),N)*cf^3 - 1288/
         3*den(N)^2*S(R(1,-2,1),N)*cf*ca^2 + 4912/3*den(N)^2*S(R(1,-2,1),N)*
         cf^2*ca - 4672/3*den(N)^2*S(R(1,-2,1),N)*cf^3 + 32/9*den(N)^2*S(R(1,1
         ),N)*cf*nf^2 - 136/3*den(N)^2*S(R(1,1),N)*cf*ca*nf + 376/9*den(N)^2*
         S(R(1,1),N)*cf*ca^2 - 760/9*den(N)^2*S(R(1,1),N)*cf^2*nf + 12988/9*
         den(N)^2*S(R(1,1),N)*cf^2*ca - 1402*den(N)^2*S(R(1,1),N)*cf^3 + 144*
         den(N)^2*S(R(1,1,-2),N)*cf*ca^2 - 224/3*den(N)^2*S(R(1,1,-2),N)*cf^2*
         ca - 1280/3*den(N)^2*S(R(1,1,-2),N)*cf^3 - 584/9*den(N)^2*S(R(1,1,1),
         N)*cf^2*nf + 4076/9*den(N)^2*S(R(1,1,1),N)*cf^2*ca - 48*den(N)^2*S(R(
         1,1,1),N)*cf^3 + 480*den(N)^2*S(R(1,1,1,1),N)*cf^3 + 8/3*den(N)^2*S(
         R(1,1,2),N)*cf*ca^2 + 152/3*den(N)^2*S(R(1,1,2),N)*cf^2*ca - 1744/3*
         den(N)^2*S(R(1,1,2),N)*cf^3 - 80/9*den(N)^2*S(R(1,2),N)*cf*ca*nf + 
         200/9*den(N)^2*S(R(1,2),N)*cf*ca^2 + 248/3*den(N)^2*S(R(1,2),N)*cf^2*
         nf - 1496/3*den(N)^2*S(R(1,2),N)*cf^2*ca + 352/3*den(N)^2*S(R(1,2),N)
         *cf^3 - 16*den(N)^2*S(R(1,2,1),N)*cf^2*ca - 512*den(N)^2*S(R(1,2,1),N
         )*cf^3 - 132*den(N)^2*S(R(1,3),N)*cf*ca^2 + 944/3*den(N)^2*S(R(1,3),N
         )*cf^2*ca + 264*den(N)^2*S(R(1,3),N)*cf^3 - 32/9*den(N)^2*S(R(2),N)*
         cf*nf^2 + 424/9*den(N)^2*S(R(2),N)*cf*ca*nf - 848/9*den(N)^2*S(R(2),N
         )*cf*ca^2 + 1912/27*den(N)^2*S(R(2),N)*cf^2*nf - 30040/27*den(N)^2*S(
         R(2),N)*cf^2*ca + 3374/3*den(N)^2*S(R(2),N)*cf^3 - 344/3*den(N)^2*S(
         R(2,-2),N)*cf*ca^2 + 256/3*den(N)^2*S(R(2,-2),N)*cf^2*ca + 288*den(N)
         ^2*S(R(2,-2),N)*cf^3 + 80/9*den(N)^2*S(R(2,1),N)*cf*ca*nf - 200/9*
         den(N)^2*S(R(2,1),N)*cf*ca^2 + 536/9*den(N)^2*S(R(2,1),N)*cf^2*nf - 
         4664/9*den(N)^2*S(R(2,1),N)*cf^2*ca + 704/3*den(N)^2*S(R(2,1),N)*cf^3
          - 8/3*den(N)^2*S(R(2,1,1),N)*cf*ca^2 - 104/3*den(N)^2*S(R(2,1,1),N)*
         cf^2*ca - 1472/3*den(N)^2*S(R(2,1,1),N)*cf^3 - 20*den(N)^2*S(R(2,2),N
         )*cf*ca^2 + 184/3*den(N)^2*S(R(2,2),N)*cf^2*ca + 1280/3*den(N)^2*S(R(
         2,2),N)*cf^3 - 104/9*den(N)^2*S(R(3),N)*cf*ca*nf + 44/9*den(N)^2*S(R(
         3),N)*cf*ca^2 - 400/9*den(N)^2*S(R(3),N)*cf^2*nf + 4900/9*den(N)^2*S(
         R(3),N)*cf^2*ca - 1148/3*den(N)^2*S(R(3),N)*cf^3 + 524/3*den(N)^2*S(
         R(3,1),N)*cf*ca^2 - 760/3*den(N)^2*S(R(3,1),N)*cf^2*ca + 1336/3*den(N
         )^2*S(R(3,1),N)*cf^3 + 472/3*den(N)^2*S(R(4),N)*cf*ca^2 - 1904/3*den(
         N)^2*S(R(4),N)*cf^2*ca + 312*den(N)^2*S(R(4),N)*cf^3 - 560/3*den(N)*
         S(R(-5),N)*cf*ca^2 + 3256/3*den(N)*S(R(-5),N)*cf^2*ca - 1424*den(N)*
         S(R(-5),N)*cf^3 + 688/9*den(N)*S(R(-4),N)*cf*ca*nf - 1912/9*den(N)*S(
         R(-4),N)*cf*ca^2 - 1376/9*den(N)*S(R(-4),N)*cf^2*nf - 1480/9*den(N)*
         S(R(-4),N)*cf^2*ca + 3536/3*den(N)*S(R(-4),N)*cf^3 + 464*den(N)*S(R(
         -4,1),N)*cf*ca^2 - 2152*den(N)*S(R(-4,1),N)*cf^2*ca + 2448*den(N)*S(
         R(-4,1),N)*cf^3 - 2240/27*den(N)*S(R(-3),N)*cf*ca*nf + 12092/27*den(N
         )*S(R(-3),N)*cf*ca^2 + 4480/27*den(N)*S(R(-3),N)*cf^2*nf - 37000/27*
         den(N)*S(R(-3),N)*cf^2*ca + 2848/3*den(N)*S(R(-3),N)*cf^3 - 160*den(N
         )*S(R(-3,-2),N)*cf*ca^2 + 560/3*den(N)*S(R(-3,-2),N)*cf^2*ca + 800/3*
         den(N)*S(R(-3,-2),N)*cf^3 - 32/9*den(N)*S(R(-3,1),N)*cf*ca*nf - 5440/
         9*den(N)*S(R(-3,1),N)*cf*ca^2 + 64/9*den(N)*S(R(-3,1),N)*cf^2*nf + 
         21512/9*den(N)*S(R(-3,1),N)*cf^2*ca - 7088/3*den(N)*S(R(-3,1),N)*cf^3
          - 640/3*den(N)*S(R(-3,1,1),N)*cf*ca^2 + 3136/3*den(N)*S(R(-3,1,1),N)
         *cf^2*ca - 3712/3*den(N)*S(R(-3,1,1),N)*cf^3 + 392/3*den(N)*S(R(-3,2)
         ,N)*cf*ca^2 - 744*den(N)*S(R(-3,2),N)*cf^2*ca + 2896/3*den(N)*S(R(-3,
         2),N)*cf^3 + 6088/405*den(N)*S(R(-2),N)*cf*ca*nf - 71296/405*den(N)*
         S(R(-2),N)*cf*ca^2 + 256*den(N)*S(R(-2),N)*cf*ca^2*z3 - 12176/405*
         den(N)*S(R(-2),N)*cf^2*nf + 133898/405*den(N)*S(R(-2),N)*cf^2*ca - 
         960*den(N)*S(R(-2),N)*cf^2*ca*z3 + 644/15*den(N)*S(R(-2),N)*cf^3 + 
         896*den(N)*S(R(-2),N)*cf^3*z3 - 784/3*den(N)*S(R(-2,-3),N)*cf*ca^2 + 
         1408/3*den(N)*S(R(-2,-3),N)*cf^2*ca + 320/3*den(N)*S(R(-2,-3),N)*cf^3
          - 32*den(N)*S(R(-2,-2),N)*cf*ca*nf + 1184/3*den(N)*S(R(-2,-2),N)*cf*
         ca^2 + 64*den(N)*S(R(-2,-2),N)*cf^2*nf - 1168*den(N)*S(R(-2,-2),N)*
         cf^2*ca + 2272/3*den(N)*S(R(-2,-2),N)*cf^3 + 1664/3*den(N)*S(R(-2,-2,
         1),N)*cf*ca^2 - 4816/3*den(N)*S(R(-2,-2,1),N)*cf^2*ca + 992*den(N)*S(
         R(-2,-2,1),N)*cf^3 - 640/27*den(N)*S(R(-2,1),N)*cf*ca*nf + 26176/27*
         den(N)*S(R(-2,1),N)*cf*ca^2 + 1280/27*den(N)*S(R(-2,1),N)*cf^2*nf - 
         85004/27*den(N)*S(R(-2,1),N)*cf^2*ca + 7256/3*den(N)*S(R(-2,1),N)*
         cf^3 - 224*den(N)*S(R(-2,1,-2),N)*cf*ca^2 + 2960/3*den(N)*S(R(-2,1,-2
         ),N)*cf^2*ca - 3232/3*den(N)*S(R(-2,1,-2),N)*cf^3 - 64/9*den(N)*S(R(
         -2,1,1),N)*cf*ca*nf + 2752/9*den(N)*S(R(-2,1,1),N)*cf*ca^2 + 128/9*
         den(N)*S(R(-2,1,1),N)*cf^2*nf - 9968/9*den(N)*S(R(-2,1,1),N)*cf^2*ca
          + 992*den(N)*S(R(-2,1,1),N)*cf^3 - 96*den(N)*S(R(-2,1,1,1),N)*cf^2*
         ca + 192*den(N)*S(R(-2,1,1,1),N)*cf^3 + 80/3*den(N)*S(R(-2,1,2),N)*cf
         *ca^2 + 112/3*den(N)*S(R(-2,1,2),N)*cf^2*ca - 544/3*den(N)*S(R(-2,1,2
         ),N)*cf^3 - 192*den(N)*S(R(-2,2),N)*cf*ca^2 + 2224/3*den(N)*S(R(-2,2)
         ,N)*cf^2*ca - 2144/3*den(N)*S(R(-2,2),N)*cf^3 - 80/3*den(N)*S(R(-2,2,
         1),N)*cf*ca^2 + 592/3*den(N)*S(R(-2,2,1),N)*cf^2*ca - 288*den(N)*S(R(
         -2,2,1),N)*cf^3 + 176/3*den(N)*S(R(-2,3),N)*cf*ca^2 - 288*den(N)*S(R(
         -2,3),N)*cf^2*ca + 1024/3*den(N)*S(R(-2,3),N)*cf^3 - 644/81*den(N)*S(
         R(1),N)*cf*nf^2 + 116684/405*den(N)*S(R(1),N)*cf*ca*nf - 128/3*den(N)
         *S(R(1),N)*cf*ca*nf*z3 - 301132/405*den(N)*S(R(1),N)*cf*ca^2 + 1088/3
         *den(N)*S(R(1),N)*cf*ca^2*z3 - 65837/270*den(N)*S(R(1),N)*cf^2*nf + 
         208/3*den(N)*S(R(1),N)*cf^2*nf*z3 - 16693/108*den(N)*S(R(1),N)*cf^2*
         ca - 2008/3*den(N)*S(R(1),N)*cf^2*ca*z3 + 16953/20*den(N)*S(R(1),N)*
         cf^3 + 224*den(N)*S(R(1),N)*cf^3*z3 + 1312/3*den(N)*S(R(1,-4),N)*cf*
         ca^2 - 2520*den(N)*S(R(1,-4),N)*cf^2*ca + 9872/3*den(N)*S(R(1,-4),N)*
         cf^3 - 832/9*den(N)*S(R(1,-3),N)*cf*ca*nf + 2296/9*den(N)*S(R(1,-3),N
         )*cf*ca^2 + 1664/9*den(N)*S(R(1,-3),N)*cf^2*nf + 2548/9*den(N)*S(R(1,
         -3),N)*cf^2*ca - 4760/3*den(N)*S(R(1,-3),N)*cf^3 - 1120*den(N)*S(R(1,
         -3,1),N)*cf*ca^2 + 13856/3*den(N)*S(R(1,-3,1),N)*cf^2*ca - 14272/3*
         den(N)*S(R(1,-3,1),N)*cf^3 + 1216/9*den(N)*S(R(1,-2),N)*cf*ca*nf - 
         14632/9*den(N)*S(R(1,-2),N)*cf*ca^2 - 2432/9*den(N)*S(R(1,-2),N)*cf^2
         *nf + 45524/9*den(N)*S(R(1,-2),N)*cf^2*ca - 10840/3*den(N)*S(R(1,-2),
         N)*cf^3 + 992/3*den(N)*S(R(1,-2,-2),N)*cf*ca^2 - 976*den(N)*S(R(1,-2,
         -2),N)*cf^2*ca + 1888/3*den(N)*S(R(1,-2,-2),N)*cf^3 + 1856/3*den(N)*
         S(R(1,-2,1),N)*cf*ca^2 - 7280/3*den(N)*S(R(1,-2,1),N)*cf^2*ca + 7136/
         3*den(N)*S(R(1,-2,1),N)*cf^3 + 1280/3*den(N)*S(R(1,-2,1,1),N)*cf*ca^2
          - 5152/3*den(N)*S(R(1,-2,1,1),N)*cf^2*ca + 1728*den(N)*S(R(1,-2,1,1)
         ,N)*cf^3 - 896/3*den(N)*S(R(1,-2,2),N)*cf*ca^2 + 3872/3*den(N)*S(R(1,
         -2,2),N)*cf^2*ca - 4160/3*den(N)*S(R(1,-2,2),N)*cf^3 - 104/27*den(N)*
         S(R(1,1),N)*cf*nf^2 + 2560/27*den(N)*S(R(1,1),N)*cf*ca*nf - 2942/27*
         den(N)*S(R(1,1),N)*cf*ca^2 + 128*den(N)*S(R(1,1),N)*cf*ca^2*z3 + 382/
         9*den(N)*S(R(1,1),N)*cf^2*nf - 16507/9*den(N)*S(R(1,1),N)*cf^2*ca - 
         176*den(N)*S(R(1,1),N)*cf^2*ca*z3 + 5897/3*den(N)*S(R(1,1),N)*cf^3 + 
         128*den(N)*S(R(1,1),N)*cf^3*z3 - 672*den(N)*S(R(1,1,-3),N)*cf*ca^2 + 
         3456*den(N)*S(R(1,1,-3),N)*cf^2*ca - 4224*den(N)*S(R(1,1,-3),N)*cf^3
          + 512/9*den(N)*S(R(1,1,-2),N)*cf*ca*nf - 3344/9*den(N)*S(R(1,1,-2),N
         )*cf*ca^2 - 1024/9*den(N)*S(R(1,1,-2),N)*cf^2*nf + 5032/9*den(N)*S(R(
         1,1,-2),N)*cf^2*ca + 368*den(N)*S(R(1,1,-2),N)*cf^3 + 1216*den(N)*S(
         R(1,1,-2,1),N)*cf*ca^2 - 4704*den(N)*S(R(1,1,-2,1),N)*cf^2*ca + 4544*
         den(N)*S(R(1,1,-2,1),N)*cf^3 - 16/9*den(N)*S(R(1,1,1),N)*cf*nf^2 + 
         176/9*den(N)*S(R(1,1,1),N)*cf*ca*nf - 484/9*den(N)*S(R(1,1,1),N)*cf*
         ca^2 + 280/3*den(N)*S(R(1,1,1),N)*cf^2*nf - 2884/3*den(N)*S(R(1,1,1),
         N)*cf^2*ca + 726*den(N)*S(R(1,1,1),N)*cf^3 - 480*den(N)*S(R(1,1,1,-2)
         ,N)*cf^2*ca + 960*den(N)*S(R(1,1,1,-2),N)*cf^3 + 160/3*den(N)*S(R(1,1
         ,1,1),N)*cf^2*nf - 880/3*den(N)*S(R(1,1,1,1),N)*cf^2*ca - 336*den(N)*
         S(R(1,1,1,1),N)*cf^3 - 480*den(N)*S(R(1,1,1,1,1),N)*cf^3 - 96*den(N)*
         S(R(1,1,1,2),N)*cf^2*ca + 672*den(N)*S(R(1,1,1,2),N)*cf^3 + 136/9*
         den(N)*S(R(1,1,2),N)*cf*ca*nf - 796/9*den(N)*S(R(1,1,2),N)*cf*ca^2 - 
         704/9*den(N)*S(R(1,1,2),N)*cf^2*nf + 3728/9*den(N)*S(R(1,1,2),N)*cf^2
         *ca + 1096/3*den(N)*S(R(1,1,2),N)*cf^3 - 32/3*den(N)*S(R(1,1,2,1),N)*
         cf*ca^2 + 32/3*den(N)*S(R(1,1,2,1),N)*cf^2*ca + 576*den(N)*S(R(1,1,2,
         1),N)*cf^3 + 640/3*den(N)*S(R(1,1,3),N)*cf*ca^2 - 1024/3*den(N)*S(R(1
         ,1,3),N)*cf^2*ca - 592*den(N)*S(R(1,1,3),N)*cf^3 + 16/9*den(N)*S(R(1,
         2),N)*cf*nf^2 - 4/9*den(N)*S(R(1,2),N)*cf*ca*nf - 32/3*den(N)*S(R(1,2
         ),N)*cf*ca^2 - 400/3*den(N)*S(R(1,2),N)*cf^2*nf + 3320/3*den(N)*S(R(1
         ,2),N)*cf^2*ca - 2458/3*den(N)*S(R(1,2),N)*cf^3 + 32*den(N)*S(R(1,2,
         -2),N)*cf*ca^2 + 400*den(N)*S(R(1,2,-2),N)*cf^2*ca - 928*den(N)*S(R(1
         ,2,-2),N)*cf^3 - 64/9*den(N)*S(R(1,2,1),N)*cf*ca*nf + 376/9*den(N)*S(
         R(1,2,1),N)*cf*ca^2 - 48*den(N)*S(R(1,2,1),N)*cf^2*nf + 236*den(N)*S(
         R(1,2,1),N)*cf^2*ca + 1096/3*den(N)*S(R(1,2,1),N)*cf^3 + 32/3*den(N)*
         S(R(1,2,1,1),N)*cf*ca^2 + 112/3*den(N)*S(R(1,2,1,1),N)*cf^2*ca + 528*
         den(N)*S(R(1,2,1,1),N)*cf^3 + 16*den(N)*S(R(1,2,2),N)*cf*ca^2 + 16*
         den(N)*S(R(1,2,2),N)*cf^2*ca - 672*den(N)*S(R(1,2,2),N)*cf^3 - 104/9*
         den(N)*S(R(1,3),N)*cf*ca*nf + 2096/9*den(N)*S(R(1,3),N)*cf*ca^2 + 728/
         9*den(N)*S(R(1,3),N)*cf^2*nf - 8444/9*den(N)*S(R(1,3),N)*cf^2*ca + 
         208/3*den(N)*S(R(1,3),N)*cf^3 - 496/3*den(N)*S(R(1,3,1),N)*cf*ca^2 + 
         352/3*den(N)*S(R(1,3,1),N)*cf^2*ca - 320*den(N)*S(R(1,3,1),N)*cf^3 - 
         928/3*den(N)*S(R(1,4),N)*cf*ca^2 + 1128*den(N)*S(R(1,4),N)*cf^2*ca - 
         1760/3*den(N)*S(R(1,4),N)*cf^3 + 104/27*den(N)*S(R(2),N)*cf*nf^2 - 
         2644/27*den(N)*S(R(2),N)*cf*ca*nf + 6788/27*den(N)*S(R(2),N)*cf*ca^2
          - 32*den(N)*S(R(2),N)*cf*ca^2*z3 - 1154/81*den(N)*S(R(2),N)*cf^2*nf
          + 101375/81*den(N)*S(R(2),N)*cf^2*ca - 176*den(N)*S(R(2),N)*cf^2*ca*
         z3 - 1543*den(N)*S(R(2),N)*cf^3 + 192*den(N)*S(R(2),N)*cf^3*z3 + 416*
         den(N)*S(R(2,-3),N)*cf*ca^2 - 6976/3*den(N)*S(R(2,-3),N)*cf^2*ca + 
         8960/3*den(N)*S(R(2,-3),N)*cf^3 - 544/9*den(N)*S(R(2,-2),N)*cf*ca*nf
          + 3664/9*den(N)*S(R(2,-2),N)*cf*ca^2 + 1088/9*den(N)*S(R(2,-2),N)*
         cf^2*nf - 6560/9*den(N)*S(R(2,-2),N)*cf^2*ca - 512/3*den(N)*S(R(2,-2)
         ,N)*cf^3 - 784*den(N)*S(R(2,-2,1),N)*cf*ca^2 + 3136*den(N)*S(R(2,-2,1
         ),N)*cf^2*ca - 3136*den(N)*S(R(2,-2,1),N)*cf^3 + 16/9*den(N)*S(R(2,1)
         ,N)*cf*nf^2 - 116/3*den(N)*S(R(2,1),N)*cf*ca*nf + 1064/9*den(N)*S(R(2
         ,1),N)*cf*ca^2 - 856/9*den(N)*S(R(2,1),N)*cf^2*nf + 10588/9*den(N)*S(
         R(2,1),N)*cf^2*ca - 2990/3*den(N)*S(R(2,1),N)*cf^3 + 16*den(N)*S(R(2,
         1,-2),N)*cf*ca^2 + 448*den(N)*S(R(2,1,-2),N)*cf^2*ca - 960*den(N)*S(
         R(2,1,-2),N)*cf^3 - 8*den(N)*S(R(2,1,1),N)*cf*ca*nf + 140/3*den(N)*S(
         R(2,1,1),N)*cf*ca^2 - 544/9*den(N)*S(R(2,1,1),N)*cf^2*nf + 3388/9*
         den(N)*S(R(2,1,1),N)*cf^2*ca + 760/3*den(N)*S(R(2,1,1),N)*cf^3 + 48*
         den(N)*S(R(2,1,1,1),N)*cf^2*ca + 528*den(N)*S(R(2,1,1,1),N)*cf^3 + 16/
         3*den(N)*S(R(2,1,2),N)*cf*ca^2 + 16*den(N)*S(R(2,1,2),N)*cf^2*ca - 
         1984/3*den(N)*S(R(2,1,2),N)*cf^3 - 32/3*den(N)*S(R(2,2),N)*cf*ca*nf
          + 200/3*den(N)*S(R(2,2),N)*cf*ca^2 + 784/9*den(N)*S(R(2,2),N)*cf^2*
         nf - 4612/9*den(N)*S(R(2,2),N)*cf^2*ca - 800/3*den(N)*S(R(2,2),N)*
         cf^3 - 16/3*den(N)*S(R(2,2,1),N)*cf*ca^2 - 176/3*den(N)*S(R(2,2,1),N)
         *cf^2*ca - 576*den(N)*S(R(2,2,1),N)*cf^3 - 144*den(N)*S(R(2,3),N)*cf*
         ca^2 + 1088/3*den(N)*S(R(2,3),N)*cf^2*ca + 1136/3*den(N)*S(R(2,3),N)*
         cf^3 - 16/9*den(N)*S(R(3),N)*cf*nf^2 + 64*den(N)*S(R(3),N)*cf*ca*nf
          - 13996/45*den(N)*S(R(3),N)*cf*ca^2 + 1100/27*den(N)*S(R(3),N)*cf^2*
         nf - 67738/135*den(N)*S(R(3),N)*cf^2*ca + 2648/5*den(N)*S(R(3),N)*
         cf^3 + 160/3*den(N)*S(R(3,-2),N)*cf*ca^2 - 624*den(N)*S(R(3,-2),N)*
         cf^2*ca + 3104/3*den(N)*S(R(3,-2),N)*cf^3 + 128/3*den(N)*S(R(3,1),N)*
         cf*ca*nf - 1196/3*den(N)*S(R(3,1),N)*cf*ca^2 + 40/9*den(N)*S(R(3,1),N
         )*cf^2*nf + 3020/9*den(N)*S(R(3,1),N)*cf^2*ca - 944/3*den(N)*S(R(3,1)
         ,N)*cf^3 - 320/3*den(N)*S(R(3,1,1),N)*cf*ca^2 + 48*den(N)*S(R(3,1,1),
         N)*cf^2*ca - 1600/3*den(N)*S(R(3,1,1),N)*cf^3 + 208/3*den(N)*S(R(3,2)
         ,N)*cf*ca^2 - 64/3*den(N)*S(R(3,2),N)*cf^2*ca + 1552/3*den(N)*S(R(3,2
         ),N)*cf^3 - 272/9*den(N)*S(R(4),N)*cf*ca*nf - 88/9*den(N)*S(R(4),N)*
         cf*ca^2 - 136/9*den(N)*S(R(4),N)*cf^2*nf + 7672/9*den(N)*S(R(4),N)*
         cf^2*ca - 2048/3*den(N)*S(R(4),N)*cf^3 - 24*den(N)*S(R(4,1),N)*cf*
         ca^2 + 1936/3*den(N)*S(R(4,1),N)*cf^2*ca - 336*den(N)*S(R(4,1),N)*
         cf^3 + 560/3*den(N)*S(R(5),N)*cf*ca^2 - 2440/3*den(N)*S(R(5),N)*cf^2*
         ca + 432*den(N)*S(R(5),N)*cf^3 - 64*S(R(-6),N)*cf*ca^2 + 400*S(R(-6),
         N)*cf^2*ca - 544*S(R(-6),N)*cf^3 + 368/9*S(R(-5),N)*cf*ca*nf - 2972/9
         *S(R(-5),N)*cf*ca^2 - 46/3*S(R(-5),N)*cf*ca^2*N + 2/3*S(R(-5),N)*cf*
         ca^2*N^2 - 736/9*S(R(-5),N)*cf^2*nf + 7732/9*S(R(-5),N)*cf^2*ca + 184/
         3*S(R(-5),N)*cf^2*ca*N - 8/3*S(R(-5),N)*cf^2*ca*N^2 - 1192/3*S(R(-5),
         N)*cf^3 - 184/3*S(R(-5),N)*cf^3*N + 8/3*S(R(-5),N)*cf^3*N^2 + 160*S(
         R(-5,1),N)*cf*ca^2 - 880*S(R(-5,1),N)*cf^2*ca + 1120*S(R(-5,1),N)*
         cf^3 - 664/27*S(R(-4),N)*cf*ca*nf + 7408/27*S(R(-4),N)*cf*ca^2 + 1328/
         27*S(R(-4),N)*cf^2*nf - 19118/27*S(R(-4),N)*cf^2*ca + 956/3*S(R(-4),N
         )*cf^3 + 32*S(R(-4,-2),N)*cf*ca^2 - 1472/3*S(R(-4,-2),N)*cf^2*ca + 
         2560/3*S(R(-4,-2),N)*cf^3 - 64/9*S(R(-4,1),N)*cf*ca*nf + 1648/9*S(R(
         -4,1),N)*cf*ca^2 + 128/9*S(R(-4,1),N)*cf^2*nf - 3764/9*S(R(-4,1),N)*
         cf^2*ca + 104*S(R(-4,1),N)*cf^3 - 320/3*S(R(-4,1,1),N)*cf*ca^2 + 1936/
         3*S(R(-4,1,1),N)*cf^2*ca - 864*S(R(-4,1,1),N)*cf^3 + 64*S(R(-4,2),N)*
         cf*ca^2 - 1360/3*S(R(-4,2),N)*cf^2*ca + 1952/3*S(R(-4,2),N)*cf^3 + 
         3056/81*S(R(-3),N)*cf*ca*nf - 24446/81*S(R(-3),N)*cf*ca^2 + 352*S(R(
         -3),N)*cf*ca^2*z3 - 6112/81*S(R(-3),N)*cf^2*nf + 54616/81*S(R(-3),N)*
         cf^2*ca - 1312*S(R(-3),N)*cf^2*ca*z3 - 424/3*S(R(-3),N)*cf^3 + 1216*
         S(R(-3),N)*cf^3*z3 + 64*S(R(-3,-3),N)*cf*ca^2 - 1088*S(R(-3,-3),N)*
         cf^2*ca + 1920*S(R(-3,-3),N)*cf^3 - 256/3*S(R(-3,-2),N)*cf*ca*nf + 
         856/3*S(R(-3,-2),N)*cf*ca^2 + 512/3*S(R(-3,-2),N)*cf^2*nf - 1280/3*S(
         R(-3,-2),N)*cf^2*ca - 288*S(R(-3,-2),N)*cf^3 + 896/3*S(R(-3,-2,1),N)*
         cf*ca^2 - 256*S(R(-3,-2,1),N)*cf^2*ca - 2048/3*S(R(-3,-2,1),N)*cf^3
          + 320/27*S(R(-3,1),N)*cf*ca*nf - 272/27*S(R(-3,1),N)*cf*ca^2 - 640/
         27*S(R(-3,1),N)*cf^2*nf - 3848/27*S(R(-3,1),N)*cf^2*ca + 976/3*S(R(-3
         ,1),N)*cf^3 - 512*S(R(-3,1,-2),N)*cf*ca^2 + 2176*S(R(-3,1,-2),N)*cf^2
         *ca - 2304*S(R(-3,1,-2),N)*cf^3 - 64/9*S(R(-3,1,1),N)*cf*ca*nf + 352/
         9*S(R(-3,1,1),N)*cf*ca^2 + 128/9*S(R(-3,1,1),N)*cf^2*nf - 1856/9*S(R(
         -3,1,1),N)*cf^2*ca + 256*S(R(-3,1,1),N)*cf^3 - 96*S(R(-3,1,1,1),N)*
         cf^2*ca + 192*S(R(-3,1,1,1),N)*cf^3 + 64/3*S(R(-3,1,2),N)*cf*ca^2 + 
         160/3*S(R(-3,1,2),N)*cf^2*ca - 192*S(R(-3,1,2),N)*cf^3 + 84*S(R(-3,2)
         ,N)*cf^2*ca - 168*S(R(-3,2),N)*cf^3 - 64/3*S(R(-3,2,1),N)*cf*ca^2 + 
         544/3*S(R(-3,2,1),N)*cf^2*ca - 832/3*S(R(-3,2,1),N)*cf^3 + 160/3*S(R(
         -3,3),N)*cf*ca^2 - 832/3*S(R(-3,3),N)*cf^2*ca + 1024/3*S(R(-3,3),N)*
         cf^3 - 232/9*S(R(-2),N)*cf*ca*nf - 224/3*S(R(-2),N)*cf*ca*nf*z3 + 
         2362/9*S(R(-2),N)*cf*ca^2 - 48*S(R(-2),N)*cf*ca^2*z4 + 856/3*S(R(-2),
         N)*cf*ca^2*z3 + 92/3*S(R(-2),N)*cf*ca^2*z3*N - 4/3*S(R(-2),N)*cf*ca^2
         *z3*N^2 + 464/9*S(R(-2),N)*cf^2*nf + 448/3*S(R(-2),N)*cf^2*nf*z3 - 
         6170/9*S(R(-2),N)*cf^2*ca + 144*S(R(-2),N)*cf^2*ca*z4 - 608*S(R(-2),N
         )*cf^2*ca*z3 - 368/3*S(R(-2),N)*cf^2*ca*z3*N + 16/3*S(R(-2),N)*cf^2*
         ca*z3*N^2 + 964/3*S(R(-2),N)*cf^3 - 96*S(R(-2),N)*cf^3*z4 + 224/3*S(
         R(-2),N)*cf^3*z3 + 368/3*S(R(-2),N)*cf^3*z3*N - 16/3*S(R(-2),N)*cf^3*
         z3*N^2 + 320/3*S(R(-2,-4),N)*cf*ca^2 - 2272/3*S(R(-2,-4),N)*cf^2*ca
          + 1088*S(R(-2,-4),N)*cf^3 - 256/3*S(R(-2,-3),N)*cf*ca*nf + 416/3*S(
         R(-2,-3),N)*cf*ca^2 - 92/3*S(R(-2,-3),N)*cf*ca^2*N + 4/3*S(R(-2,-3),N
         )*cf*ca^2*N^2 + 512/3*S(R(-2,-3),N)*cf^2*nf - 8*S(R(-2,-3),N)*cf^2*ca
          + 368/3*S(R(-2,-3),N)*cf^2*ca*N - 16/3*S(R(-2,-3),N)*cf^2*ca*N^2 - 
         1616/3*S(R(-2,-3),N)*cf^3 - 368/3*S(R(-2,-3),N)*cf^3*N + 16/3*S(R(-2,
         -3),N)*cf^3*N^2 - 96*S(R(-2,-3,1),N)*cf*ca^2 + 2912/3*S(R(-2,-3,1),N)
         *cf^2*ca - 4672/3*S(R(-2,-3,1),N)*cf^3 + 208/3*S(R(-2,-2),N)*cf*ca*nf
          - 784/3*S(R(-2,-2),N)*cf*ca^2 - 416/3*S(R(-2,-2),N)*cf^2*nf + 572*S(
         R(-2,-2),N)*cf^2*ca - 296/3*S(R(-2,-2),N)*cf^3 + 64/3*S(R(-2,-2,-2),N
         )*cf*ca^2 - 64*S(R(-2,-2,-2),N)*cf^2*ca + 128/3*S(R(-2,-2,-2),N)*cf^3
          + 128/3*S(R(-2,-2,1),N)*cf*ca*nf + 128/3*S(R(-2,-2,1),N)*cf*ca^2 + 
         184/3*S(R(-2,-2,1),N)*cf*ca^2*N - 8/3*S(R(-2,-2,1),N)*cf*ca^2*N^2 - 
         256/3*S(R(-2,-2,1),N)*cf^2*nf - 376*S(R(-2,-2,1),N)*cf^2*ca - 736/3*
         S(R(-2,-2,1),N)*cf^2*ca*N + 32/3*S(R(-2,-2,1),N)*cf^2*ca*N^2 + 1744/3
         *S(R(-2,-2,1),N)*cf^3 + 736/3*S(R(-2,-2,1),N)*cf^3*N - 32/3*S(R(-2,-2
         ,1),N)*cf^3*N^2 - 320/3*S(R(-2,-2,1,1),N)*cf*ca^2 + 352/3*S(R(-2,-2,1
         ,1),N)*cf^2*ca + 192*S(R(-2,-2,1,1),N)*cf^3 + 256/3*S(R(-2,-2,2),N)*
         cf*ca^2 - 224/3*S(R(-2,-2,2),N)*cf^2*ca - 192*S(R(-2,-2,2),N)*cf^3 + 
         332/3*S(R(-2,1),N)*cf*ca^2 - 128*S(R(-2,1),N)*cf*ca^2*z3 - 752/3*S(R(
         -2,1),N)*cf^2*ca + 608*S(R(-2,1),N)*cf^2*ca*z3 + 176/3*S(R(-2,1),N)*
         cf^3 - 704*S(R(-2,1),N)*cf^3*z3 - 1312/3*S(R(-2,1,-3),N)*cf*ca^2 + 
         5984/3*S(R(-2,1,-3),N)*cf^2*ca - 2240*S(R(-2,1,-3),N)*cf^3 + 288*S(R(
         -2,1,-2),N)*cf*ca^2 - 1080*S(R(-2,1,-2),N)*cf^2*ca + 1008*S(R(-2,1,-2
         ),N)*cf^3 + 1280/3*S(R(-2,1,-2,1),N)*cf*ca^2 - 5792/3*S(R(-2,1,-2,1),
         N)*cf^2*ca + 6464/3*S(R(-2,1,-2,1),N)*cf^3 + 32*S(R(-2,1,1),N)*cf^2*
         ca - 64*S(R(-2,1,1),N)*cf^3 + 704/3*S(R(-2,1,1,-2),N)*cf*ca^2 - 2720/
         3*S(R(-2,1,1,-2),N)*cf^2*ca + 2624/3*S(R(-2,1,1,-2),N)*cf^3 + 32/3*S(
         R(-2,1,1,2),N)*cf*ca^2 - 32*S(R(-2,1,1,2),N)*cf^2*ca + 64/3*S(R(-2,1,
         1,2),N)*cf^3 + 8*S(R(-2,1,2),N)*cf^2*ca - 16*S(R(-2,1,2),N)*cf^3 - 32/
         3*S(R(-2,1,2,1),N)*cf*ca^2 + 32*S(R(-2,1,2,1),N)*cf^2*ca - 64/3*S(R(
         -2,1,2,1),N)*cf^3 + 128/3*S(R(-2,1,3),N)*cf*ca^2 - 448/3*S(R(-2,1,3),
         N)*cf^2*ca + 128*S(R(-2,1,3),N)*cf^3 - 32*S(R(-2,2),N)*cf^2*ca + 64*
         S(R(-2,2),N)*cf^3 - 512/3*S(R(-2,2,-2),N)*cf*ca^2 + 2080/3*S(R(-2,2,
         -2),N)*cf^2*ca - 704*S(R(-2,2,-2),N)*cf^3 - 8*S(R(-2,2,1),N)*cf^2*ca
          + 16*S(R(-2,2,1),N)*cf^3 - 64/3*S(R(-2,2,2),N)*cf*ca^2 + 64*S(R(-2,2
         ,2),N)*cf^2*ca - 128/3*S(R(-2,2,2),N)*cf^3 + 16*S(R(-2,3),N)*cf*ca^2
          - 32*S(R(-2,3),N)*cf^2*ca + 224/3*S(R(-2,3,1),N)*cf*ca^2 - 736/3*S(
         R(-2,3,1),N)*cf^2*ca + 192*S(R(-2,3,1),N)*cf^3 - 128/3*S(R(-2,4),N)*
         cf*ca^2 + 448/3*S(R(-2,4),N)*cf^2*ca - 128*S(R(-2,4),N)*cf^3 + 8714/
         729*S(R(1),N)*cf*nf^2 + 32/27*S(R(1),N)*cf*nf^2*z3 - 160906/729*S(R(1
         ),N)*cf*ca*nf - 16*S(R(1),N)*cf*ca*nf*z4 + 2888/27*S(R(1),N)*cf*ca*nf
         *z3 + 599375/729*S(R(1),N)*cf*ca^2 + 240*S(R(1),N)*cf*ca^2*z5 - 24784/
         27*S(R(1),N)*cf*ca^2*z3 + 2003/108*S(R(1),N)*cf^2*nf + 16*S(R(1),N)*
         cf^2*nf*z4 - 584/9*S(R(1),N)*cf^2*nf*z3 - 16981/24*S(R(1),N)*cf^2*ca
          + 560*S(R(1),N)*cf^2*ca*z5 + 3746/3*S(R(1),N)*cf^2*ca*z3 + 1001/8*S(
         R(1),N)*cf^3 - 1120*S(R(1),N)*cf^3*z5 - 632*S(R(1),N)*cf^3*z3 + 928/3
         *S(R(1,-5),N)*cf*ca^2 - 5648/3*S(R(1,-5),N)*cf^2*ca + 2528*S(R(1,-5),
         N)*cf^3 - 1088/9*S(R(1,-4),N)*cf*ca*nf + 5912/9*S(R(1,-4),N)*cf*ca^2
          + 2176/9*S(R(1,-4),N)*cf^2*nf - 12148/9*S(R(1,-4),N)*cf^2*ca + 72*S(
         R(1,-4),N)*cf^3 - 768*S(R(1,-4,1),N)*cf*ca^2 + 3632*S(R(1,-4,1),N)*
         cf^2*ca - 4192*S(R(1,-4,1),N)*cf^3 + 2560/27*S(R(1,-3),N)*cf*ca*nf - 
         15568/27*S(R(1,-3),N)*cf*ca^2 - 5120/27*S(R(1,-3),N)*cf^2*nf + 36824/
         27*S(R(1,-3),N)*cf^2*ca - 1264/3*S(R(1,-3),N)*cf^3 + 256*S(R(1,-3,-2)
         ,N)*cf*ca^2 - 640/3*S(R(1,-3,-2),N)*cf^2*ca - 1792/3*S(R(1,-3,-2),N)*
         cf^3 + 64/9*S(R(1,-3,1),N)*cf*ca*nf - 352/9*S(R(1,-3,1),N)*cf*ca^2 - 
         128/9*S(R(1,-3,1),N)*cf^2*nf - 2896/9*S(R(1,-3,1),N)*cf^2*ca + 800*S(
         R(1,-3,1),N)*cf^3 + 1280/3*S(R(1,-3,1,1),N)*cf*ca^2 - 6176/3*S(R(1,-3
         ,1,1),N)*cf^2*ca + 7232/3*S(R(1,-3,1,1),N)*cf^3 - 784/3*S(R(1,-3,2),N
         )*cf*ca^2 + 1456*S(R(1,-3,2),N)*cf^2*ca - 5600/3*S(R(1,-3,2),N)*cf^3
          - 2656/81*S(R(1,-2),N)*cf*ca*nf + 17032/81*S(R(1,-2),N)*cf*ca^2 - 
         320*S(R(1,-2),N)*cf*ca^2*z3 + 5312/81*S(R(1,-2),N)*cf^2*nf - 31472/81
         *S(R(1,-2),N)*cf^2*ca + 1248*S(R(1,-2),N)*cf^2*ca*z3 - 64*S(R(1,-2),N
         )*cf^3 - 1216*S(R(1,-2),N)*cf^3*z3 + 1184/3*S(R(1,-2,-3),N)*cf*ca^2
          - 1760/3*S(R(1,-2,-3),N)*cf^2*ca - 1216/3*S(R(1,-2,-3),N)*cf^3 + 128/
         3*S(R(1,-2,-2),N)*cf*ca*nf - 752/3*S(R(1,-2,-2),N)*cf*ca^2 - 256/3*S(
         R(1,-2,-2),N)*cf^2*nf + 1288/3*S(R(1,-2,-2),N)*cf^2*ca + 144*S(R(1,-2
         ,-2),N)*cf^3 - 2560/3*S(R(1,-2,-2,1),N)*cf*ca^2 + 7328/3*S(R(1,-2,-2,
         1),N)*cf^2*ca - 1472*S(R(1,-2,-2,1),N)*cf^3 - 640/27*S(R(1,-2,1),N)*
         cf*ca*nf + 544/27*S(R(1,-2,1),N)*cf*ca^2 + 1280/27*S(R(1,-2,1),N)*
         cf^2*nf + 3376/27*S(R(1,-2,1),N)*cf^2*ca - 992/3*S(R(1,-2,1),N)*cf^3
          + 448*S(R(1,-2,1,-2),N)*cf*ca^2 - 5728/3*S(R(1,-2,1,-2),N)*cf^2*ca
          + 6080/3*S(R(1,-2,1,-2),N)*cf^3 + 128/9*S(R(1,-2,1,1),N)*cf*ca*nf - 
         704/9*S(R(1,-2,1,1),N)*cf*ca^2 - 256/9*S(R(1,-2,1,1),N)*cf^2*nf + 
         3712/9*S(R(1,-2,1,1),N)*cf^2*ca - 512*S(R(1,-2,1,1),N)*cf^3 + 192*S(
         R(1,-2,1,1,1),N)*cf^2*ca - 384*S(R(1,-2,1,1,1),N)*cf^3 - 160/3*S(R(1,
         -2,1,2),N)*cf*ca^2 - 224/3*S(R(1,-2,1,2),N)*cf^2*ca + 1088/3*S(R(1,-2
         ,1,2),N)*cf^3 - 192*S(R(1,-2,2),N)*cf^2*ca + 384*S(R(1,-2,2),N)*cf^3
          + 160/3*S(R(1,-2,2,1),N)*cf*ca^2 - 1184/3*S(R(1,-2,2,1),N)*cf^2*ca
          + 576*S(R(1,-2,2,1),N)*cf^3 - 448/3*S(R(1,-2,3),N)*cf*ca^2 + 704*S(
         R(1,-2,3),N)*cf^2*ca - 2432/3*S(R(1,-2,3),N)*cf^3 + 940/81*S(R(1,1),N
         )*cf*nf^2 - 15062/81*S(R(1,1),N)*cf*ca*nf + 32*S(R(1,1),N)*cf*ca*nf*
         z3 + 50689/81*S(R(1,1),N)*cf*ca^2 - 352*S(R(1,1),N)*cf*ca^2*z3 + 83/9
         *S(R(1,1),N)*cf^2*nf - 32*S(R(1,1),N)*cf^2*nf*z3 - 5563/18*S(R(1,1),N
         )*cf^2*ca + 280*S(R(1,1),N)*cf^2*ca*z3 + 187/2*S(R(1,1),N)*cf^3 - 
         2432/3*S(R(1,1,-4),N)*cf*ca^2 + 4528*S(R(1,1,-4),N)*cf^2*ca - 17440/3
         *S(R(1,1,-4),N)*cf^3 + 1088/9*S(R(1,1,-3),N)*cf*ca*nf - 5984/9*S(R(1,
         1,-3),N)*cf*ca^2 - 2176/9*S(R(1,1,-3),N)*cf^2*nf + 9808/9*S(R(1,1,-3)
         ,N)*cf^2*ca + 480*S(R(1,1,-3),N)*cf^3 + 1984*S(R(1,1,-3,1),N)*cf*ca^2
          - 24352/3*S(R(1,1,-3,1),N)*cf^2*ca + 24896/3*S(R(1,1,-3,1),N)*cf^3
          - 640/9*S(R(1,1,-2),N)*cf*ca*nf + 4288/9*S(R(1,1,-2),N)*cf*ca^2 + 
         1280/9*S(R(1,1,-2),N)*cf^2*nf - 10880/9*S(R(1,1,-2),N)*cf^2*ca + 512*
         S(R(1,1,-2),N)*cf^3 - 1600/3*S(R(1,1,-2,-2),N)*cf*ca^2 + 1568*S(R(1,1
         ,-2,-2),N)*cf^2*ca - 3008/3*S(R(1,1,-2,-2),N)*cf^3 + 384*S(R(1,1,-2,1
         ),N)*cf^2*ca - 768*S(R(1,1,-2,1),N)*cf^3 - 2560/3*S(R(1,1,-2,1,1),N)*
         cf*ca^2 + 10112/3*S(R(1,1,-2,1,1),N)*cf^2*ca - 3328*S(R(1,1,-2,1,1),N
         )*cf^3 + 1792/3*S(R(1,1,-2,2),N)*cf*ca^2 - 7552/3*S(R(1,1,-2,2),N)*
         cf^2*ca + 7936/3*S(R(1,1,-2,2),N)*cf^3 + 232/27*S(R(1,1,1),N)*cf*nf^2
          - 3104/27*S(R(1,1,1),N)*cf*ca*nf + 9298/27*S(R(1,1,1),N)*cf*ca^2 - 
         1366/9*S(R(1,1,1),N)*cf^2*nf + 8425/9*S(R(1,1,1),N)*cf^2*ca - 576*S(
         R(1,1,1),N)*cf^2*ca*z3 - 279*S(R(1,1,1),N)*cf^3 + 576*S(R(1,1,1),N)*
         cf^3*z3 + 1088*S(R(1,1,1,-3),N)*cf*ca^2 - 5600*S(R(1,1,1,-3),N)*cf^2*
         ca + 6848*S(R(1,1,1,-3),N)*cf^3 - 640/9*S(R(1,1,1,-2),N)*cf*ca*nf + 
         3520/9*S(R(1,1,1,-2),N)*cf*ca^2 + 1280/9*S(R(1,1,1,-2),N)*cf^2*nf - 
         4448/9*S(R(1,1,1,-2),N)*cf^2*ca - 576*S(R(1,1,1,-2),N)*cf^3 - 1920*S(
         R(1,1,1,-2,1),N)*cf*ca^2 + 7488*S(R(1,1,1,-2,1),N)*cf^2*ca - 7296*S(
         R(1,1,1,-2,1),N)*cf^3 + 32/9*S(R(1,1,1,1),N)*cf*nf^2 - 352/9*S(R(1,1,
         1,1),N)*cf*ca*nf + 968/9*S(R(1,1,1,1),N)*cf*ca^2 - 560/3*S(R(1,1,1,1)
         ,N)*cf^2*nf + 3464/3*S(R(1,1,1,1),N)*cf^2*ca - 216*S(R(1,1,1,1),N)*
         cf^3 + 768*S(R(1,1,1,1,-2),N)*cf^2*ca - 1536*S(R(1,1,1,1,-2),N)*cf^3
          - 320/3*S(R(1,1,1,1,1),N)*cf^2*nf + 1760/3*S(R(1,1,1,1,1),N)*cf^2*ca
          + 720*S(R(1,1,1,1,1),N)*cf^3 + 960*S(R(1,1,1,1,1,1),N)*cf^3 + 192*S(
         R(1,1,1,1,2),N)*cf^2*ca - 1344*S(R(1,1,1,1,2),N)*cf^3 - 224/9*S(R(1,1
         ,1,2),N)*cf*ca*nf + 1232/9*S(R(1,1,1,2),N)*cf*ca^2 + 1312/9*S(R(1,1,1
         ,2),N)*cf^2*nf - 6568/9*S(R(1,1,1,2),N)*cf^2*ca - 864*S(R(1,1,1,2),N)
         *cf^3 + 64/3*S(R(1,1,1,2,1),N)*cf*ca^2 - 64/3*S(R(1,1,1,2,1),N)*cf^2*
         ca - 1152*S(R(1,1,1,2,1),N)*cf^3 - 1280/3*S(R(1,1,1,3),N)*cf*ca^2 + 
         2720/3*S(R(1,1,1,3),N)*cf^2*ca + 736*S(R(1,1,1,3),N)*cf^3 - 32/9*S(R(
         1,1,2),N)*cf*nf^2 + 64/3*S(R(1,1,2),N)*cf*ca*nf + 104/9*S(R(1,1,2),N)
         *cf*ca^2 + 2152/9*S(R(1,1,2),N)*cf^2*nf - 14188/9*S(R(1,1,2),N)*cf^2*
         ca + 496*S(R(1,1,2),N)*cf^3 - 64*S(R(1,1,2,-2),N)*cf*ca^2 - 608*S(R(1
         ,1,2,-2),N)*cf^2*ca + 1472*S(R(1,1,2,-2),N)*cf^3 + 80/9*S(R(1,1,2,1),
         N)*cf*ca*nf - 440/9*S(R(1,1,2,1),N)*cf*ca^2 + 320/3*S(R(1,1,2,1),N)*
         cf^2*nf - 1880/3*S(R(1,1,2,1),N)*cf^2*ca - 720*S(R(1,1,2,1),N)*cf^3
          - 64/3*S(R(1,1,2,1,1),N)*cf*ca^2 - 224/3*S(R(1,1,2,1,1),N)*cf^2*ca
          - 1056*S(R(1,1,2,1,1),N)*cf^3 - 32*S(R(1,1,2,2),N)*cf*ca^2 - 32*S(R(
         1,1,2,2),N)*cf^2*ca + 1344*S(R(1,1,2,2),N)*cf^3 + 208/9*S(R(1,1,3),N)
         *cf*ca*nf - 1144/9*S(R(1,1,3),N)*cf*ca^2 - 1456/9*S(R(1,1,3),N)*cf^2*
         nf + 10672/9*S(R(1,1,3),N)*cf^2*ca + 24*S(R(1,1,3),N)*cf^3 + 992/3*S(
         R(1,1,3,1),N)*cf*ca^2 - 1568/3*S(R(1,1,3,1),N)*cf^2*ca + 1216*S(R(1,1
         ,3,1),N)*cf^3 + 1664/3*S(R(1,1,4),N)*cf*ca^2 - 1936*S(R(1,1,4),N)*
         cf^2*ca + 2368/3*S(R(1,1,4),N)*cf^3 - 232/27*S(R(1,2),N)*cf*nf^2 + 
         2864/27*S(R(1,2),N)*cf*ca*nf - 7870/27*S(R(1,2),N)*cf*ca^2 - 64*S(R(1
         ,2),N)*cf*ca^2*z3 + 15334/81*S(R(1,2),N)*cf^2*nf - 96391/81*S(R(1,2),
         N)*cf^2*ca + 768*S(R(1,2),N)*cf^2*ca*z3 + 397*S(R(1,2),N)*cf^3 - 704*
         S(R(1,2),N)*cf^3*z3 - 704*S(R(1,2,-3),N)*cf*ca^2 + 11744/3*S(R(1,2,-3
         ),N)*cf^2*ca - 15040/3*S(R(1,2,-3),N)*cf^3 + 704/9*S(R(1,2,-2),N)*cf*
         ca*nf - 3872/9*S(R(1,2,-2),N)*cf*ca^2 - 1408/9*S(R(1,2,-2),N)*cf^2*nf
          + 6664/9*S(R(1,2,-2),N)*cf^2*ca + 240*S(R(1,2,-2),N)*cf^3 + 1312*S(
         R(1,2,-2,1),N)*cf*ca^2 - 5248*S(R(1,2,-2,1),N)*cf^2*ca + 5248*S(R(1,2
         ,-2,1),N)*cf^3 - 32/9*S(R(1,2,1),N)*cf*nf^2 + 512/9*S(R(1,2,1),N)*cf*
         ca*nf - 680/3*S(R(1,2,1),N)*cf*ca^2 + 2048/9*S(R(1,2,1),N)*cf^2*nf - 
         11888/9*S(R(1,2,1),N)*cf^2*ca + 1148/3*S(R(1,2,1),N)*cf^3 - 32*S(R(1,
         2,1,-2),N)*cf*ca^2 - 704*S(R(1,2,1,-2),N)*cf^2*ca + 1536*S(R(1,2,1,-2
         ),N)*cf^3 + 16*S(R(1,2,1,1),N)*cf*ca*nf - 88*S(R(1,2,1,1),N)*cf*ca^2
          + 1088/9*S(R(1,2,1,1),N)*cf^2*nf - 6272/9*S(R(1,2,1,1),N)*cf^2*ca - 
         648*S(R(1,2,1,1),N)*cf^3 - 96*S(R(1,2,1,1,1),N)*cf^2*ca - 1056*S(R(1,
         2,1,1,1),N)*cf^3 - 32/3*S(R(1,2,1,2),N)*cf*ca^2 - 32*S(R(1,2,1,2),N)*
         cf^2*ca + 3968/3*S(R(1,2,1,2),N)*cf^3 + 16*S(R(1,2,2),N)*cf*ca*nf - 
         80*S(R(1,2,2),N)*cf*ca^2 - 1472/9*S(R(1,2,2),N)*cf^2*nf + 8096/9*S(R(
         1,2,2),N)*cf^2*ca + 640*S(R(1,2,2),N)*cf^3 + 32/3*S(R(1,2,2,1),N)*cf*
         ca^2 + 352/3*S(R(1,2,2,1),N)*cf^2*ca + 1152*S(R(1,2,2,1),N)*cf^3 + 
         288*S(R(1,2,3),N)*cf*ca^2 - 2464/3*S(R(1,2,3),N)*cf^2*ca - 1696/3*S(
         R(1,2,3),N)*cf^3 + 32/9*S(R(1,3),N)*cf*nf^2 - 592/9*S(R(1,3),N)*cf*ca
         *nf + 2192/9*S(R(1,3),N)*cf*ca^2 - 5020/27*S(R(1,3),N)*cf^2*nf + 
         30610/27*S(R(1,3),N)*cf^2*ca - 370*S(R(1,3),N)*cf^3 - 128/3*S(R(1,3,
         -2),N)*cf*ca^2 + 960*S(R(1,3,-2),N)*cf^2*ca - 5248/3*S(R(1,3,-2),N)*
         cf^3 - 176/3*S(R(1,3,1),N)*cf*ca*nf + 944/3*S(R(1,3,1),N)*cf*ca^2 - 
         560/9*S(R(1,3,1),N)*cf^2*nf + 2792/9*S(R(1,3,1),N)*cf^2*ca + 752*S(R(
         1,3,1),N)*cf^3 + 640/3*S(R(1,3,1,1),N)*cf*ca^2 - 128*S(R(1,3,1,1),N)*
         cf^2*ca + 3392/3*S(R(1,3,1,1),N)*cf^3 - 416/3*S(R(1,3,2),N)*cf*ca^2
          + 224/3*S(R(1,3,2),N)*cf^2*ca - 3296/3*S(R(1,3,2),N)*cf^3 + 256/9*S(
         R(1,4),N)*cf*ca*nf - 1336/9*S(R(1,4),N)*cf*ca^2 + 848/9*S(R(1,4),N)*
         cf^2*nf - 5996/9*S(R(1,4),N)*cf^2*ca - 144*S(R(1,4),N)*cf^3 - 80*S(R(
         1,4,1),N)*cf*ca^2 - 1952/3*S(R(1,4,1),N)*cf^2*ca - 96*S(R(1,4,1),N)*
         cf^3 - 928/3*S(R(1,5),N)*cf*ca^2 + 4016/3*S(R(1,5),N)*cf^2*ca - 544*
         S(R(1,5),N)*cf^3 - 860/27*S(R(2),N)*cf*nf^2 + 39818/81*S(R(2),N)*cf*
         ca*nf - 224/3*S(R(2),N)*cf*ca*nf*z3 - 132599/81*S(R(2),N)*cf*ca^2 + 
         752*S(R(2),N)*cf*ca^2*z3 - 4795/27*S(R(2),N)*cf^2*nf + 224/3*S(R(2),N
         )*cf^2*nf*z3 + 85535/54*S(R(2),N)*cf^2*ca - 1064*S(R(2),N)*cf^2*ca*z3
          - 2407/6*S(R(2),N)*cf^3 + 384*S(R(2),N)*cf^3*z3 + 1424/3*S(R(2,-4),N
         )*cf*ca^2 - 8416/3*S(R(2,-4),N)*cf^2*ca + 3712*S(R(2,-4),N)*cf^3 - 
         1088/9*S(R(2,-3),N)*cf*ca*nf + 6128/9*S(R(2,-3),N)*cf*ca^2 + 2176/9*
         S(R(2,-3),N)*cf^2*nf - 12112/9*S(R(2,-3),N)*cf^2*ca - 32*S(R(2,-3),N)
         *cf^3 - 3472/3*S(R(2,-3,1),N)*cf*ca^2 + 14992/3*S(R(2,-3,1),N)*cf^2*
         ca - 16096/3*S(R(2,-3,1),N)*cf^3 + 1600/27*S(R(2,-2),N)*cf*ca*nf - 
         10864/27*S(R(2,-2),N)*cf*ca^2 - 3200/27*S(R(2,-2),N)*cf^2*nf + 27848/
         27*S(R(2,-2),N)*cf^2*ca - 1360/3*S(R(2,-2),N)*cf^3 + 1216/3*S(R(2,-2,
         -2),N)*cf*ca^2 - 1120*S(R(2,-2,-2),N)*cf^2*ca + 1856/3*S(R(2,-2,-2),N
         )*cf^3 + 64/9*S(R(2,-2,1),N)*cf*ca*nf - 352/9*S(R(2,-2,1),N)*cf*ca^2
          - 128/9*S(R(2,-2,1),N)*cf^2*nf - 1456/9*S(R(2,-2,1),N)*cf^2*ca + 480
         *S(R(2,-2,1),N)*cf^3 + 1280/3*S(R(2,-2,1,1),N)*cf*ca^2 - 1824*S(R(2,
         -2,1,1),N)*cf^2*ca + 5824/3*S(R(2,-2,1,1),N)*cf^3 - 928/3*S(R(2,-2,2)
         ,N)*cf*ca^2 + 4160/3*S(R(2,-2,2),N)*cf^2*ca - 1536*S(R(2,-2,2),N)*
         cf^3 - 536/27*S(R(2,1),N)*cf*nf^2 + 7276/27*S(R(2,1),N)*cf*ca*nf - 
         22634/27*S(R(2,1),N)*cf*ca^2 + 32*S(R(2,1),N)*cf*ca^2*z3 + 7270/81*S(
         R(2,1),N)*cf^2*nf - 41995/81*S(R(2,1),N)*cf^2*ca + 480*S(R(2,1),N)*
         cf^2*ca*z3 + 791/3*S(R(2,1),N)*cf^3 - 512*S(R(2,1),N)*cf^3*z3 - 2128/
         3*S(R(2,1,-3),N)*cf*ca^2 + 11792/3*S(R(2,1,-3),N)*cf^2*ca - 5024*S(R(
         2,1,-3),N)*cf^3 + 704/9*S(R(2,1,-2),N)*cf*ca*nf - 3872/9*S(R(2,1,-2),
         N)*cf*ca^2 - 1408/9*S(R(2,1,-2),N)*cf^2*nf + 6736/9*S(R(2,1,-2),N)*
         cf^2*ca + 224*S(R(2,1,-2),N)*cf^3 + 1312*S(R(2,1,-2,1),N)*cf*ca^2 - 
         5248*S(R(2,1,-2,1),N)*cf^2*ca + 5248*S(R(2,1,-2,1),N)*cf^3 - 64/9*S(
         R(2,1,1),N)*cf*nf^2 + 704/9*S(R(2,1,1),N)*cf*ca*nf - 1936/9*S(R(2,1,1
         ),N)*cf*ca^2 + 688/3*S(R(2,1,1),N)*cf^2*nf - 4304/3*S(R(2,1,1),N)*
         cf^2*ca + 1504/3*S(R(2,1,1),N)*cf^3 - 800*S(R(2,1,1,-2),N)*cf^2*ca + 
         1600*S(R(2,1,1,-2),N)*cf^3 + 1312/9*S(R(2,1,1,1),N)*cf^2*nf - 7216/9*
         S(R(2,1,1,1),N)*cf^2*ca - 648*S(R(2,1,1,1),N)*cf^3 - 1152*S(R(2,1,1,1
         ,1),N)*cf^3 + 16/3*S(R(2,1,1,2),N)*cf*ca^2 - 496/3*S(R(2,1,1,2),N)*
         cf^2*ca + 1440*S(R(2,1,1,2),N)*cf^3 + 160/9*S(R(2,1,2),N)*cf*ca*nf - 
         772/9*S(R(2,1,2),N)*cf*ca^2 - 544/3*S(R(2,1,2),N)*cf^2*nf + 2884/3*S(
         R(2,1,2),N)*cf^2*ca + 600*S(R(2,1,2),N)*cf^3 - 32/3*S(R(2,1,2,1),N)*
         cf*ca^2 + 64*S(R(2,1,2,1),N)*cf^2*ca + 3680/3*S(R(2,1,2,1),N)*cf^3 + 
         896/3*S(R(2,1,3),N)*cf*ca^2 - 768*S(R(2,1,3),N)*cf^2*ca - 1888/3*S(R(
         2,1,3),N)*cf^3 + 64/9*S(R(2,2),N)*cf*nf^2 - 860/9*S(R(2,2),N)*cf*ca*
         nf + 2644/9*S(R(2,2),N)*cf*ca^2 - 5552/27*S(R(2,2),N)*cf^2*nf + 36896/
         27*S(R(2,2),N)*cf^2*ca - 740*S(R(2,2),N)*cf^3 + 64/3*S(R(2,2,-2),N)*
         cf*ca^2 + 1792/3*S(R(2,2,-2),N)*cf^2*ca - 1280*S(R(2,2,-2),N)*cf^3 - 
         160/9*S(R(2,2,1),N)*cf*ca*nf + 844/9*S(R(2,2,1),N)*cf*ca^2 - 1216/9*
         S(R(2,2,1),N)*cf^2*nf + 6868/9*S(R(2,2,1),N)*cf^2*ca + 488*S(R(2,2,1)
         ,N)*cf^3 + 16/3*S(R(2,2,1,1),N)*cf*ca^2 + 304/3*S(R(2,2,1,1),N)*cf^2*
         ca + 3520/3*S(R(2,2,1,1),N)*cf^3 + 16*S(R(2,2,2),N)*cf*ca^2 - 112/3*
         S(R(2,2,2),N)*cf^2*ca - 3488/3*S(R(2,2,2),N)*cf^3 + 112/9*S(R(2,3),N)
         *cf*ca*nf - 544/9*S(R(2,3),N)*cf*ca^2 + 1136/9*S(R(2,3),N)*cf^2*nf - 
         8048/9*S(R(2,3),N)*cf^2*ca + 56*S(R(2,3),N)*cf^3 - 752/3*S(R(2,3,1),N
         )*cf*ca^2 + 848/3*S(R(2,3,1),N)*cf^2*ca - 3200/3*S(R(2,3,1),N)*cf^3
          - 1040/3*S(R(2,4),N)*cf*ca^2 + 4000/3*S(R(2,4),N)*cf^2*ca - 448*S(R(
         2,4),N)*cf^3 + 2440/81*S(R(3),N)*cf*nf^2 - 32500/81*S(R(3),N)*cf*ca*
         nf + 34070/27*S(R(3),N)*cf*ca^2 - 64*S(R(3),N)*cf*ca^2*z3 + 1082/27*
         S(R(3),N)*cf^2*nf - 8711/27*S(R(3),N)*cf^2*ca - 320*S(R(3),N)*cf^2*ca
         *z3 - 337/3*S(R(3),N)*cf^3 + 1216/3*S(R(3),N)*cf^3*z3 + 1120/3*S(R(3,
         -3),N)*cf*ca^2 - 2240*S(R(3,-3),N)*cf^2*ca + 8960/3*S(R(3,-3),N)*cf^3
          - 800/9*S(R(3,-2),N)*cf*ca*nf + 3920/9*S(R(3,-2),N)*cf*ca^2 + 92/3*
         S(R(3,-2),N)*cf*ca^2*N - 4/3*S(R(3,-2),N)*cf*ca^2*N^2 + 1600/9*S(R(3,
         -2),N)*cf^2*nf - 8176/9*S(R(3,-2),N)*cf^2*ca - 368/3*S(R(3,-2),N)*
         cf^2*ca*N + 16/3*S(R(3,-2),N)*cf^2*ca*N^2 + 224/3*S(R(3,-2),N)*cf^3
          + 368/3*S(R(3,-2),N)*cf^3*N - 16/3*S(R(3,-2),N)*cf^3*N^2 - 704*S(R(3
         ,-2,1),N)*cf*ca^2 + 2880*S(R(3,-2,1),N)*cf^2*ca - 2944*S(R(3,-2,1),N)
         *cf^3 + 32/3*S(R(3,1),N)*cf*nf^2 - 3260/27*S(R(3,1),N)*cf*ca*nf + 
         11492/27*S(R(3,1),N)*cf*ca^2 - 8156/27*S(R(3,1),N)*cf^2*nf + 42290/27
         *S(R(3,1),N)*cf^2*ca - 718*S(R(3,1),N)*cf^3 + 128/3*S(R(3,1,-2),N)*cf
         *ca^2 + 704*S(R(3,1,-2),N)*cf^2*ca - 4736/3*S(R(3,1,-2),N)*cf^3 - 176/
         9*S(R(3,1,1),N)*cf*ca*nf + 896/9*S(R(3,1,1),N)*cf*ca^2 - 1616/9*S(R(3
         ,1,1),N)*cf^2*nf + 8024/9*S(R(3,1,1),N)*cf^2*ca + 512*S(R(3,1,1),N)*
         cf^3 + 96*S(R(3,1,1,1),N)*cf^2*ca + 1184*S(R(3,1,1,1),N)*cf^3 - 128/3
         *S(R(3,1,2),N)*cf^2*ca - 1184*S(R(3,1,2),N)*cf^3 + 16*S(R(3,2),N)*cf*
         ca*nf - 84*S(R(3,2),N)*cf*ca^2 + 1552/9*S(R(3,2),N)*cf^2*nf - 8068/9*
         S(R(3,2),N)*cf^2*ca - 240*S(R(3,2),N)*cf^3 - 192*S(R(3,2,1),N)*cf^2*
         ca - 3104/3*S(R(3,2,1),N)*cf^3 - 352/3*S(R(3,3),N)*cf*ca^2 + 576*S(R(
         3,3),N)*cf^2*ca + 1120/3*S(R(3,3),N)*cf^3 - 368/27*S(R(4),N)*cf*nf^2
          + 4712/27*S(R(4),N)*cf*ca*nf - 2060/3*S(R(4),N)*cf*ca^2 + 3268/27*S(
         R(4),N)*cf^2*nf - 7096/27*S(R(4),N)*cf^2*ca + 406/3*S(R(4),N)*cf^3 + 
         160/3*S(R(4,-2),N)*cf*ca^2 - 1856/3*S(R(4,-2),N)*cf^2*ca + 1024*S(R(4
         ,-2),N)*cf^3 + 352/9*S(R(4,1),N)*cf*ca*nf - 3292/9*S(R(4,1),N)*cf*
         ca^2 - 92/3*S(R(4,1),N)*cf*ca^2*N + 4/3*S(R(4,1),N)*cf*ca^2*N^2 + 496/
         3*S(R(4,1),N)*cf^2*nf - 548/3*S(R(4,1),N)*cf^2*ca + 368/3*S(R(4,1),N)
         *cf^2*ca*N - 16/3*S(R(4,1),N)*cf^2*ca*N^2 - 2288/3*S(R(4,1),N)*cf^3
          - 368/3*S(R(4,1),N)*cf^3*N + 16/3*S(R(4,1),N)*cf^3*N^2 - 160/3*S(R(4
         ,1,1),N)*cf*ca^2 - 496/3*S(R(4,1,1),N)*cf^2*ca - 2912/3*S(R(4,1,1),N)
         *cf^3 + 32*S(R(4,2),N)*cf*ca^2 + 496/3*S(R(4,2),N)*cf^2*ca + 704*S(R(
         4,2),N)*cf^3 - 368/9*S(R(5),N)*cf*ca*nf + 2972/9*S(R(5),N)*cf*ca^2 + 
         46/3*S(R(5),N)*cf*ca^2*N - 2/3*S(R(5),N)*cf*ca^2*N^2 - 80*S(R(5),N)*
         cf^2*nf + 92/3*S(R(5),N)*cf^2*ca - 184/3*S(R(5),N)*cf^2*ca*N + 8/3*S(
         R(5),N)*cf^2*ca*N^2 + 760/3*S(R(5),N)*cf^3 + 184/3*S(R(5),N)*cf^3*N
          - 8/3*S(R(5),N)*cf^3*N^2 + 32*S(R(5,1),N)*cf*ca^2 + 304*S(R(5,1),N)*
         cf^2*ca + 384*S(R(5,1),N)*cf^3 + 64*S(R(6),N)*cf*ca^2 - 400*S(R(6),N)
         *cf^2*ca + 64*S(R(6),N)*cf^3 );

 L  cLns3oddN =
       + delta( - 4 + N) * (  - 640/7*cf*ca^2*z5 + 2560/7*cf^2*ca*z5 - 2560/7*
         cf^3*z5 )

       + delta( - 1 + N) * (  - 160/3*cf*ca*nf*z5 - 872/15*cf*ca*nf*z3 - 40*cf
         *ca^2*z5 + 30956/45*cf*ca^2*z3 + 1008/5*cf^2*nf*z3 - 82072/45*cf^2*ca
         *z3 + 800*cf^3*z5 + 1664/5*cf^3*z3 )

       + theta( - 3 + N) * (  - 128/15*den( - 2 + N)*cf*ca*nf*z3 + 688/45*den(
          - 2 + N)*cf*ca^2*z3 + 256/15*den( - 2 + N)*cf^2*nf*z3 - 2144/45*den(
          - 2 + N)*cf^2*ca*z3 + 512/15*den( - 2 + N)*cf^3*z3 - 128/15*den( - 2
          + N)*S(R(-2,1), - 2 + N)*cf*ca*nf + 688/45*den( - 2 + N)*S(R(-2,1),
          - 2 + N)*cf*ca^2 + 256/15*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*nf
          - 2144/45*den( - 2 + N)*S(R(-2,1), - 2 + N)*cf^2*ca + 512/15*den( - 
         2 + N)*S(R(-2,1), - 2 + N)*cf^3 + 128/3*den( - 2 + N)*S(R(1), - 2 + N
         )*cf*ca*nf*z3 + 928/15*den( - 2 + N)*S(R(1), - 2 + N)*cf*ca^2*z3 - 
         3584/5*den( - 2 + N)*S(R(1), - 2 + N)*cf^2*ca*z3 + 9344/15*den( - 2
          + N)*S(R(1), - 2 + N)*cf^3*z3 + 128/15*den( - 2 + N)*S(R(1,-2), - 2
          + N)*cf*ca*nf - 688/45*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf*ca^2 - 
         256/15*den( - 2 + N)*S(R(1,-2), - 2 + N)*cf^2*nf + 2144/45*den( - 2
          + N)*S(R(1,-2), - 2 + N)*cf^2*ca - 512/15*den( - 2 + N)*S(R(1,-2),
          - 2 + N)*cf^3 - 64/3*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca*nf - 464/
         15*den( - 2 + N)*S(R(1,3), - 2 + N)*cf*ca^2 + 1792/5*den( - 2 + N)*S(
         R(1,3), - 2 + N)*cf^2*ca - 4672/15*den( - 2 + N)*S(R(1,3), - 2 + N)*
         cf^3 + 64/3*den( - 2 + N)*S(R(3,1), - 2 + N)*cf*ca*nf + 464/15*den(
          - 2 + N)*S(R(3,1), - 2 + N)*cf*ca^2 - 1792/5*den( - 2 + N)*S(R(3,1),
          - 2 + N)*cf^2*ca + 4672/15*den( - 2 + N)*S(R(3,1), - 2 + N)*cf^3 - 
         320/3*den( - 1 + N)*cf*ca*nf*z3 + 4352/15*den( - 1 + N)*cf*ca^2*z3 + 
         128*den( - 1 + N)*cf^2*nf*z3 + 64/5*den( - 1 + N)*cf^2*ca*z3 - 9344/
         15*den( - 1 + N)*cf^3*z3 - 64/3*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*
         ca*nf - 464/15*den( - 1 + N)^3*S(R(1), - 1 + N)*cf*ca^2 + 1792/5*den(
          - 1 + N)^3*S(R(1), - 1 + N)*cf^2*ca - 4672/15*den( - 1 + N)^3*S(R(1)
         , - 1 + N)*cf^3 - 128*den( - 1 + N)^2*S(R(-3), - 1 + N)*cf^2*ca + 256
         *den( - 1 + N)^2*S(R(-3), - 1 + N)*cf^3 - 128/3*den( - 1 + N)^2*S(R(
         -2), - 1 + N)*cf*ca*nf + 704/3*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf*
         ca^2 + 256/3*den( - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*nf - 1408/3*den(
          - 1 + N)^2*S(R(-2), - 1 + N)*cf^2*ca + 128*den( - 1 + N)^2*S(R(-2,1)
         , - 1 + N)*cf^2*ca - 256*den( - 1 + N)^2*S(R(-2,1), - 1 + N)*cf^3 - 
         64/5*den( - 1 + N)^2*S(R(1), - 1 + N)*cf*ca*nf - 416/9*den( - 1 + N)^
         2*S(R(1), - 1 + N)*cf*ca^2 - 256/15*den( - 1 + N)^2*S(R(1), - 1 + N)*
         cf^2*nf + 18272/45*den( - 1 + N)^2*S(R(1), - 1 + N)*cf^2*ca - 1728/5*
         den( - 1 + N)^2*S(R(1), - 1 + N)*cf^3 + 128*den( - 1 + N)^2*S(R(1,-2)
         , - 1 + N)*cf^2*ca - 256*den( - 1 + N)^2*S(R(1,-2), - 1 + N)*cf^3 + 
         128/3*den( - 1 + N)*S(R(-4), - 1 + N)*cf*ca^2 - 320*den( - 1 + N)*S(
         R(-4), - 1 + N)*cf^2*ca + 1408/3*den( - 1 + N)*S(R(-4), - 1 + N)*cf^3
          - 64*den( - 1 + N)*S(R(-3), - 1 + N)*cf*ca*nf + 200*den( - 1 + N)*S(
         R(-3), - 1 + N)*cf*ca^2 + 128*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*nf
          - 224/3*den( - 1 + N)*S(R(-3), - 1 + N)*cf^2*ca - 1952/3*den( - 1 + 
         N)*S(R(-3), - 1 + N)*cf^3 - 704/3*den( - 1 + N)*S(R(-3,1), - 1 + N)*
         cf*ca^2 + 1024*den( - 1 + N)*S(R(-3,1), - 1 + N)*cf^2*ca - 3328/3*
         den( - 1 + N)*S(R(-3,1), - 1 + N)*cf^3 + 2896/45*den( - 1 + N)*S(R(-2
         ), - 1 + N)*cf*ca*nf - 6184/15*den( - 1 + N)*S(R(-2), - 1 + N)*cf*
         ca^2 - 5792/45*den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*nf + 10832/15*
         den( - 1 + N)*S(R(-2), - 1 + N)*cf^2*ca + 1024/5*den( - 1 + N)*S(R(-2
         ), - 1 + N)*cf^3 + 256/3*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf*ca^2
          - 256*den( - 1 + N)*S(R(-2,-2), - 1 + N)*cf^2*ca + 512/3*den( - 1 + 
         N)*S(R(-2,-2), - 1 + N)*cf^3 + 64/3*den( - 1 + N)*S(R(-2,1), - 1 + N)
         *cf*ca*nf + 104/3*den( - 1 + N)*S(R(-2,1), - 1 + N)*cf*ca^2 - 128/3*
         den( - 1 + N)*S(R(-2,1), - 1 + N)*cf^2*nf - 1184/3*den( - 1 + N)*S(R(
         -2,1), - 1 + N)*cf^2*ca + 1952/3*den( - 1 + N)*S(R(-2,1), - 1 + N)*
         cf^3 - 64*den( - 1 + N)*S(R(-2,1,1), - 1 + N)*cf^2*ca + 128*den( - 1
          + N)*S(R(-2,1,1), - 1 + N)*cf^3 + 64*den( - 1 + N)*S(R(-2,2), - 1 + 
         N)*cf^2*ca - 128*den( - 1 + N)*S(R(-2,2), - 1 + N)*cf^3 - 64/5*den(
          - 1 + N)*S(R(1), - 1 + N)*cf*ca*nf - 64/3*den( - 1 + N)*S(R(1), - 1
          + N)*cf*ca*nf*z3 - 416/9*den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2 + 48
         *den( - 1 + N)*S(R(1), - 1 + N)*cf*ca^2*z3 - 256/15*den( - 1 + N)*S(
         R(1), - 1 + N)*cf^2*nf + 18272/45*den( - 1 + N)*S(R(1), - 1 + N)*cf^2
         *ca - 1728/5*den( - 1 + N)*S(R(1), - 1 + N)*cf^3 + 64*den( - 1 + N)*
         S(R(1), - 1 + N)*cf^3*z3 - 704/3*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf
         *ca^2 + 1024*den( - 1 + N)*S(R(1,-3), - 1 + N)*cf^2*ca - 3328/3*den(
          - 1 + N)*S(R(1,-3), - 1 + N)*cf^3 + 64/3*den( - 1 + N)*S(R(1,-2), - 
         1 + N)*cf*ca*nf + 104/3*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf*ca^2 - 
         128/3*den( - 1 + N)*S(R(1,-2), - 1 + N)*cf^2*nf - 1184/3*den( - 1 + N
         )*S(R(1,-2), - 1 + N)*cf^2*ca + 1952/3*den( - 1 + N)*S(R(1,-2), - 1
          + N)*cf^3 + 1408/3*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf*ca^2 - 
         1728*den( - 1 + N)*S(R(1,-2,1), - 1 + N)*cf^2*ca + 4736/3*den( - 1 + 
         N)*S(R(1,-2,1), - 1 + N)*cf^3 - 64*den( - 1 + N)*S(R(1,1,-2), - 1 + N
         )*cf^2*ca + 128*den( - 1 + N)*S(R(1,1,-2), - 1 + N)*cf^3 + 32/3*den(
          - 1 + N)*S(R(1,3), - 1 + N)*cf*ca*nf + 280/3*den( - 1 + N)*S(R(1,3),
          - 1 + N)*cf*ca^2 - 320*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^2*ca + 
         416/3*den( - 1 + N)*S(R(1,3), - 1 + N)*cf^3 + 64*den( - 1 + N)*S(R(2,
         -2), - 1 + N)*cf^2*ca - 128*den( - 1 + N)*S(R(2,-2), - 1 + N)*cf^3 + 
         64/3*den( - 1 + N)*S(R(3), - 1 + N)*cf*ca*nf + 464/15*den( - 1 + N)*
         S(R(3), - 1 + N)*cf*ca^2 - 1792/5*den( - 1 + N)*S(R(3), - 1 + N)*cf^2
         *ca + 4672/15*den( - 1 + N)*S(R(3), - 1 + N)*cf^3 - 32/3*den( - 1 + N
         )*S(R(3,1), - 1 + N)*cf*ca*nf - 280/3*den( - 1 + N)*S(R(3,1), - 1 + N
         )*cf*ca^2 + 320*den( - 1 + N)*S(R(3,1), - 1 + N)*cf^2*ca - 416/3*den(
          - 1 + N)*S(R(3,1), - 1 + N)*cf^3 - 128/3*den( - 1 + N)*S(R(4), - 1
          + N)*cf*ca^2 + 128*den( - 1 + N)*S(R(4), - 1 + N)*cf^2*ca - 256/3*
         den( - 1 + N)*S(R(4), - 1 + N)*cf^3 )

       + theta( - 1 + N) * ( 40*cf*ca^2*z5*N - 160*cf^2*ca*z5*N + 160*cf^3*z5*
         N + 2536/81*den(1 + N)*cf*nf^2 - 225208/405*den(1 + N)*cf*ca*nf + 640/
         3*den(1 + N)*cf*ca*nf*z3 + 669548/405*den(1 + N)*cf*ca^2 - 640*den(1
          + N)*cf*ca^2*z5 - 59968/45*den(1 + N)*cf*ca^2*z3 + 50897/135*den(1
          + N)*cf^2*nf - 1184/3*den(1 + N)*cf^2*nf*z3 - 674539/270*den(1 + N)*
         cf^2*ca + 3360*den(1 + N)*cf^2*ca*z5 + 138512/45*den(1 + N)*cf^2*ca*
         z3 + 56693/30*den(1 + N)*cf^3 - 4160*den(1 + N)*cf^3*z5 - 20048/15*
         den(1 + N)*cf^3*z3 - 800/27*den(1 + N)^2*cf*nf^2 + 50096/135*den(1 + 
         N)^2*cf*ca*nf - 640/3*den(1 + N)^2*cf*ca*nf*z3 - 171808/135*den(1 + N
         )^2*cf*ca^2 + 736*den(1 + N)^2*cf*ca^2*z3 - 15272/135*den(1 + N)^2*
         cf^2*nf + 384*den(1 + N)^2*cf^2*nf*z3 - 4940/27*den(1 + N)^2*cf^2*ca
          - 1184/3*den(1 + N)^2*cf^2*ca*z3 + 33592/15*den(1 + N)^2*cf^3 - 5216/
         3*den(1 + N)^2*cf^3*z3 + 32/3*den(1 + N)^3*cf*nf^2 - 80/3*den(1 + N)^
         3*cf*ca*nf - 744/5*den(1 + N)^3*cf*ca^2 - 208*den(1 + N)^3*cf^2*nf + 
         14968/15*den(1 + N)^3*cf^2*ca - 288*den(1 + N)^3*cf^2*ca*z3 - 92/5*
         den(1 + N)^3*cf^3 + 576*den(1 + N)^3*cf^3*z3 + 184/3*den(1 + N)^4*
         cf^2*nf - 436/3*den(1 + N)^4*cf^2*ca - 344*den(1 + N)^4*cf^3 + 88*
         den(1 + N)^5*cf^3 - 192*den(1 + N)^4*S(R(-2),1 + N)*cf^2*ca + 384*
         den(1 + N)^4*S(R(-2),1 + N)*cf^3 - 32/3*den(1 + N)^4*S(R(1),1 + N)*cf
         *ca*nf - 168*den(1 + N)^4*S(R(1),1 + N)*cf*ca^2 + 2048/3*den(1 + N)^4
         *S(R(1),1 + N)*cf^2*ca - 2320/3*den(1 + N)^4*S(R(1),1 + N)*cf^3 - 672
         *den(1 + N)^3*S(R(-3),1 + N)*cf^2*ca + 1344*den(1 + N)^3*S(R(-3),1 + 
         N)*cf^3 - 128*den(1 + N)^3*S(R(-2),1 + N)*cf*ca*nf + 1840/3*den(1 + N
         )^3*S(R(-2),1 + N)*cf*ca^2 + 256*den(1 + N)^3*S(R(-2),1 + N)*cf^2*nf
          - 2240/3*den(1 + N)^3*S(R(-2),1 + N)*cf^2*ca - 960*den(1 + N)^3*S(R(
         -2),1 + N)*cf^3 + 512*den(1 + N)^3*S(R(-2,1),1 + N)*cf^2*ca - 1024*
         den(1 + N)^3*S(R(-2,1),1 + N)*cf^3 - 32/3*den(1 + N)^3*S(R(1),1 + N)*
         cf*ca*nf + 22696/45*den(1 + N)^3*S(R(1),1 + N)*cf*ca^2 - 208/3*den(1
          + N)^3*S(R(1),1 + N)*cf^2*nf - 50024/45*den(1 + N)^3*S(R(1),1 + N)*
         cf^2*ca + 18896/15*den(1 + N)^3*S(R(1),1 + N)*cf^3 + 576*den(1 + N)^3
         *S(R(1,-2),1 + N)*cf^2*ca - 1152*den(1 + N)^3*S(R(1,-2),1 + N)*cf^3
          + 320*den(1 + N)^3*S(R(1,1),1 + N)*cf^3 - 240*den(1 + N)^3*S(R(2),1
          + N)*cf^3 + 32*den(1 + N)^3*S(R(3),1 + N)*cf^2*ca - 64*den(1 + N)^3*
         S(R(3),1 + N)*cf^3 + 128*den(1 + N)^2*S(R(-4),1 + N)*cf*ca^2 - 960*
         den(1 + N)^2*S(R(-4),1 + N)*cf^2*ca + 1408*den(1 + N)^2*S(R(-4),1 + N
         )*cf^3 - 448/3*den(1 + N)^2*S(R(-3),1 + N)*cf*ca*nf + 1072/3*den(1 + 
         N)^2*S(R(-3),1 + N)*cf*ca^2 + 896/3*den(1 + N)^2*S(R(-3),1 + N)*cf^2*
         nf + 1264/3*den(1 + N)^2*S(R(-3),1 + N)*cf^2*ca - 2272*den(1 + N)^2*
         S(R(-3),1 + N)*cf^3 - 512*den(1 + N)^2*S(R(-3,1),1 + N)*cf*ca^2 + 
         2272*den(1 + N)^2*S(R(-3,1),1 + N)*cf^2*ca - 2496*den(1 + N)^2*S(R(-3
         ,1),1 + N)*cf^3 + 1696/9*den(1 + N)^2*S(R(-2),1 + N)*cf*ca*nf - 1320*
         den(1 + N)^2*S(R(-2),1 + N)*cf*ca^2 - 3392/9*den(1 + N)^2*S(R(-2),1
          + N)*cf^2*nf + 9088/3*den(1 + N)^2*S(R(-2),1 + N)*cf^2*ca - 2336/3*
         den(1 + N)^2*S(R(-2),1 + N)*cf^3 + 256*den(1 + N)^2*S(R(-2,-2),1 + N)
         *cf*ca^2 - 768*den(1 + N)^2*S(R(-2,-2),1 + N)*cf^2*ca + 512*den(1 + N
         )^2*S(R(-2,-2),1 + N)*cf^3 + 128/3*den(1 + N)^2*S(R(-2,1),1 + N)*cf*
         ca*nf + 704/3*den(1 + N)^2*S(R(-2,1),1 + N)*cf*ca^2 - 256/3*den(1 + N
         )^2*S(R(-2,1),1 + N)*cf^2*nf - 4288/3*den(1 + N)^2*S(R(-2,1),1 + N)*
         cf^2*ca + 1920*den(1 + N)^2*S(R(-2,1),1 + N)*cf^3 - 128*den(1 + N)^2*
         S(R(-2,1,1),1 + N)*cf^2*ca + 256*den(1 + N)^2*S(R(-2,1,1),1 + N)*cf^3
          + 128*den(1 + N)^2*S(R(-2,2),1 + N)*cf^2*ca - 256*den(1 + N)^2*S(R(
         -2,2),1 + N)*cf^3 - 64/9*den(1 + N)^2*S(R(1),1 + N)*cf*nf^2 + 3808/45
         *den(1 + N)^2*S(R(1),1 + N)*cf*ca*nf - 17264/45*den(1 + N)^2*S(R(1),1
          + N)*cf*ca^2 + 448*den(1 + N)^2*S(R(1),1 + N)*cf*ca^2*z3 + 136/5*
         den(1 + N)^2*S(R(1),1 + N)*cf^2*nf + 252*den(1 + N)^2*S(R(1),1 + N)*
         cf^2*ca - 1184*den(1 + N)^2*S(R(1),1 + N)*cf^2*ca*z3 - 844/5*den(1 + 
         N)^2*S(R(1),1 + N)*cf^3 + 576*den(1 + N)^2*S(R(1),1 + N)*cf^3*z3 - 
         512*den(1 + N)^2*S(R(1,-3),1 + N)*cf*ca^2 + 2592*den(1 + N)^2*S(R(1,
         -3),1 + N)*cf^2*ca - 3136*den(1 + N)^2*S(R(1,-3),1 + N)*cf^3 + 256/3*
         den(1 + N)^2*S(R(1,-2),1 + N)*cf*ca*nf - 32/3*den(1 + N)^2*S(R(1,-2),
         1 + N)*cf*ca^2 - 512/3*den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*nf - 3680/3
         *den(1 + N)^2*S(R(1,-2),1 + N)*cf^2*ca + 2496*den(1 + N)^2*S(R(1,-2),
         1 + N)*cf^3 + 1024*den(1 + N)^2*S(R(1,-2,1),1 + N)*cf*ca^2 - 3904*
         den(1 + N)^2*S(R(1,-2,1),1 + N)*cf^2*ca + 3712*den(1 + N)^2*S(R(1,-2,
         1),1 + N)*cf^3 + 208/3*den(1 + N)^2*S(R(1,1),1 + N)*cf^2*nf - 1432/3*
         den(1 + N)^2*S(R(1,1),1 + N)*cf^2*ca + 144*den(1 + N)^2*S(R(1,1),1 + 
         N)*cf^3 - 512*den(1 + N)^2*S(R(1,1,-2),1 + N)*cf^2*ca + 1024*den(1 + 
         N)^2*S(R(1,1,-2),1 + N)*cf^3 - 288*den(1 + N)^2*S(R(1,1,1),1 + N)*
         cf^3 - 16*den(1 + N)^2*S(R(1,2),1 + N)*cf^2*ca + 320*den(1 + N)^2*S(
         R(1,2),1 + N)*cf^3 + 32*den(1 + N)^2*S(R(1,3),1 + N)*cf*ca^2 + 32*
         den(1 + N)^2*S(R(1,3),1 + N)*cf^2*ca - 192*den(1 + N)^2*S(R(1,3),1 + 
         N)*cf^3 - 208/3*den(1 + N)^2*S(R(2),1 + N)*cf^2*nf + 1192/3*den(1 + N
         )^2*S(R(2),1 + N)*cf^2*ca + 384*den(1 + N)^2*S(R(2,-2),1 + N)*cf^2*ca
          - 768*den(1 + N)^2*S(R(2,-2),1 + N)*cf^3 + 16*den(1 + N)^2*S(R(2,1),
         1 + N)*cf^2*ca + 288*den(1 + N)^2*S(R(2,1),1 + N)*cf^3 + 32*den(1 + N
         )^2*S(R(3),1 + N)*cf*ca*nf + 136/3*den(1 + N)^2*S(R(3),1 + N)*cf*ca^2
          - 128/3*den(1 + N)^2*S(R(3),1 + N)*cf^2*nf - 1792/3*den(1 + N)^2*S(
         R(3),1 + N)*cf^2*ca + 1840/3*den(1 + N)^2*S(R(3),1 + N)*cf^3 - 32*
         den(1 + N)^2*S(R(3,1),1 + N)*cf*ca^2 - 224*den(1 + N)^2*S(R(3,1),1 + 
         N)*cf^2*ca + 576*den(1 + N)^2*S(R(3,1),1 + N)*cf^3 - 128*den(1 + N)^2
         *S(R(4),1 + N)*cf*ca^2 + 576*den(1 + N)^2*S(R(4),1 + N)*cf^2*ca - 640
         *den(1 + N)^2*S(R(4),1 + N)*cf^3 + 128*den(1 + N)*S(R(-5),1 + N)*cf*
         ca^2 - 576*den(1 + N)*S(R(-5),1 + N)*cf^2*ca + 640*den(1 + N)*S(R(-5)
         ,1 + N)*cf^3 - 64*den(1 + N)*S(R(-4),1 + N)*cf*ca*nf + 144*den(1 + N)
         *S(R(-4),1 + N)*cf*ca^2 + 128*den(1 + N)*S(R(-4),1 + N)*cf^2*nf + 240
         *den(1 + N)*S(R(-4),1 + N)*cf^2*ca - 1056*den(1 + N)*S(R(-4),1 + N)*
         cf^3 - 320*den(1 + N)*S(R(-4,1),1 + N)*cf*ca^2 + 1344*den(1 + N)*S(R(
         -4,1),1 + N)*cf^2*ca - 1408*den(1 + N)*S(R(-4,1),1 + N)*cf^3 + 1088/9
         *den(1 + N)*S(R(-3),1 + N)*cf*ca*nf - 2936/9*den(1 + N)*S(R(-3),1 + N
         )*cf*ca^2 - 2176/9*den(1 + N)*S(R(-3),1 + N)*cf^2*nf - 656/9*den(1 + 
         N)*S(R(-3),1 + N)*cf^2*ca + 4352/3*den(1 + N)*S(R(-3),1 + N)*cf^3 + 
         128*den(1 + N)*S(R(-3,-2),1 + N)*cf*ca^2 - 320*den(1 + N)*S(R(-3,-2),
         1 + N)*cf^2*ca + 128*den(1 + N)*S(R(-3,-2),1 + N)*cf^3 + 448*den(1 + 
         N)*S(R(-3,1),1 + N)*cf*ca^2 - 2000*den(1 + N)*S(R(-3,1),1 + N)*cf^2*
         ca + 2208*den(1 + N)*S(R(-3,1),1 + N)*cf^3 - 64*den(1 + N)*S(R(-3,1,1
         ),1 + N)*cf^2*ca + 128*den(1 + N)*S(R(-3,1,1),1 + N)*cf^3 + 64*den(1
          + N)*S(R(-3,2),1 + N)*cf^2*ca - 128*den(1 + N)*S(R(-3,2),1 + N)*cf^3
          - 5008/45*den(1 + N)*S(R(-2),1 + N)*cf*ca*nf + 17656/45*den(1 + N)*
         S(R(-2),1 + N)*cf*ca^2 - 384*den(1 + N)*S(R(-2),1 + N)*cf*ca^2*z3 + 
         10016/45*den(1 + N)*S(R(-2),1 + N)*cf^2*nf - 31568/45*den(1 + N)*S(R(
         -2),1 + N)*cf^2*ca + 1344*den(1 + N)*S(R(-2),1 + N)*cf^2*ca*z3 - 832/
         5*den(1 + N)*S(R(-2),1 + N)*cf^3 - 1152*den(1 + N)*S(R(-2),1 + N)*
         cf^3*z3 + 256*den(1 + N)*S(R(-2,-3),1 + N)*cf*ca^2 - 704*den(1 + N)*
         S(R(-2,-3),1 + N)*cf^2*ca + 384*den(1 + N)*S(R(-2,-3),1 + N)*cf^3 + 
         128/3*den(1 + N)*S(R(-2,-2),1 + N)*cf*ca*nf - 1760/3*den(1 + N)*S(R(
         -2,-2),1 + N)*cf*ca^2 - 256/3*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*nf + 
         4768/3*den(1 + N)*S(R(-2,-2),1 + N)*cf^2*ca - 832*den(1 + N)*S(R(-2,
         -2),1 + N)*cf^3 - 512*den(1 + N)*S(R(-2,-2,1),1 + N)*cf*ca^2 + 1536*
         den(1 + N)*S(R(-2,-2,1),1 + N)*cf^2*ca - 1024*den(1 + N)*S(R(-2,-2,1)
         ,1 + N)*cf^3 - 6752/9*den(1 + N)*S(R(-2,1),1 + N)*cf*ca^2 + 25936/9*
         den(1 + N)*S(R(-2,1),1 + N)*cf^2*ca - 8288/3*den(1 + N)*S(R(-2,1),1
          + N)*cf^3 - 128*den(1 + N)*S(R(-2,1,-2),1 + N)*cf^2*ca + 256*den(1
          + N)*S(R(-2,1,-2),1 + N)*cf^3 + 64*den(1 + N)*S(R(-2,1,1),1 + N)*
         cf^2*ca - 128*den(1 + N)*S(R(-2,1,1),1 + N)*cf^3 - 64*den(1 + N)*S(R(
         -2,2),1 + N)*cf^2*ca + 128*den(1 + N)*S(R(-2,2),1 + N)*cf^3 + 64*den(
         1 + N)*S(R(-2,3),1 + N)*cf*ca^2 - 256*den(1 + N)*S(R(-2,3),1 + N)*
         cf^2*ca + 256*den(1 + N)*S(R(-2,3),1 + N)*cf^3 + 400/27*den(1 + N)*S(
         R(1),1 + N)*cf*nf^2 - 35752/135*den(1 + N)*S(R(1),1 + N)*cf*ca*nf + 
         128*den(1 + N)*S(R(1),1 + N)*cf*ca*nf*z3 + 152516/135*den(1 + N)*S(R(
         1),1 + N)*cf*ca^2 - 1696/3*den(1 + N)*S(R(1),1 + N)*cf*ca^2*z3 + 
         25744/135*den(1 + N)*S(R(1),1 + N)*cf^2*nf - 640/3*den(1 + N)*S(R(1),
         1 + N)*cf^2*nf*z3 - 26852/27*den(1 + N)*S(R(1),1 + N)*cf^2*ca + 1648/
         3*den(1 + N)*S(R(1),1 + N)*cf^2*ca*z3 - 2208/5*den(1 + N)*S(R(1),1 + 
         N)*cf^3 + 2144/3*den(1 + N)*S(R(1),1 + N)*cf^3*z3 - 128*den(1 + N)*S(
         R(1,-4),1 + N)*cf*ca^2 + 1024*den(1 + N)*S(R(1,-4),1 + N)*cf^2*ca - 
         1536*den(1 + N)*S(R(1,-4),1 + N)*cf^3 + 128*den(1 + N)*S(R(1,-3),1 + 
         N)*cf*ca*nf - 192*den(1 + N)*S(R(1,-3),1 + N)*cf*ca^2 - 256*den(1 + N
         )*S(R(1,-3),1 + N)*cf^2*nf - 944*den(1 + N)*S(R(1,-3),1 + N)*cf^2*ca
          + 2656*den(1 + N)*S(R(1,-3),1 + N)*cf^3 + 512*den(1 + N)*S(R(1,-3,1)
         ,1 + N)*cf*ca^2 - 2240*den(1 + N)*S(R(1,-3,1),1 + N)*cf^2*ca + 2432*
         den(1 + N)*S(R(1,-3,1),1 + N)*cf^3 - 1408/9*den(1 + N)*S(R(1,-2),1 + 
         N)*cf*ca*nf + 2800/3*den(1 + N)*S(R(1,-2),1 + N)*cf*ca^2 + 2816/9*
         den(1 + N)*S(R(1,-2),1 + N)*cf^2*nf - 6352/3*den(1 + N)*S(R(1,-2),1
          + N)*cf^2*ca + 1504/3*den(1 + N)*S(R(1,-2),1 + N)*cf^3 - 256*den(1
          + N)*S(R(1,-2,-2),1 + N)*cf*ca^2 + 768*den(1 + N)*S(R(1,-2,-2),1 + N
         )*cf^2*ca - 512*den(1 + N)*S(R(1,-2,-2),1 + N)*cf^3 - 896*den(1 + N)*
         S(R(1,-2,1),1 + N)*cf*ca^2 + 3680*den(1 + N)*S(R(1,-2,1),1 + N)*cf^2*
         ca - 3776*den(1 + N)*S(R(1,-2,1),1 + N)*cf^3 + 128*den(1 + N)*S(R(1,
         -2,1,1),1 + N)*cf^2*ca - 256*den(1 + N)*S(R(1,-2,1,1),1 + N)*cf^3 - 
         128*den(1 + N)*S(R(1,-2,2),1 + N)*cf^2*ca + 256*den(1 + N)*S(R(1,-2,2
         ),1 + N)*cf^3 + 32/9*den(1 + N)*S(R(1,1),1 + N)*cf*nf^2 - 640/9*den(1
          + N)*S(R(1,1),1 + N)*cf*ca*nf + 2552/9*den(1 + N)*S(R(1,1),1 + N)*cf
         *ca^2 - 128*den(1 + N)*S(R(1,1),1 + N)*cf*ca^2*z3 - 56/9*den(1 + N)*
         S(R(1,1),1 + N)*cf^2*nf + 2276/9*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca
          + 320*den(1 + N)*S(R(1,1),1 + N)*cf^2*ca*z3 - 548*den(1 + N)*S(R(1,1
         ),1 + N)*cf^3 - 128*den(1 + N)*S(R(1,1),1 + N)*cf^3*z3 + 512*den(1 + 
         N)*S(R(1,1,-3),1 + N)*cf*ca^2 - 2624*den(1 + N)*S(R(1,1,-3),1 + N)*
         cf^2*ca + 3200*den(1 + N)*S(R(1,1,-3),1 + N)*cf^3 - 256/3*den(1 + N)*
         S(R(1,1,-2),1 + N)*cf*ca*nf + 1024/3*den(1 + N)*S(R(1,1,-2),1 + N)*cf
         *ca^2 + 512/3*den(1 + N)*S(R(1,1,-2),1 + N)*cf^2*nf - 512/3*den(1 + N
         )*S(R(1,1,-2),1 + N)*cf^2*ca - 1024*den(1 + N)*S(R(1,1,-2),1 + N)*
         cf^3 - 1024*den(1 + N)*S(R(1,1,-2,1),1 + N)*cf*ca^2 + 3840*den(1 + N)
         *S(R(1,1,-2,1),1 + N)*cf^2*ca - 3584*den(1 + N)*S(R(1,1,-2,1),1 + N)*
         cf^3 - 128/3*den(1 + N)*S(R(1,1,1),1 + N)*cf^2*nf + 1280/3*den(1 + N)
         *S(R(1,1,1),1 + N)*cf^2*ca - 336*den(1 + N)*S(R(1,1,1),1 + N)*cf^3 + 
         384*den(1 + N)*S(R(1,1,1,-2),1 + N)*cf^2*ca - 768*den(1 + N)*S(R(1,1,
         1,-2),1 + N)*cf^3 + 192*den(1 + N)*S(R(1,1,1,1),1 + N)*cf^3 - 32/3*
         den(1 + N)*S(R(1,1,2),1 + N)*cf*ca*nf + 176/3*den(1 + N)*S(R(1,1,2),1
          + N)*cf*ca^2 + 64/3*den(1 + N)*S(R(1,1,2),1 + N)*cf^2*nf - 256/3*
         den(1 + N)*S(R(1,1,2),1 + N)*cf^2*ca - 256*den(1 + N)*S(R(1,1,2),1 + 
         N)*cf^3 - 192*den(1 + N)*S(R(1,1,3),1 + N)*cf*ca^2 + 320*den(1 + N)*
         S(R(1,1,3),1 + N)*cf^2*ca + 128*den(1 + N)*S(R(1,1,3),1 + N)*cf^3 - 
         32/3*den(1 + N)*S(R(1,2),1 + N)*cf*ca*nf + 176/3*den(1 + N)*S(R(1,2),
         1 + N)*cf*ca^2 + 64*den(1 + N)*S(R(1,2),1 + N)*cf^2*nf - 528*den(1 + 
         N)*S(R(1,2),1 + N)*cf^2*ca + 304*den(1 + N)*S(R(1,2),1 + N)*cf^3 - 
         384*den(1 + N)*S(R(1,2,-2),1 + N)*cf^2*ca + 768*den(1 + N)*S(R(1,2,-2
         ),1 + N)*cf^3 + 32/3*den(1 + N)*S(R(1,2,1),1 + N)*cf*ca*nf - 176/3*
         den(1 + N)*S(R(1,2,1),1 + N)*cf*ca^2 - 64/3*den(1 + N)*S(R(1,2,1),1
          + N)*cf^2*nf + 256/3*den(1 + N)*S(R(1,2,1),1 + N)*cf^2*ca - 192*den(
         1 + N)*S(R(1,2,1),1 + N)*cf^3 - 32/3*den(1 + N)*S(R(1,3),1 + N)*cf*ca
         *nf - 608/3*den(1 + N)*S(R(1,3),1 + N)*cf*ca^2 + 976*den(1 + N)*S(R(1
         ,3),1 + N)*cf^2*ca - 2368/3*den(1 + N)*S(R(1,3),1 + N)*cf^3 + 192*
         den(1 + N)*S(R(1,3,1),1 + N)*cf*ca^2 - 192*den(1 + N)*S(R(1,3,1),1 + 
         N)*cf^2*ca - 384*den(1 + N)*S(R(1,3,1),1 + N)*cf^3 + 128*den(1 + N)*
         S(R(1,4),1 + N)*cf*ca^2 - 640*den(1 + N)*S(R(1,4),1 + N)*cf^2*ca + 
         768*den(1 + N)*S(R(1,4),1 + N)*cf^3 - 32/9*den(1 + N)*S(R(2),1 + N)*
         cf*nf^2 + 640/9*den(1 + N)*S(R(2),1 + N)*cf*ca*nf - 2552/9*den(1 + N)
         *S(R(2),1 + N)*cf*ca^2 + 64*den(1 + N)*S(R(2),1 + N)*cf*ca^2*z3 + 184/
         9*den(1 + N)*S(R(2),1 + N)*cf^2*nf - 2860/9*den(1 + N)*S(R(2),1 + N)*
         cf^2*ca - 64*den(1 + N)*S(R(2),1 + N)*cf^2*ca*z3 + 588*den(1 + N)*S(
         R(2),1 + N)*cf^3 - 128*den(1 + N)*S(R(2),1 + N)*cf^3*z3 - 256*den(1
          + N)*S(R(2,-3),1 + N)*cf*ca^2 + 1472*den(1 + N)*S(R(2,-3),1 + N)*
         cf^2*ca - 1920*den(1 + N)*S(R(2,-3),1 + N)*cf^3 + 256/3*den(1 + N)*S(
         R(2,-2),1 + N)*cf*ca*nf - 1216/3*den(1 + N)*S(R(2,-2),1 + N)*cf*ca^2
          - 512/3*den(1 + N)*S(R(2,-2),1 + N)*cf^2*nf + 1568/3*den(1 + N)*S(R(
         2,-2),1 + N)*cf^2*ca + 576*den(1 + N)*S(R(2,-2),1 + N)*cf^3 + 512*
         den(1 + N)*S(R(2,-2,1),1 + N)*cf*ca^2 - 2048*den(1 + N)*S(R(2,-2,1),1
          + N)*cf^2*ca + 2048*den(1 + N)*S(R(2,-2,1),1 + N)*cf^3 + 32/3*den(1
          + N)*S(R(2,1),1 + N)*cf*ca*nf - 176/3*den(1 + N)*S(R(2,1),1 + N)*cf*
         ca^2 + 32*den(1 + N)*S(R(2,1),1 + N)*cf^2*nf - 384*den(1 + N)*S(R(2,1
         ),1 + N)*cf^2*ca + 384*den(1 + N)*S(R(2,1),1 + N)*cf^3 - 384*den(1 + 
         N)*S(R(2,1,-2),1 + N)*cf^2*ca + 768*den(1 + N)*S(R(2,1,-2),1 + N)*
         cf^3 - 224*den(1 + N)*S(R(2,1,1),1 + N)*cf^3 + 32/3*den(1 + N)*S(R(2,
         2),1 + N)*cf*ca*nf - 176/3*den(1 + N)*S(R(2,2),1 + N)*cf*ca^2 - 64/3*
         den(1 + N)*S(R(2,2),1 + N)*cf^2*nf + 352/3*den(1 + N)*S(R(2,2),1 + N)
         *cf^2*ca + 192*den(1 + N)*S(R(2,2),1 + N)*cf^3 + 96*den(1 + N)*S(R(2,
         3),1 + N)*cf*ca^2 - 192*den(1 + N)*S(R(2,3),1 + N)*cf^2*ca - 608/9*
         den(1 + N)*S(R(3),1 + N)*cf*ca*nf + 15184/45*den(1 + N)*S(R(3),1 + N)
         *cf*ca^2 + 784/9*den(1 + N)*S(R(3),1 + N)*cf^2*nf - 29576/45*den(1 + 
         N)*S(R(3),1 + N)*cf^2*ca + 6424/15*den(1 + N)*S(R(3),1 + N)*cf^3 - 
         128*den(1 + N)*S(R(3,-2),1 + N)*cf*ca^2 + 576*den(1 + N)*S(R(3,-2),1
          + N)*cf^2*ca - 640*den(1 + N)*S(R(3,-2),1 + N)*cf^3 - 128/3*den(1 + 
         N)*S(R(3,1),1 + N)*cf*ca*nf + 432*den(1 + N)*S(R(3,1),1 + N)*cf*ca^2
          + 320/3*den(1 + N)*S(R(3,1),1 + N)*cf^2*nf - 3536/3*den(1 + N)*S(R(3
         ,1),1 + N)*cf^2*ca + 2272/3*den(1 + N)*S(R(3,1),1 + N)*cf^3 + 64*den(
         1 + N)*S(R(3,1,1),1 + N)*cf^2*ca - 128*den(1 + N)*S(R(3,1,1),1 + N)*
         cf^3 - 64*den(1 + N)*S(R(3,2),1 + N)*cf^2*ca + 128*den(1 + N)*S(R(3,2
         ),1 + N)*cf^3 + 64*den(1 + N)*S(R(4),1 + N)*cf*ca*nf - 144*den(1 + N)
         *S(R(4),1 + N)*cf*ca^2 - 128*den(1 + N)*S(R(4),1 + N)*cf^2*nf - 48*
         den(1 + N)*S(R(4),1 + N)*cf^2*ca + 512*den(1 + N)*S(R(4),1 + N)*cf^3
          + 160*den(1 + N)*S(R(4,1),1 + N)*cf*ca^2 - 896*den(1 + N)*S(R(4,1),1
          + N)*cf^2*ca + 1152*den(1 + N)*S(R(4,1),1 + N)*cf^3 - 128*den(1 + N)
         *S(R(5),1 + N)*cf*ca^2 + 576*den(1 + N)*S(R(5),1 + N)*cf^2*ca - 640*
         den(1 + N)*S(R(5),1 + N)*cf^3 - 192*den(2 + N)*cf*ca*nf*z3 + 3056/5*
         den(2 + N)*cf*ca^2*z3 + 128*den(2 + N)*cf^2*nf*z3 + 1856/5*den(2 + N)
         *cf^2*ca*z3 - 4672/5*den(2 + N)*cf^3*z3 + 256/5*den(2 + N)^2*cf*ca*nf
          + 128/3*den(2 + N)^2*cf*ca*nf*z3 - 320/3*den(2 + N)^2*cf*ca^2 - 96*
         den(2 + N)^2*cf*ca^2*z3 - 416/15*den(2 + N)^2*cf^2*nf - 4736/15*den(2
          + N)^2*cf^2*ca + 2592/5*den(2 + N)^2*cf^3 - 128*den(2 + N)^2*cf^3*z3
          + 1216/9*den(2 + N)^3*cf*ca*nf - 45848/45*den(2 + N)^3*cf*ca^2 - 
         3008/9*den(2 + N)^3*cf^2*nf + 114112/45*den(2 + N)^3*cf^2*ca - 8608/
         15*den(2 + N)^3*cf^3 - 128*den(2 + N)^4*cf*ca*nf + 400*den(2 + N)^4*
         cf*ca^2 + 256*den(2 + N)^4*cf^2*nf - 256/3*den(2 + N)^4*cf^2*ca - 
         4288/3*den(2 + N)^4*cf^3 + 512/3*den(2 + N)^5*cf*ca^2 - 896*den(2 + N
         )^5*cf^2*ca + 3328/3*den(2 + N)^5*cf^3 + 64/3*den(2 + N)^4*S(R(1),2
          + N)*cf*ca*nf - 848/3*den(2 + N)^4*S(R(1),2 + N)*cf*ca^2 + 1408*den(
         2 + N)^4*S(R(1),2 + N)*cf^2*ca - 5824/3*den(2 + N)^4*S(R(1),2 + N)*
         cf^3 + 512/3*den(2 + N)^3*S(R(-2),2 + N)*cf*ca^2 - 640*den(2 + N)^3*
         S(R(-2),2 + N)*cf^2*ca + 1792/3*den(2 + N)^3*S(R(-2),2 + N)*cf^3 + 32/
         3*den(2 + N)^3*S(R(1),2 + N)*cf*ca*nf + 344/15*den(2 + N)^3*S(R(1),2
          + N)*cf*ca^2 - 320/3*den(2 + N)^3*S(R(1),2 + N)*cf^2*nf - 992/5*den(
         2 + N)^3*S(R(1),2 + N)*cf^2*ca + 14432/15*den(2 + N)^3*S(R(1),2 + N)*
         cf^3 - 128*den(2 + N)^3*S(R(1,1),2 + N)*cf^2*ca + 256*den(2 + N)^3*S(
         R(1,1),2 + N)*cf^3 + 128*den(2 + N)^3*S(R(2),2 + N)*cf^2*ca - 256*
         den(2 + N)^3*S(R(2),2 + N)*cf^3 + 1408/3*den(2 + N)^2*S(R(-3),2 + N)*
         cf*ca^2 - 2048*den(2 + N)^2*S(R(-3),2 + N)*cf^2*ca + 6656/3*den(2 + N
         )^2*S(R(-3),2 + N)*cf^3 - 128/3*den(2 + N)^2*S(R(-2),2 + N)*cf*ca*nf
          - 208/3*den(2 + N)^2*S(R(-2),2 + N)*cf*ca^2 + 256/3*den(2 + N)^2*S(
         R(-2),2 + N)*cf^2*nf + 2560/3*den(2 + N)^2*S(R(-2),2 + N)*cf^2*ca - 
         4288/3*den(2 + N)^2*S(R(-2),2 + N)*cf^3 - 2816/3*den(2 + N)^2*S(R(-2,
         1),2 + N)*cf*ca^2 + 3456*den(2 + N)^2*S(R(-2,1),2 + N)*cf^2*ca - 9472/
         3*den(2 + N)^2*S(R(-2,1),2 + N)*cf^3 + 256/5*den(2 + N)^2*S(R(1),2 + 
         N)*cf*ca*nf - 320/3*den(2 + N)^2*S(R(1),2 + N)*cf*ca^2 - 416/15*den(2
          + N)^2*S(R(1),2 + N)*cf^2*nf - 4736/15*den(2 + N)^2*S(R(1),2 + N)*
         cf^2*ca + 2592/5*den(2 + N)^2*S(R(1),2 + N)*cf^3 + 128*den(2 + N)^2*
         S(R(1,-2),2 + N)*cf^2*ca - 256*den(2 + N)^2*S(R(1,-2),2 + N)*cf^3 + 
         64/3*den(2 + N)^2*S(R(2),2 + N)*cf^2*nf - 352/3*den(2 + N)^2*S(R(2),2
          + N)*cf^2*ca - 64/3*den(2 + N)^2*S(R(3),2 + N)*cf*ca*nf - 560/3*den(
         2 + N)^2*S(R(3),2 + N)*cf*ca^2 + 640*den(2 + N)^2*S(R(3),2 + N)*cf^2*
         ca - 832/3*den(2 + N)^2*S(R(3),2 + N)*cf^3 + 256/3*den(2 + N)*S(R(-4)
         ,2 + N)*cf*ca^2 - 640*den(2 + N)*S(R(-4),2 + N)*cf^2*ca + 2816/3*den(
         2 + N)*S(R(-4),2 + N)*cf^3 - 128*den(2 + N)*S(R(-3),2 + N)*cf*ca*nf
          + 400*den(2 + N)*S(R(-3),2 + N)*cf*ca^2 + 256*den(2 + N)*S(R(-3),2
          + N)*cf^2*nf - 256/3*den(2 + N)*S(R(-3),2 + N)*cf^2*ca - 4288/3*den(
         2 + N)*S(R(-3),2 + N)*cf^3 - 1408/3*den(2 + N)*S(R(-3,1),2 + N)*cf*
         ca^2 + 2048*den(2 + N)*S(R(-3,1),2 + N)*cf^2*ca - 6656/3*den(2 + N)*
         S(R(-3,1),2 + N)*cf^3 + 6944/45*den(2 + N)*S(R(-2),2 + N)*cf*ca*nf - 
         42728/45*den(2 + N)*S(R(-2),2 + N)*cf*ca^2 - 13888/45*den(2 + N)*S(R(
         -2),2 + N)*cf^2*nf + 86704/45*den(2 + N)*S(R(-2),2 + N)*cf^2*ca - 832/
         15*den(2 + N)*S(R(-2),2 + N)*cf^3 + 512/3*den(2 + N)*S(R(-2,-2),2 + N
         )*cf*ca^2 - 512*den(2 + N)*S(R(-2,-2),2 + N)*cf^2*ca + 1024/3*den(2
          + N)*S(R(-2,-2),2 + N)*cf^3 + 128/3*den(2 + N)*S(R(-2,1),2 + N)*cf*
         ca*nf + 208/3*den(2 + N)*S(R(-2,1),2 + N)*cf*ca^2 - 256/3*den(2 + N)*
         S(R(-2,1),2 + N)*cf^2*nf - 2560/3*den(2 + N)*S(R(-2,1),2 + N)*cf^2*ca
          + 4288/3*den(2 + N)*S(R(-2,1),2 + N)*cf^3 - 128*den(2 + N)*S(R(-2,1,
         1),2 + N)*cf^2*ca + 256*den(2 + N)*S(R(-2,1,1),2 + N)*cf^3 + 128*den(
         2 + N)*S(R(-2,2),2 + N)*cf^2*ca - 256*den(2 + N)*S(R(-2,2),2 + N)*
         cf^3 - 256/5*den(2 + N)*S(R(1),2 + N)*cf*ca*nf - 128/3*den(2 + N)*S(
         R(1),2 + N)*cf*ca*nf*z3 + 320/3*den(2 + N)*S(R(1),2 + N)*cf*ca^2 + 96
         *den(2 + N)*S(R(1),2 + N)*cf*ca^2*z3 + 416/15*den(2 + N)*S(R(1),2 + N
         )*cf^2*nf + 4736/15*den(2 + N)*S(R(1),2 + N)*cf^2*ca - 2592/5*den(2
          + N)*S(R(1),2 + N)*cf^3 + 128*den(2 + N)*S(R(1),2 + N)*cf^3*z3 - 
         1408/3*den(2 + N)*S(R(1,-3),2 + N)*cf*ca^2 + 2048*den(2 + N)*S(R(1,-3
         ),2 + N)*cf^2*ca - 6656/3*den(2 + N)*S(R(1,-3),2 + N)*cf^3 + 128/3*
         den(2 + N)*S(R(1,-2),2 + N)*cf*ca*nf + 208/3*den(2 + N)*S(R(1,-2),2
          + N)*cf*ca^2 - 256/3*den(2 + N)*S(R(1,-2),2 + N)*cf^2*nf - 2560/3*
         den(2 + N)*S(R(1,-2),2 + N)*cf^2*ca + 4288/3*den(2 + N)*S(R(1,-2),2
          + N)*cf^3 + 2816/3*den(2 + N)*S(R(1,-2,1),2 + N)*cf*ca^2 - 3456*den(
         2 + N)*S(R(1,-2,1),2 + N)*cf^2*ca + 9472/3*den(2 + N)*S(R(1,-2,1),2
          + N)*cf^3 - 128*den(2 + N)*S(R(1,1,-2),2 + N)*cf^2*ca + 256*den(2 + 
         N)*S(R(1,1,-2),2 + N)*cf^3 - 64/3*den(2 + N)*S(R(1,2),2 + N)*cf^2*nf
          + 352/3*den(2 + N)*S(R(1,2),2 + N)*cf^2*ca + 64/3*den(2 + N)*S(R(1,3
         ),2 + N)*cf*ca*nf + 560/3*den(2 + N)*S(R(1,3),2 + N)*cf*ca^2 - 640*
         den(2 + N)*S(R(1,3),2 + N)*cf^2*ca + 832/3*den(2 + N)*S(R(1,3),2 + N)
         *cf^3 - 32*den(2 + N)*S(R(2),2 + N)*cf*ca*nf + 176*den(2 + N)*S(R(2),
         2 + N)*cf*ca^2 + 160/3*den(2 + N)*S(R(2),2 + N)*cf^2*nf - 880/3*den(2
          + N)*S(R(2),2 + N)*cf^2*ca + 128*den(2 + N)*S(R(2,-2),2 + N)*cf^2*ca
          - 256*den(2 + N)*S(R(2,-2),2 + N)*cf^3 + 64/3*den(2 + N)*S(R(2,1),2
          + N)*cf^2*nf - 352/3*den(2 + N)*S(R(2,1),2 + N)*cf^2*ca + 32*den(2
          + N)*S(R(3),2 + N)*cf*ca*nf + 232/5*den(2 + N)*S(R(3),2 + N)*cf*ca^2
          - 2688/5*den(2 + N)*S(R(3),2 + N)*cf^2*ca + 2336/5*den(2 + N)*S(R(3)
         ,2 + N)*cf^3 - 64/3*den(2 + N)*S(R(3,1),2 + N)*cf*ca*nf - 560/3*den(2
          + N)*S(R(3,1),2 + N)*cf*ca^2 + 640*den(2 + N)*S(R(3,1),2 + N)*cf^2*
         ca - 832/3*den(2 + N)*S(R(3,1),2 + N)*cf^3 - 256/3*den(2 + N)*S(R(4),
         2 + N)*cf*ca^2 + 256*den(2 + N)*S(R(4),2 + N)*cf^2*ca - 512/3*den(2
          + N)*S(R(4),2 + N)*cf^3 + 896/5*den(3 + N)*cf*ca*nf*z3 - 15496/15*
         den(3 + N)*cf*ca^2*z3 - 1472/5*den(3 + N)*cf^2*nf*z3 + 25328/15*den(3
          + N)*cf^2*ca*z3 + 256/5*den(3 + N)*cf^3*z3 - 64*den(3 + N)^2*cf*ca*
         nf*z3 - 464/5*den(3 + N)^2*cf*ca^2*z3 + 5376/5*den(3 + N)^2*cf^2*ca*
         z3 - 4672/5*den(3 + N)^2*cf^3*z3 - 32*den(3 + N)^4*S(R(1),3 + N)*cf*
         ca*nf - 232/5*den(3 + N)^4*S(R(1),3 + N)*cf*ca^2 + 2688/5*den(3 + N)^
         4*S(R(1),3 + N)*cf^2*ca - 2336/5*den(3 + N)^4*S(R(1),3 + N)*cf^3 + 
         224/5*den(3 + N)^3*S(R(1),3 + N)*cf*ca*nf - 2984/15*den(3 + N)^3*S(R(
         1),3 + N)*cf*ca^2 - 1184/15*den(3 + N)^3*S(R(1),3 + N)*cf^2*nf + 1824/
         5*den(3 + N)^3*S(R(1),3 + N)*cf^2*ca - 256/5*den(3 + N)^3*S(R(1),3 + 
         N)*cf^3 - 64/5*den(3 + N)^2*S(R(-2),3 + N)*cf*ca*nf + 344/15*den(3 + 
         N)^2*S(R(-2),3 + N)*cf*ca^2 + 128/5*den(3 + N)^2*S(R(-2),3 + N)*cf^2*
         nf - 1072/15*den(3 + N)^2*S(R(-2),3 + N)*cf^2*ca + 256/5*den(3 + N)^2
         *S(R(-2),3 + N)*cf^3 - 32*den(3 + N)^2*S(R(2),3 + N)*cf*ca*nf + 176*
         den(3 + N)^2*S(R(2),3 + N)*cf*ca^2 + 160/3*den(3 + N)^2*S(R(2),3 + N)
         *cf^2*nf - 880/3*den(3 + N)^2*S(R(2),3 + N)*cf^2*ca + 32*den(3 + N)^2
         *S(R(3),3 + N)*cf*ca*nf + 232/5*den(3 + N)^2*S(R(3),3 + N)*cf*ca^2 - 
         2688/5*den(3 + N)^2*S(R(3),3 + N)*cf^2*ca + 2336/5*den(3 + N)^2*S(R(3
         ),3 + N)*cf^3 - 64/5*den(3 + N)*S(R(-2,1),3 + N)*cf*ca*nf + 344/15*
         den(3 + N)*S(R(-2,1),3 + N)*cf*ca^2 + 128/5*den(3 + N)*S(R(-2,1),3 + 
         N)*cf^2*nf - 1072/15*den(3 + N)*S(R(-2,1),3 + N)*cf^2*ca + 256/5*den(
         3 + N)*S(R(-2,1),3 + N)*cf^3 + 64*den(3 + N)*S(R(1),3 + N)*cf*ca*nf*
         z3 + 464/5*den(3 + N)*S(R(1),3 + N)*cf*ca^2*z3 - 5376/5*den(3 + N)*S(
         R(1),3 + N)*cf^2*ca*z3 + 4672/5*den(3 + N)*S(R(1),3 + N)*cf^3*z3 + 64/
         5*den(3 + N)*S(R(1,-2),3 + N)*cf*ca*nf - 344/15*den(3 + N)*S(R(1,-2),
         3 + N)*cf*ca^2 - 128/5*den(3 + N)*S(R(1,-2),3 + N)*cf^2*nf + 1072/15*
         den(3 + N)*S(R(1,-2),3 + N)*cf^2*ca - 256/5*den(3 + N)*S(R(1,-2),3 + 
         N)*cf^3 + 32*den(3 + N)*S(R(1,2),3 + N)*cf*ca*nf - 176*den(3 + N)*S(
         R(1,2),3 + N)*cf*ca^2 - 160/3*den(3 + N)*S(R(1,2),3 + N)*cf^2*nf + 
         880/3*den(3 + N)*S(R(1,2),3 + N)*cf^2*ca - 32*den(3 + N)*S(R(1,3),3
          + N)*cf*ca*nf - 232/5*den(3 + N)*S(R(1,3),3 + N)*cf*ca^2 + 2688/5*
         den(3 + N)*S(R(1,3),3 + N)*cf^2*ca - 2336/5*den(3 + N)*S(R(1,3),3 + N
         )*cf^3 - 32*den(3 + N)*S(R(2,1),3 + N)*cf*ca*nf + 176*den(3 + N)*S(R(
         2,1),3 + N)*cf*ca^2 + 160/3*den(3 + N)*S(R(2,1),3 + N)*cf^2*nf - 880/
         3*den(3 + N)*S(R(2,1),3 + N)*cf^2*ca + 32*den(3 + N)*S(R(3,1),3 + N)*
         cf*ca*nf + 232/5*den(3 + N)*S(R(3,1),3 + N)*cf*ca^2 - 2688/5*den(3 + 
         N)*S(R(3,1),3 + N)*cf^2*ca + 2336/5*den(3 + N)*S(R(3,1),3 + N)*cf^3
          - 304/27*den(N)*cf*nf^2 + 39256/135*den(N)*cf*ca*nf - 128/3*den(N)*
         cf*ca*nf*z3 - 110996/135*den(N)*cf*ca^2 + 2272/5*den(N)*cf*ca^2*z3 - 
         40232/135*den(N)*cf^2*nf + 256/3*den(N)*cf^2*nf*z3 + 219032/135*den(N
         )*cf^2*ca - 21424/15*den(N)*cf^2*ca*z3 - 23504/15*den(N)*cf^3 + 16448/
         15*den(N)*cf^3*z3 + 32/9*den(N)^2*cf*nf^2 - 3632/45*den(N)^2*cf*ca*nf
          + 104/5*den(N)^2*cf*ca^2 + 2144/45*den(N)^2*cf^2*nf + 1360/3*den(N)^
         2*cf^2*ca - 64*den(N)^2*cf^2*ca*z3 - 3752/15*den(N)^2*cf^3 + 128*den(
         N)^2*cf^3*z3 - 128/3*den(N)^3*cf*ca*nf + 2728/15*den(N)^3*cf*ca^2 + 
         88*den(N)^3*cf^2*nf - 3052/15*den(N)^3*cf^2*ca - 5696/15*den(N)^3*
         cf^3 + 112/3*den(N)^4*cf*ca^2 - 240*den(N)^4*cf^2*ca + 1112/3*den(N)^
         4*cf^3 - 744/5*den(N)^3*S(R(1),N)*cf*ca^2 + 3136/5*den(N)^3*S(R(1),N)
         *cf^2*ca - 3872/5*den(N)^3*S(R(1),N)*cf^3 + 112/3*den(N)^2*S(R(-2),N)
         *cf*ca^2 - 224*den(N)^2*S(R(-2),N)*cf^2*ca + 896/3*den(N)^2*S(R(-2),N
         )*cf^3 - 64*den(N)^2*S(R(-2,1),N)*cf^2*ca + 128*den(N)^2*S(R(-2,1),N)
         *cf^3 + 32/5*den(N)^2*S(R(1),N)*cf*ca*nf - 2464/45*den(N)^2*S(R(1),N)
         *cf*ca^2 - 224/5*den(N)^2*S(R(1),N)*cf^2*nf + 6928/9*den(N)^2*S(R(1),
         N)*cf^2*ca - 4624/5*den(N)^2*S(R(1),N)*cf^3 + 64*den(N)^2*S(R(1,-2),N
         )*cf^2*ca - 128*den(N)^2*S(R(1,-2),N)*cf^3 + 96*den(N)^2*S(R(1,1),N)*
         cf^3 - 80*den(N)^2*S(R(2),N)*cf^3 - 128*den(N)*S(R(-4),N)*cf^2*ca + 
         256*den(N)*S(R(-4),N)*cf^3 + 560/3*den(N)*S(R(-3),N)*cf*ca^2 - 736*
         den(N)*S(R(-3),N)*cf^2*ca + 2176/3*den(N)*S(R(-3),N)*cf^3 + 32*den(N)
         *S(R(-3,1),N)*cf^2*ca - 64*den(N)*S(R(-3,1),N)*cf^3 - 544/15*den(N)*
         S(R(-2),N)*cf*ca*nf + 9224/45*den(N)*S(R(-2),N)*cf*ca^2 + 1088/15*
         den(N)*S(R(-2),N)*cf^2*nf + 608/45*den(N)*S(R(-2),N)*cf^2*ca - 12704/
         15*den(N)*S(R(-2),N)*cf^3 - 128/3*den(N)*S(R(-2,1),N)*cf*ca*nf + 192*
         den(N)*S(R(-2,1),N)*cf*ca^2 + 256/3*den(N)*S(R(-2,1),N)*cf^2*nf - 
         1568/3*den(N)*S(R(-2,1),N)*cf^2*ca + 832/3*den(N)*S(R(-2,1),N)*cf^3
          - 32/9*den(N)*S(R(1),N)*cf*nf^2 + 4064/45*den(N)*S(R(1),N)*cf*ca*nf
          - 3544/15*den(N)*S(R(1),N)*cf*ca^2 - 320*den(N)*S(R(1),N)*cf*ca^2*z3
          - 1168/45*den(N)*S(R(1),N)*cf^2*nf - 8456/9*den(N)*S(R(1),N)*cf^2*ca
          + 1056*den(N)*S(R(1),N)*cf^2*ca*z3 + 7848/5*den(N)*S(R(1),N)*cf^3 - 
         832*den(N)*S(R(1),N)*cf^3*z3 + 224*den(N)*S(R(1,-3),N)*cf^2*ca - 448*
         den(N)*S(R(1,-3),N)*cf^3 + 128/3*den(N)*S(R(1,-2),N)*cf*ca*nf - 1696/
         3*den(N)*S(R(1,-2),N)*cf*ca^2 - 256/3*den(N)*S(R(1,-2),N)*cf^2*nf + 
         5792/3*den(N)*S(R(1,-2),N)*cf^2*ca - 1600*den(N)*S(R(1,-2),N)*cf^3 - 
         64*den(N)*S(R(1,-2,1),N)*cf^2*ca + 128*den(N)*S(R(1,-2,1),N)*cf^3 + 
         80/3*den(N)*S(R(1,1),N)*cf^2*nf - 1112/3*den(N)*S(R(1,1),N)*cf^2*ca
          + 480*den(N)*S(R(1,1),N)*cf^3 - 128*den(N)*S(R(1,1,-2),N)*cf^2*ca + 
         256*den(N)*S(R(1,1,-2),N)*cf^3 - 96*den(N)*S(R(1,1,1),N)*cf^3 - 16*
         den(N)*S(R(1,2),N)*cf^2*ca + 128*den(N)*S(R(1,2),N)*cf^3 + 160*den(N)
         *S(R(1,3),N)*cf*ca^2 - 416*den(N)*S(R(1,3),N)*cf^2*ca + 192*den(N)*S(
         R(1,3),N)*cf^3 - 80/3*den(N)*S(R(2),N)*cf^2*nf + 1112/3*den(N)*S(R(2)
         ,N)*cf^2*ca - 512*den(N)*S(R(2),N)*cf^3 + 128*den(N)*S(R(2,-2),N)*
         cf^2*ca - 256*den(N)*S(R(2,-2),N)*cf^3 + 16*den(N)*S(R(2,1),N)*cf^2*
         ca + 96*den(N)*S(R(2,1),N)*cf^3 - 568/15*den(N)*S(R(3),N)*cf*ca^2 + 
         304/5*den(N)*S(R(3),N)*cf^2*ca - 944/15*den(N)*S(R(3),N)*cf^3 - 160*
         den(N)*S(R(3,1),N)*cf*ca^2 + 352*den(N)*S(R(3,1),N)*cf^2*ca - 64*den(
         N)*S(R(3,1),N)*cf^3 + 128*den(N)*S(R(4),N)*cf^2*ca - 256*den(N)*S(R(4
         ),N)*cf^3 - 16*S(R(-5),N)*cf*ca^2*N + 64*S(R(-5),N)*cf^2*ca*N - 64*S(
         R(-5),N)*cf^3*N + 32*S(R(-2),N)*cf*ca^2*z3*N - 128*S(R(-2),N)*cf^2*ca
         *z3*N + 128*S(R(-2),N)*cf^3*z3*N - 32*S(R(-2,-3),N)*cf*ca^2*N + 128*
         S(R(-2,-3),N)*cf^2*ca*N - 128*S(R(-2,-3),N)*cf^3*N + 64*S(R(-2,-2,1),
         N)*cf*ca^2*N - 256*S(R(-2,-2,1),N)*cf^2*ca*N + 256*S(R(-2,-2,1),N)*
         cf^3*N + 32*S(R(3,-2),N)*cf*ca^2*N - 128*S(R(3,-2),N)*cf^2*ca*N + 128
         *S(R(3,-2),N)*cf^3*N - 32*S(R(4,1),N)*cf*ca^2*N + 128*S(R(4,1),N)*
         cf^2*ca*N - 128*S(R(4,1),N)*cf^3*N + 16*S(R(5),N)*cf*ca^2*N - 64*S(R(
         5),N)*cf^2*ca*N + 64*S(R(5),N)*cf^3*N );



==> anc/c2LnsOddX.h <==

* ---------------------------------------------------------------------------
*
*   The x-space QCD coefficient functions for the  W^{+}-W^{-}  difference
*   of the structure functions  F_2, F_L  in inclusive charged-current (CC) 
*   deep-inelastic scattering at the standard scale choice mu_r = mu_f = Q in
*   MSbar to three loops (N^3LO). The expansion parameter is alpha_s/(4 pi).
*
*   H(R(m1,...,mk),x) denote harmonic polylogs, z2 = Zeta(2),..., z5=Zeta(5).
*   ca, cf are the usual colour factors, nf is the number of light flavours.
*
*   g1O(x), g2O(x) are the inverse Mellin transforms of the odd-N numerator-N
*   functions in (2.22) of arXiv:0812.4168, see (A.5) and (A.6) there.
*   These contributions vanish in the limit of a large number of colours nc.
*
*   Reference: Non-singlet coefficient functions for charged-current
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*
* ---------------------------------------------------------------------------

 L  c2ns1X = delta_(1 - x);
 L  cLns1X = 0;

 L  c2ns1X =
       + cf * ( 6 - 3*[1-x]^-1 + 4*x - 9*delta_(1 - x) - 4*delta_(1 - x)*z2 + 
         2*H(R(0),x) - 4*H(R(0),x)*[1-x]^-1 + 2*H(R(0),x)*x + 2*H(R(1),x) - 4*
         H(R(1),x)*[1-x]^-1 + 2*H(R(1),x)*x );

 L  cLns1X =
       + cf * ( 4*x );

 L  c2ns2oddX =
       + cf*nf * (  - 158/27 + 247/27*[1-x]^-1 - 16/3*[1-x]^-1*z2 - 488/27*x
          + 8/3*z2 + 8/3*z2*x + 457/36*delta_(1 - x) + 4/3*delta_(1 - x)*z3 + 
         38/3*delta_(1 - x)*z2 - 26/3*H(R(0),x) + 38/3*H(R(0),x)*[1-x]^-1 - 38/
         3*H(R(0),x)*x - 10/3*H(R(0,0),x) + 20/3*H(R(0,0),x)*[1-x]^-1 - 10/3*
         H(R(0,0),x)*x - 32/9*H(R(1),x) + 58/9*H(R(1),x)*[1-x]^-1 - 68/9*H(R(1
         ),x)*x - 4/3*H(R(1,0),x) + 8/3*H(R(1,0),x)*[1-x]^-1 - 4/3*H(R(1,0),x)
         *x - 4/3*H(R(1,1),x) + 8/3*H(R(1,1),x)*[1-x]^-1 - 4/3*H(R(1,1),x)*x
          - 8/3*H(R(2),x) + 16/3*H(R(2),x)*[1-x]^-1 - 8/3*H(R(2),x)*x )

       + cf*ca * (  - 133/27 - 3155/54*[1-x]^-1 + 4*[1-x]^-1*z3 + 88/3*
         [1-x]^-1*z2 + 28*[1+x]^-1*z3 + 3968/27*x - 8*z3 + 12*z3*x - 32/3*z2
          - 20/3*z2*x + 48*z2*x^2 - 5465/72*delta_(1 - x) + 140/3*delta_(1 - x
         )*z3 - 251/3*delta_(1 - x)*z2 + 71/5*delta_(1 - x)*z2^2 - 24*H(R(-2,0
         ),x)*[1-x]^-1 + 24*H(R(-2,0),x)*[1+x]^-1 + 64*H(R(-2,0),x)*x - 32*H(
         R(-1),x)*[1+x]^-1*z2 + 12*H(R(-1),x)*z2 - 36*H(R(-1),x)*z2*x + 8*H(R(
         -1,-1,0),x) - 32*H(R(-1,-1,0),x)*[1+x]^-1 - 56*H(R(-1,-1,0),x)*x - 4*
         H(R(-1,0),x) + 12*H(R(-1,0),x)*x + 48*H(R(-1,0),x)*x^2 - 16*H(R(-1,0,
         0),x) + 40*H(R(-1,0,0),x)*[1+x]^-1 + 40*H(R(-1,0,0),x)*x - 8*H(R(-1,2
         ),x) + 16*H(R(-1,2),x)*[1+x]^-1 + 8*H(R(-1,2),x)*x + 125/3*H(R(0),x)
          - 239/3*H(R(0),x)*[1-x]^-1 + 8*H(R(0),x)*[1-x]^-1*z2 - 8*H(R(0),x)*
         [1+x]^-1 + 8*H(R(0),x)*[1+x]^-1*z2 + 251/3*H(R(0),x)*x - 8*H(R(0),x)*
         z2 + 31/3*H(R(0,0),x) - 110/3*H(R(0,0),x)*[1-x]^-1 + 19/3*H(R(0,0),x)
         *x - 48*H(R(0,0),x)*x^2 + 12*H(R(0,0,0),x) - 12*H(R(0,0,0),x)*
         [1-x]^-1 - 12*H(R(0,0,0),x)*[1+x]^-1 - 88/9*H(R(1),x) - 367/9*H(R(1),
         x)*[1-x]^-1 + 24*H(R(1),x)*[1-x]^-1*z2 + 812/9*H(R(1),x)*x - 8*H(R(1)
         ,x)*z2 - 32*H(R(1),x)*z2*x + 22/3*H(R(1,0),x) - 44/3*H(R(1,0),x)*
         [1-x]^-1 + 22/3*H(R(1,0),x)*x + 4*H(R(1,0,0),x) - 16*H(R(1,0,0),x)*
         [1-x]^-1 + 28*H(R(1,0,0),x)*x + 22/3*H(R(1,1),x) - 44/3*H(R(1,1),x)*
         [1-x]^-1 + 22/3*H(R(1,1),x)*x - 4*H(R(1,1,0),x) + 8*H(R(1,1,0),x)*
         [1-x]^-1 - 4*H(R(1,1,0),x)*x + 4*H(R(1,2),x) - 8*H(R(1,2),x)*[1-x]^-1
          + 4*H(R(1,2),x)*x + 20/3*H(R(2),x) - 88/3*H(R(2),x)*[1-x]^-1 + 20/3*
         H(R(2),x)*x + 8*H(R(3),x) - 8*H(R(3),x)*[1-x]^-1 - 8*H(R(3),x)*
         [1+x]^-1 )

       + cf^2 * ( 40 + 51/2*[1-x]^-1 + 64*[1-x]^-1*z3 + 24*[1-x]^-1*z2 - 56*
         [1+x]^-1*z3 - 125*x - 24*z3 - 64*z3*x - 40*z2 - 64*z2*x - 96*z2*x^2
          + 331/8*delta_(1 - x) - 78*delta_(1 - x)*z3 + 69*delta_(1 - x)*z2 + 
         6*delta_(1 - x)*z2^2 + 48*H(R(-2,0),x)*[1-x]^-1 - 48*H(R(-2,0),x)*
         [1+x]^-1 - 128*H(R(-2,0),x)*x + 64*H(R(-1),x)*[1+x]^-1*z2 - 24*H(R(-1
         ),x)*z2 + 72*H(R(-1),x)*z2*x - 16*H(R(-1,-1,0),x) + 64*H(R(-1,-1,0),x
         )*[1+x]^-1 + 112*H(R(-1,-1,0),x)*x + 8*H(R(-1,0),x) - 24*H(R(-1,0),x)
         *x - 96*H(R(-1,0),x)*x^2 + 32*H(R(-1,0,0),x) - 80*H(R(-1,0,0),x)*
         [1+x]^-1 - 80*H(R(-1,0,0),x)*x + 16*H(R(-1,2),x) - 32*H(R(-1,2),x)*
         [1+x]^-1 - 16*H(R(-1,2),x)*x - 32*H(R(0),x) + 61*H(R(0),x)*[1-x]^-1
          + 48*H(R(0),x)*[1-x]^-1*z2 + 16*H(R(0),x)*[1+x]^-1 - 16*H(R(0),x)*
         [1+x]^-1*z2 - 42*H(R(0),x)*x - 24*H(R(0),x)*z2 - 40*H(R(0),x)*z2*x + 
         40*H(R(0,0),x) - 6*H(R(0,0),x)*[1-x]^-1 + 60*H(R(0,0),x)*x + 96*H(R(0
         ,0),x)*x^2 + 6*H(R(0,0,0),x) - 16*H(R(0,0,0),x)*[1-x]^-1 + 24*H(R(0,0
         ,0),x)*[1+x]^-1 + 30*H(R(0,0,0),x)*x + 48*H(R(1),x) + 27*H(R(1),x)*
         [1-x]^-1 + 16*H(R(1),x)*[1-x]^-1*z2 - 100*H(R(1),x)*x - 16*H(R(1),x)*
         z2 + 32*H(R(1),x)*z2*x + 32*H(R(1,0),x) - 36*H(R(1,0),x)*[1-x]^-1 + 
         32*H(R(1,0),x)*x + 20*H(R(1,0,0),x) - 24*H(R(1,0,0),x)*[1-x]^-1 - 28*
         H(R(1,0,0),x)*x + 28*H(R(1,1),x) - 36*H(R(1,1),x)*[1-x]^-1 + 36*H(R(1
         ,1),x)*x + 32*H(R(1,1,0),x) - 64*H(R(1,1,0),x)*[1-x]^-1 + 32*H(R(1,1,
         0),x)*x + 24*H(R(1,1,1),x) - 48*H(R(1,1,1),x)*[1-x]^-1 + 24*H(R(1,1,1
         ),x)*x + 24*H(R(1,2),x) - 48*H(R(1,2),x)*[1-x]^-1 + 24*H(R(1,2),x)*x
          + 48*H(R(2),x) - 24*H(R(2),x)*[1-x]^-1 + 64*H(R(2),x)*x + 28*H(R(2,0
         ),x) - 48*H(R(2,0),x)*[1-x]^-1 + 28*H(R(2,0),x)*x + 32*H(R(2,1),x) - 
         56*H(R(2,1),x)*[1-x]^-1 + 32*H(R(2,1),x)*x + 24*H(R(3),x) - 48*H(R(3)
         ,x)*[1-x]^-1 + 16*H(R(3),x)*[1+x]^-1 + 40*H(R(3),x)*x );

 L  cLns2oddX =
       + cf*nf * ( 8/3 - 100/9*x - 16/3*H(R(0),x)*x - 8/3*H(R(1),x)*x )

       + cf*ca * (  - 164/3 + 922/9*x + 32*z2*x^2 + 32*H(R(-2,0),x)*x - 16*H(
         R(-1),x)*z2*x - 32*H(R(-1,-1,0),x)*x - 16*H(R(-1,0),x)*x^-1 + 16*H(R(
         -1,0),x)*x + 32*H(R(-1,0),x)*x^2 + 16*H(R(-1,0,0),x)*x + 16/3*H(R(0),
         x)*x - 32*H(R(0,0),x)*x^2 + 92/3*H(R(1),x)*x - 16*H(R(1),x)*z2*x + 16
         *H(R(1,0,0),x)*x )

       + cf^2 * ( 92 - 126*x - 24*z2*x - 64*z2*x^2 - 64*H(R(-2,0),x)*x + 32*H(
         R(-1),x)*z2*x + 64*H(R(-1,-1,0),x)*x + 32*H(R(-1,0),x)*x^-1 - 32*H(R(
         -1,0),x)*x - 64*H(R(-1,0),x)*x^2 - 32*H(R(-1,0,0),x)*x - 8*H(R(0),x)
          + 48*H(R(0),x)*x + 16*H(R(0,0),x)*x + 64*H(R(0,0),x)*x^2 - 8*H(R(1),
         x) - 28*H(R(1),x)*x + 32*H(R(1),x)*z2*x + 16*H(R(1,0),x)*x - 32*H(R(1
         ,0,0),x)*x + 16*H(R(1,1),x)*x + 24*H(R(2),x)*x );

 L  c2ns3oddX =
       + cf*nf^2 * (  - 2456/729 - 8714/729*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 536/
         27*[1-x]^-1*z2 + 36748/729*x - 32/27*z3 - 32/27*z3*x - 304/27*z2 - 
         544/27*z2*x - 9517/486*delta_(1 - x) - 152/81*delta_(1 - x)*z3 - 860/
         27*delta_(1 - x)*z2 - 32/27*delta_(1 - x)*z2^2 + 1376/81*H(R(0),x) - 
         860/27*H(R(0),x)*[1-x]^-1 + 32/3*H(R(0),x)*[1-x]^-1*z2 + 4384/81*H(R(
         0),x)*x - 16/3*H(R(0),x)*z2 - 16/3*H(R(0),x)*z2*x + 1448/81*H(R(0,0),
         x) - 2440/81*H(R(0,0),x)*[1-x]^-1 + 2360/81*H(R(0,0),x)*x + 184/27*H(
         R(0,0,0),x) - 368/27*H(R(0,0,0),x)*[1-x]^-1 + 184/27*H(R(0,0,0),x)*x
          + 296/81*H(R(1),x) - 940/81*H(R(1),x)*[1-x]^-1 + 32/9*H(R(1),x)*
         [1-x]^-1*z2 + 2240/81*H(R(1),x)*x - 16/9*H(R(1),x)*z2 - 16/9*H(R(1),x
         )*z2*x + 128/27*H(R(1,0),x) - 232/27*H(R(1,0),x)*[1-x]^-1 + 272/27*H(
         R(1,0),x)*x + 16/9*H(R(1,0,0),x) - 32/9*H(R(1,0,0),x)*[1-x]^-1 + 16/9
         *H(R(1,0,0),x)*x + 128/27*H(R(1,1),x) - 232/27*H(R(1,1),x)*[1-x]^-1
          + 272/27*H(R(1,1),x)*x + 16/9*H(R(1,1,0),x) - 32/9*H(R(1,1,0),x)*
         [1-x]^-1 + 16/9*H(R(1,1,0),x)*x + 16/9*H(R(1,1,1),x) - 32/9*H(R(1,1,1
         ),x)*[1-x]^-1 + 16/9*H(R(1,1,1),x)*x + 16/9*H(R(1,2),x) - 32/9*H(R(1,
         2),x)*[1-x]^-1 + 16/9*H(R(1,2),x)*x + 304/27*H(R(2),x) - 536/27*H(R(2
         ),x)*[1-x]^-1 + 544/27*H(R(2),x)*x + 32/9*H(R(2,0),x) - 64/9*H(R(2,0)
         ,x)*[1-x]^-1 + 32/9*H(R(2,0),x)*x + 32/9*H(R(2,1),x) - 64/9*H(R(2,1),
         x)*[1-x]^-1 + 32/9*H(R(2,1),x)*x + 16/3*H(R(3),x) - 32/3*H(R(3),x)*
         [1-x]^-1 + 16/3*H(R(3),x)*x )

       + cf*ca*nf * ( 1028573/3645 + 160906/729*[1-x]^-1 + 16*[1-x]^-1*z4 + 
         988/27*[1-x]^-1*z3 - 23156/81*[1-x]^-1*z2 + 128/15*[1-x]^-1*z2^2 - 
         160/3*[1+x]^-1*z3 - 1328/81*[1+x]^-1*z2 - 304/15*[1+x]^-1*z2^2 - 
         3544723/3645*x - 8*z4 - 8*z4*x - 16/3*z3*x^-1 - 1376/27*z3 - 2108/27*
         z3*x - 208*z3*x^2 + 672/5*z3*x^3 - 16/5*z2*x^-1 + 7544/81*z2 + 12892/
         45*z2*x - 464/3*z2*x^2 + 16/3*z2^2 - 584/15*z2^2*x - 128/5*z2^2*x^2
          + 192/5*z2^2*x^3 + 142883/486*delta_(1 - x) + 8/3*delta_(1 - x)*z5
          + 12*delta_(1 - x)*z4 - 18314/81*delta_(1 - x)*z3 + 40862/81*delta_(
         1 - x)*z2 - 56/3*delta_(1 - x)*z2*z3 - 3136/135*delta_(1 - x)*z2^2 + 
         16/9*H(R(-3,0),x) + 256/3*H(R(-3,0),x)*[1-x]^-1 - 800/9*H(R(-3,0),x)*
         [1+x]^-1 - 2224/9*H(R(-3,0),x)*x - 128/3*H(R(-2),x)*[1-x]^-1*z2 + 416/
         9*H(R(-2),x)*[1+x]^-1*z2 - 16/9*H(R(-2),x)*z2 + 1360/9*H(R(-2),x)*z2*
         x - 160/9*H(R(-2,-1,0),x) + 704/9*H(R(-2,-1,0),x)*[1+x]^-1 + 1312/9*
         H(R(-2,-1,0),x)*x - 352/27*H(R(-2,0),x) + 208/3*H(R(-2,0),x)*[1-x]^-1
          - 1600/27*H(R(-2,0),x)*[1+x]^-1 - 8240/27*H(R(-2,0),x)*x - 64*H(R(-2
         ,0),x)*x^2 + 96/5*H(R(-2,0),x)*x^3 + 112/9*H(R(-2,0,0),x) + 256/3*H(
         R(-2,0,0),x)*[1-x]^-1 - 1088/9*H(R(-2,0,0),x)*[1+x]^-1 - 2608/9*H(R(
         -2,0,0),x)*x - 64/9*H(R(-2,2),x) + 128/3*H(R(-2,2),x)*[1-x]^-1 - 64/9
         *H(R(-2,2),x)*[1+x]^-1 - 704/9*H(R(-2,2),x)*x + 256/9*H(R(-1),x)*
         [1+x]^-1*z3 + 1600/27*H(R(-1),x)*[1+x]^-1*z2 - 32/9*H(R(-1),x)*z3 + 
         608/9*H(R(-1),x)*z3*x - 16/15*H(R(-1),x)*z2*x^-2 - 416/27*H(R(-1),x)*
         z2 + 3872/27*H(R(-1),x)*z2*x + 96*H(R(-1),x)*z2*x^2 + 48/5*H(R(-1),x)
         *z2*x^3 - 160/9*H(R(-1,-2,0),x) + 704/9*H(R(-1,-2,0),x)*[1+x]^-1 + 
         1312/9*H(R(-1,-2,0),x)*x - 320/9*H(R(-1,-1),x)*[1+x]^-1*z2 + 64/9*H(
         R(-1,-1),x)*z2 - 640/9*H(R(-1,-1),x)*z2*x + 128/9*H(R(-1,-1,-1,0),x)
          - 640/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 - 1280/9*H(R(-1,-1,-1,0),x)*x + 
         64*H(R(-1,-1,0),x) + 640/9*H(R(-1,-1,0),x)*[1+x]^-1 + 32/15*H(R(-1,-1
         ,0),x)*x^-2 + 2240/9*H(R(-1,-1,0),x)*x + 64*H(R(-1,-1,0),x)*x^2 - 96/
         5*H(R(-1,-1,0),x)*x^3 - 256/9*H(R(-1,-1,0,0),x) + 1088/9*H(R(-1,-1,0,
         0),x)*[1+x]^-1 + 1984/9*H(R(-1,-1,0,0),x)*x + 7192/405*H(R(-1,0),x)
          - 2656/81*H(R(-1,0),x)*[1+x]^-1 + 224/9*H(R(-1,0),x)*[1+x]^-1*z2 - 
         64/5*H(R(-1,0),x)*x^-1 - 65848/405*H(R(-1,0),x)*x - 3472/15*H(R(-1,0)
         ,x)*x^2 - 64/9*H(R(-1,0),x)*z2 + 352/9*H(R(-1,0),x)*z2*x + 320/27*H(
         R(-1,0,0),x) - 2560/27*H(R(-1,0,0),x)*[1+x]^-1 - 5504/27*H(R(-1,0,0),
         x)*x - 192*H(R(-1,0,0),x)*x^2 + 400/9*H(R(-1,0,0,0),x) - 1088/9*H(R(
         -1,0,0,0),x)*[1+x]^-1 - 1264/9*H(R(-1,0,0,0),x)*x + 1280/27*H(R(-1,2)
         ,x) - 640/27*H(R(-1,2),x)*[1+x]^-1 + 32/15*H(R(-1,2),x)*x^-2 - 512/27
         *H(R(-1,2),x)*x - 64*H(R(-1,2),x)*x^2 - 96/5*H(R(-1,2),x)*x^3 - 64/9*
         H(R(-1,2,1),x) + 128/9*H(R(-1,2,1),x)*[1+x]^-1 + 64/9*H(R(-1,2,1),x)*
         x + 32/9*H(R(-1,3),x) - 64/9*H(R(-1,3),x)*[1+x]^-1 - 32/9*H(R(-1,3),x
         )*x - 15946/135*H(R(0),x) + 39818/81*H(R(0),x)*[1-x]^-1 + 592/9*H(R(0
         ),x)*[1-x]^-1*z3 - 3124/27*H(R(0),x)*[1-x]^-1*z2 + 232/9*H(R(0),x)*
         [1+x]^-1 - 176/9*H(R(0),x)*[1+x]^-1*z3 - 184/27*H(R(0),x)*[1+x]^-1*z2
          - 325442/405*H(R(0),x)*x - 384/5*H(R(0),x)*x^2 - 304/9*H(R(0),x)*z3
          - 24*H(R(0),x)*z3*x - 32*H(R(0),x)*z3*x^2 + 48*H(R(0),x)*z3*x^3 + 16/
         3*H(R(0),x)*z2*x^-1 + 628/27*H(R(0),x)*z2 + 112/3*H(R(0),x)*z2*x - 80
         *H(R(0),x)*z2*x^2 - 336/5*H(R(0),x)*z2*x^3 - 1540/9*H(R(0,0),x) + 
         32500/81*H(R(0,0),x)*[1-x]^-1 - 368/9*H(R(0,0),x)*[1-x]^-1*z2 + 3056/
         81*H(R(0,0),x)*[1+x]^-1 - 80/9*H(R(0,0),x)*[1+x]^-1*z2 - 23116/81*H(
         R(0,0),x)*x + 608/3*H(R(0,0),x)*x^2 + 224/9*H(R(0,0),x)*z2 + 8/3*H(R(
         0,0),x)*z2*x + 32*H(R(0,0),x)*z2*x^2 - 48*H(R(0,0),x)*z2*x^3 - 488/9*
         H(R(0,0,0),x) + 4712/27*H(R(0,0,0),x)*[1-x]^-1 + 664/27*H(R(0,0,0),x)
         *[1+x]^-1 - 776/27*H(R(0,0,0),x)*x + 192*H(R(0,0,0),x)*x^2 - 368/9*H(
         R(0,0,0,0),x) + 368/9*H(R(0,0,0,0),x)*[1-x]^-1 + 368/9*H(R(0,0,0,0),x
         )*[1+x]^-1 + 41374/405*H(R(1),x) + 15062/81*H(R(1),x)*[1-x]^-1 + 64/9
         *H(R(1),x)*[1-x]^-1*z3 - 832/9*H(R(1),x)*[1-x]^-1*z2 - 16/5*H(R(1),x)
         *x^-1 - 223454/405*H(R(1),x)*x - 384/5*H(R(1),x)*x^2 + 16/3*H(R(1),x)
         *z3*x^-2 - 104/9*H(R(1),x)*z3 + 424/9*H(R(1),x)*z3*x - 32*H(R(1),x)*
         z3*x^2 + 48*H(R(1),x)*z3*x^3 - 16/15*H(R(1),x)*z2*x^-2 - 124/9*H(R(1)
         ,x)*z2 + 160*H(R(1),x)*z2*x - 32*H(R(1),x)*z2*x^2 - 288/5*H(R(1),x)*
         z2*x^3 - 32/3*H(R(1,-2,0),x) + 128/3*H(R(1,-2,0),x)*[1-x]^-1 - 224/3*
         H(R(1,-2,0),x)*x - 220/27*H(R(1,0),x) + 2864/27*H(R(1,0),x)*[1-x]^-1
          - 688/9*H(R(1,0),x)*[1-x]^-1*z2 - 5284/27*H(R(1,0),x)*x + 48*H(R(1,0
         ),x)*x^2 - 16/3*H(R(1,0),x)*z2*x^-2 + 176/9*H(R(1,0),x)*z2 + 1088/9*
         H(R(1,0),x)*z2*x + 32*H(R(1,0),x)*z2*x^2 - 48*H(R(1,0),x)*z2*x^3 - 16/
         9*H(R(1,0,0),x) + 592/9*H(R(1,0,0),x)*[1-x]^-1 + 16/3*H(R(1,0,0),x)*
         x^-1 - 1184/9*H(R(1,0,0),x)*x + 48*H(R(1,0,0),x)*x^2 + 16/9*H(R(1,0,0
         ,0),x) + 256/9*H(R(1,0,0,0),x)*[1-x]^-1 - 848/9*H(R(1,0,0,0),x)*x - 
         544/27*H(R(1,1),x) + 3104/27*H(R(1,1),x)*[1-x]^-1 - 400/9*H(R(1,1),x)
         *[1-x]^-1*z2 - 5164/27*H(R(1,1),x)*x + 80/9*H(R(1,1),x)*z2 + 800/9*H(
         R(1,1),x)*z2*x - 188/9*H(R(1,1,0),x) + 64/3*H(R(1,1,0),x)*[1-x]^-1 - 
         32/9*H(R(1,1,0),x)*x - 48*H(R(1,1,0),x)*x^3 + 104/9*H(R(1,1,0,0),x)
          - 208/9*H(R(1,1,0,0),x)*[1-x]^-1 - 16/3*H(R(1,1,0,0),x)*x^-2 + 8/9*
         H(R(1,1,0,0),x)*x + 32*H(R(1,1,0,0),x)*x^2 - 48*H(R(1,1,0,0),x)*x^3
          - 176/9*H(R(1,1,1),x) + 352/9*H(R(1,1,1),x)*[1-x]^-1 - 176/9*H(R(1,1
         ,1),x)*x + 88/9*H(R(1,1,1,0),x) - 224/9*H(R(1,1,1,0),x)*[1-x]^-1 + 
         232/9*H(R(1,1,1,0),x)*x - 16/9*H(R(1,1,2),x) + 80/9*H(R(1,1,2),x)*
         [1-x]^-1 - 160/9*H(R(1,1,2),x)*x - 164/9*H(R(1,2),x) + 512/9*H(R(1,2)
         ,x)*[1-x]^-1 - 320/9*H(R(1,2),x)*x + 48*H(R(1,2),x)*x^3 + 16/3*H(R(1,
         2,0),x) - 16*H(R(1,2,0),x)*[1-x]^-1 + 64/3*H(R(1,2,0),x)*x - 8*H(R(1,
         2,1),x) + 16*H(R(1,2,1),x)*[1-x]^-1 - 8*H(R(1,2,1),x)*x - 16*H(R(1,3)
         ,x) + 176/3*H(R(1,3),x)*[1-x]^-1 + 16/3*H(R(1,3),x)*x^-2 - 256/3*H(R(
         1,3),x)*x - 32*H(R(1,3),x)*x^2 + 48*H(R(1,3),x)*x^3 - 3392/45*H(R(2),
         x) + 7276/27*H(R(2),x)*[1-x]^-1 - 512/9*H(R(2),x)*[1-x]^-1*z2 + 16/5*
         H(R(2),x)*x^-1 - 12892/45*H(R(2),x)*x - 384/5*H(R(2),x)*x^2 + 160/9*
         H(R(2),x)*z2 + 712/9*H(R(2),x)*z2*x - 436/9*H(R(2,0),x) + 860/9*H(R(2
         ,0),x)*[1-x]^-1 - 40*H(R(2,0),x)*x - 48*H(R(2,0),x)*x^3 - 8/9*H(R(2,0
         ,0),x) + 112/9*H(R(2,0,0),x)*[1-x]^-1 - 392/9*H(R(2,0,0),x)*x + 32*H(
         R(2,0,0),x)*x^2 - 48*H(R(2,0,0),x)*x^3 - 296/9*H(R(2,1),x) + 704/9*H(
         R(2,1),x)*[1-x]^-1 - 296/9*H(R(2,1),x)*x + 80/9*H(R(2,1,0),x) - 160/9
         *H(R(2,1,0),x)*[1-x]^-1 + 56/9*H(R(2,1,0),x)*x - 80/9*H(R(2,2),x) + 
         160/9*H(R(2,2),x)*[1-x]^-1 - 56/9*H(R(2,2),x)*x - 980/27*H(R(3),x) + 
         3260/27*H(R(3),x)*[1-x]^-1 + 320/27*H(R(3),x)*[1+x]^-1 - 16/3*H(R(3),
         x)*x^-1 - 112/3*H(R(3),x)*x + 16*H(R(3),x)*x^2 + 336/5*H(R(3),x)*x^3
          - 8*H(R(3,0),x) + 16*H(R(3,0),x)*[1-x]^-1 - 32/3*H(R(3,0),x)*x - 56/
         9*H(R(3,1),x) + 176/9*H(R(3,1),x)*[1-x]^-1 - 64/9*H(R(3,1),x)*
         [1+x]^-1 - 40/3*H(R(3,1),x)*x - 208/9*H(R(4),x) + 352/9*H(R(4),x)*
         [1-x]^-1 + 64/9*H(R(4),x)*[1+x]^-1 - 8/3*H(R(4),x)*x - 32*H(R(4),x)*
         x^2 + 48*H(R(4),x)*x^3 )

       + cf*ca^2 * (  - 8557901/7290 - 599375/729*[1-x]^-1 - 536/3*[1-x]^-1*z5
          + 5908/27*[1-x]^-1*z3 + 76418/81*[1-x]^-1*z2 + 208/3*[1-x]^-1*z2*z3
          + 28/5*[1-x]^-1*z2^2 - 472/3*[1+x]^-1*z5 + 760/3*[1+x]^-1*z3 + 17480/
         81*[1+x]^-1*z2 + 1040/3*[1+x]^-1*z2*z3 - 82/3*[1+x]^-1*z2^2 + 
         25075531/7290*x + 448/3*z5 - 88/3*z5*x + 24*z4 - 24*z4*x - 116/15*z3*
         x^-1 - 10342/135*z3 - 43138/135*z3*x - 1648/5*z3*x^2 - 3874/5*z3*x^3
          - 104/9*z2*x^-1 - 257128/405*z2 - 132928/135*z2*x + 18964/15*z2*x^2
          - 524/3*z2*z3 + 132*z2*z3*x - 886/15*z2^2 + 3826/15*z2^2*x - 1568/5*
         z2^2*x^2 + 1392/25*z2^2*x^3 - 1909753/1944*delta_(1 - x) - 416/3*
         delta_(1 - x)*z5 - 30*delta_(1 - x)*z4 + 105685/81*delta_(1 - x)*z3
          - 248/3*delta_(1 - x)*z3^2 - 143228/81*delta_(1 - x)*z2 + 24*delta_(
         1 - x)*z2*z4 + 540*delta_(1 - x)*z2*z3 + 26804/135*delta_(1 - x)*z2^2
          - 20584/315*delta_(1 - x)*z2^3 + 23/3*g1O(x) - 1/3*g2O(x) + 40/3*H(R(
         -4,0),x) + 32*H(R(-4,0),x)*[1-x]^-1 - 160/3*H(R(-4,0),x)*[1+x]^-1 - 
         56*H(R(-4,0),x)*x + 128/3*H(R(-3),x)*[1-x]^-1*z2 + 2048/3*H(R(-3),x)*
         [1+x]^-1*z2 - 1084/3*H(R(-3),x)*z2 + 1100/3*H(R(-3),x)*z2*x + 728/3*
         H(R(-3,-1,0),x) - 512*H(R(-3,-1,0),x)*[1-x]^-1 - 128/3*H(R(-3,-1,0),x
         )*[1+x]^-1 + 808/3*H(R(-3,-1,0),x)*x - 1264/9*H(R(-3,0),x) - 856/3*H(
         R(-3,0),x)*[1-x]^-1 + 3920/9*H(R(-3,0),x)*[1+x]^-1 + 11536/9*H(R(-3,0
         ),x)*x - 256*H(R(-3,0),x)*x^2 + 520/3*H(R(-3,0,0),x) + 64*H(R(-3,0,0)
         ,x)*[1-x]^-1 - 1120/3*H(R(-3,0,0),x)*[1+x]^-1 - 256*H(R(-3,0,0),x)*x
          + 1448/3*H(R(-3,2),x) - 896/3*H(R(-3,2),x)*[1-x]^-1 - 704*H(R(-3,2),
         x)*[1+x]^-1 - 232*H(R(-3,2),x)*x - 384*H(R(-2),x)*[1-x]^-1*z3 - 560/3
         *H(R(-2),x)*[1-x]^-1*z2 + 3664/3*H(R(-2),x)*[1+x]^-1*z3 - 2288/9*H(R(
         -2),x)*[1+x]^-1*z2 - 444*H(R(-2),x)*z3 + 1788*H(R(-2),x)*z3*x + 7288/
         9*H(R(-2),x)*z2 + 2204/9*H(R(-2),x)*z2*x + 1408*H(R(-2),x)*z2*x^2 + 
         232/3*H(R(-2,-2,0),x) - 512/3*H(R(-2,-2,0),x)*[1-x]^-1 - 64/3*H(R(-2,
         -2,0),x)*[1+x]^-1 + 280/3*H(R(-2,-2,0),x)*x + 544*H(R(-2,-1),x)*
         [1-x]^-1*z2 - 1312*H(R(-2,-1),x)*[1+x]^-1*z2 + 1232/3*H(R(-2,-1),x)*
         z2 - 6704/3*H(R(-2,-1),x)*z2*x - 272/3*H(R(-2,-1,-1,0),x) + 704/3*H(
         R(-2,-1,-1,0),x)*[1-x]^-1 - 144*H(R(-2,-1,-1,0),x)*x - 464/9*H(R(-2,
         -1,0),x) - 288*H(R(-2,-1,0),x)*[1-x]^-1 - 3872/9*H(R(-2,-1,0),x)*
         [1+x]^-1 - 472/9*H(R(-2,-1,0),x)*x - 524/3*H(R(-2,-1,0,0),x) - 1312/3
         *H(R(-2,-1,0,0),x)*[1-x]^-1 + 2128/3*H(R(-2,-1,0,0),x)*[1+x]^-1 + 
         1252*H(R(-2,-1,0,0),x)*x - 456*H(R(-2,-1,2),x) - 1280/3*H(R(-2,-1,2),
         x)*[1-x]^-1 + 1312*H(R(-2,-1,2),x)*[1+x]^-1 + 6488/3*H(R(-2,-1,2),x)*
         x - 2012/27*H(R(-2,0),x) - 784/3*H(R(-2,0),x)*[1-x]^-1 - 192*H(R(-2,0
         ),x)*[1-x]^-1*z2 + 10864/27*H(R(-2,0),x)*[1+x]^-1 + 4048/3*H(R(-2,0),
         x)*[1+x]^-1*z2 + 67796/27*H(R(-2,0),x)*x - 104*H(R(-2,0),x)*x^2 - 172/
         5*H(R(-2,0),x)*x^3 - 1784/3*H(R(-2,0),x)*z2 + 4760/3*H(R(-2,0),x)*z2*
         x - 4840/9*H(R(-2,0,0),x) - 416/3*H(R(-2,0,0),x)*[1-x]^-1 + 6128/9*H(
         R(-2,0,0),x)*[1+x]^-1 + 8584/9*H(R(-2,0,0),x)*x - 704*H(R(-2,0,0),x)*
         x^2 + 608/3*H(R(-2,0,0,0),x) + 320/3*H(R(-2,0,0,0),x)*[1-x]^-1 - 1424/
         3*H(R(-2,0,0,0),x)*[1+x]^-1 - 1408/3*H(R(-2,0,0,0),x)*x - 7520/9*H(R(
         -2,2),x) + 128/3*H(R(-2,2),x)*[1-x]^-1 + 352/9*H(R(-2,2),x)*[1+x]^-1
          - 2440/9*H(R(-2,2),x)*x - 1408*H(R(-2,2),x)*x^2 + 584/3*H(R(-2,2,0),
         x) - 256/3*H(R(-2,2,0),x)*[1-x]^-1 - 928/3*H(R(-2,2,0),x)*[1+x]^-1 - 
         328/3*H(R(-2,2,0),x)*x + 800/3*H(R(-2,2,1),x) - 320/3*H(R(-2,2,1),x)*
         [1-x]^-1 - 1280/3*H(R(-2,2,1),x)*[1+x]^-1 - 160*H(R(-2,2,1),x)*x + 
         540*H(R(-2,3),x) + 96*H(R(-2,3),x)*[1-x]^-1 - 3472/3*H(R(-2,3),x)*
         [1+x]^-1 - 1276*H(R(-2,3),x)*x - 1408/9*H(R(-1),x)*[1+x]^-1*z3 - 6976/
         27*H(R(-1),x)*[1+x]^-1*z2 - 376/15*H(R(-1),x)*[1+x]^-1*z2^2 + 5432/9*
         H(R(-1),x)*z3 + 8524/9*H(R(-1),x)*z3*x + 1056*H(R(-1),x)*z3*x^2 + 86/
         45*H(R(-1),x)*z2*x^-2 + 11204/27*H(R(-1),x)*z2 + 14512/27*H(R(-1),x)*
         z2*x + 156*H(R(-1),x)*z2*x^2 - 86/5*H(R(-1),x)*z2*x^3 + 236/15*H(R(-1
         ),x)*z2^2 + 52/15*H(R(-1),x)*z2^2*x + 32/3*H(R(-1,-3,0),x) + 128/3*H(
         R(-1,-3,0),x)*[1+x]^-1 + 544/3*H(R(-1,-3,0),x)*x - 1296*H(R(-1,-2),x)
         *[1+x]^-1*z2 + 520*H(R(-1,-2),x)*z2 - 1288*H(R(-1,-2),x)*z2*x - 16*H(
         R(-1,-2,-1,0),x) + 32*H(R(-1,-2,-1,0),x)*[1+x]^-1 + 16*H(R(-1,-2,-1,0
         ),x)*x + 208/9*H(R(-1,-2,0),x) - 3872/9*H(R(-1,-2,0),x)*[1+x]^-1 - 
         7384/9*H(R(-1,-2,0),x)*x - 288*H(R(-1,-2,0,0),x) + 704*H(R(-1,-2,0,0)
         ,x)*[1+x]^-1 + 672*H(R(-1,-2,0,0),x)*x - 528*H(R(-1,-2,2),x) + 1312*
         H(R(-1,-2,2),x)*[1+x]^-1 + 1296*H(R(-1,-2,2),x)*x - 5792/3*H(R(-1,-1)
         ,x)*[1+x]^-1*z3 + 1760/9*H(R(-1,-1),x)*[1+x]^-1*z2 + 2320/3*H(R(-1,-1
         ),x)*z3 - 5776/3*H(R(-1,-1),x)*z3*x - 5656/9*H(R(-1,-1),x)*z2 - 10412/
         9*H(R(-1,-1),x)*z2*x - 1408*H(R(-1,-1),x)*z2*x^2 - 32*H(R(-1,-1,-2,0)
         ,x) + 64*H(R(-1,-1,-2,0),x)*[1+x]^-1 + 32*H(R(-1,-1,-2,0),x)*x + 1920
         *H(R(-1,-1,-1),x)*[1+x]^-1*z2 - 704*H(R(-1,-1,-1),x)*z2 + 2240*H(R(-1
         ,-1,-1),x)*z2*x - 176/9*H(R(-1,-1,-1,0),x) + 3520/9*H(R(-1,-1,-1,0),x
         )*[1+x]^-1 + 6440/9*H(R(-1,-1,-1,0),x)*x + 416*H(R(-1,-1,-1,0,0),x)
          - 1088*H(R(-1,-1,-1,0,0),x)*[1+x]^-1 - 1184*H(R(-1,-1,-1,0,0),x)*x
          + 704*H(R(-1,-1,-1,2),x) - 1920*H(R(-1,-1,-1,2),x)*[1+x]^-1 - 2240*
         H(R(-1,-1,-1,2),x)*x - 3448/3*H(R(-1,-1,0),x) - 4288/9*H(R(-1,-1,0),x
         )*[1+x]^-1 - 6656/3*H(R(-1,-1,0),x)*[1+x]^-1*z2 - 172/45*H(R(-1,-1,0)
         ,x)*x^-2 - 17824/9*H(R(-1,-1,0),x)*x + 104*H(R(-1,-1,0),x)*x^2 + 172/
         5*H(R(-1,-1,0),x)*x^3 + 2848/3*H(R(-1,-1,0),x)*z2 - 5728/3*H(R(-1,-1,
         0),x)*z2*x + 3688/9*H(R(-1,-1,0,0),x) - 5984/9*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 4156/9*H(R(-1,-1,0,0),x)*x + 704*H(R(-1,-1,0,0),x)*x^2 - 
         1120/3*H(R(-1,-1,0,0,0),x) + 2432/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1 + 
         1696/3*H(R(-1,-1,0,0,0),x)*x + 1856/3*H(R(-1,-1,2),x) + 4544/3*H(R(-1
         ,-1,2),x)*x + 1408*H(R(-1,-1,2),x)*x^2 - 896/3*H(R(-1,-1,2,0),x) + 
         1792/3*H(R(-1,-1,2,0),x)*[1+x]^-1 + 896/3*H(R(-1,-1,2,0),x)*x - 1280/
         3*H(R(-1,-1,2,1),x) + 2560/3*H(R(-1,-1,2,1),x)*[1+x]^-1 + 1280/3*H(R(
         -1,-1,2,1),x)*x - 864*H(R(-1,-1,3),x) + 1984*H(R(-1,-1,3),x)*[1+x]^-1
          + 1632*H(R(-1,-1,3),x)*x - 13864/405*H(R(-1,0),x) + 17032/81*H(R(-1,
         0),x)*[1+x]^-1 + 2656/3*H(R(-1,0),x)*[1+x]^-1*z3 - 1160/9*H(R(-1,0),x
         )*[1+x]^-1*z2 + 2452/45*H(R(-1,0),x)*x^-1 + 316456/405*H(R(-1,0),x)*x
          + 21364/15*H(R(-1,0),x)*x^2 - 1040/3*H(R(-1,0),x)*z3 + 2768/3*H(R(-1
         ,0),x)*z3*x + 6544/9*H(R(-1,0),x)*z2 + 10220/9*H(R(-1,0),x)*z2*x + 
         832*H(R(-1,0),x)*z2*x^2 - 3476/27*H(R(-1,0,0),x) + 15568/27*H(R(-1,0,
         0),x)*[1+x]^-1 + 2752/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 15752/27*H(R(-1,
         0,0),x)*x + 600*H(R(-1,0,0),x)*x^2 - 1040/3*H(R(-1,0,0),x)*z2 + 3056/
         3*H(R(-1,0,0),x)*z2*x - 4000/9*H(R(-1,0,0,0),x) + 5912/9*H(R(-1,0,0,0
         ),x)*[1+x]^-1 + 3280/9*H(R(-1,0,0,0),x)*x - 128*H(R(-1,0,0,0),x)*x^2
          + 368/3*H(R(-1,0,0,0,0),x) - 928/3*H(R(-1,0,0,0,0),x)*[1+x]^-1 - 944/
         3*H(R(-1,0,0,0,0),x)*x - 26720/27*H(R(-1,2),x) + 544/27*H(R(-1,2),x)*
         [1+x]^-1 - 512/3*H(R(-1,2),x)*[1+x]^-1*z2 - 172/45*H(R(-1,2),x)*x^-2
          - 41248/27*H(R(-1,2),x)*x - 104*H(R(-1,2),x)*x^2 + 172/5*H(R(-1,2),x
         )*x^3 + 256/3*H(R(-1,2),x)*z2 - 256/3*H(R(-1,2),x)*z2*x - 192*H(R(-1,
         2,0),x) - 192*H(R(-1,2,0),x)*x + 272/3*H(R(-1,2,0,0),x) - 448/3*H(R(
         -1,2,0,0),x)*[1+x]^-1 + 16/3*H(R(-1,2,0,0),x)*x - 2048/9*H(R(-1,2,1),
         x) - 704/9*H(R(-1,2,1),x)*[1+x]^-1 - 2752/9*H(R(-1,2,1),x)*x - 80/3*
         H(R(-1,2,1,0),x) + 160/3*H(R(-1,2,1,0),x)*[1+x]^-1 + 80/3*H(R(-1,2,1,
         0),x)*x + 80/3*H(R(-1,2,2),x) - 160/3*H(R(-1,2,2),x)*[1+x]^-1 - 80/3*
         H(R(-1,2,2),x)*x - 5792/9*H(R(-1,3),x) + 352/9*H(R(-1,3),x)*[1+x]^-1
          - 9472/9*H(R(-1,3),x)*x - 704*H(R(-1,3),x)*x^2 + 392/3*H(R(-1,3,0),x
         ) - 784/3*H(R(-1,3,0),x)*[1+x]^-1 - 392/3*H(R(-1,3,0),x)*x + 640/3*H(
         R(-1,3,1),x) - 1280/3*H(R(-1,3,1),x)*[1+x]^-1 - 640/3*H(R(-1,3,1),x)*
         x + 304*H(R(-1,4),x) - 768*H(R(-1,4),x)*[1+x]^-1 - 784*H(R(-1,4),x)*x
          + 240599/405*H(R(0),x) - 132599/81*H(R(0),x)*[1-x]^-1 + 3200/9*H(R(0
         ),x)*[1-x]^-1*z3 + 13396/27*H(R(0),x)*[1-x]^-1*z2 - 208/3*H(R(0),x)*
         [1-x]^-1*z2^2 - 2362/9*H(R(0),x)*[1+x]^-1 + 48*H(R(0),x)*[1+x]^-1*z4
          + 2216/9*H(R(0),x)*[1+x]^-1*z3 + 2176/27*H(R(0),x)*[1+x]^-1*z2 - 928/
         15*H(R(0),x)*[1+x]^-1*z2^2 + 90389/45*H(R(0),x)*x + 160*H(R(0),x)*x^2
          - 24*H(R(0),x)*z4 + 24*H(R(0),x)*z4*x - 5336/9*H(R(0),x)*z3 - 40/3*
         H(R(0),x)*z3*x - 1368*H(R(0),x)*z3*x^2 + 348/5*H(R(0),x)*z3*x^3 + 116/
         15*H(R(0),x)*z2*x^-1 - 37688/135*H(R(0),x)*z2 - 59164/45*H(R(0),x)*z2
         *x - 692/5*H(R(0),x)*z2*x^2 + 1492/5*H(R(0),x)*z2*x^3 + 192/5*H(R(0),
         x)*z2^2 - 104/15*H(R(0),x)*z2^2*x + 290564/405*H(R(0,0),x) - 34070/27
         *H(R(0,0),x)*[1-x]^-1 - 192*H(R(0,0),x)*[1-x]^-1*z3 + 3968/9*H(R(0,0)
         ,x)*[1-x]^-1*z2 - 24446/81*H(R(0,0),x)*[1+x]^-1 - 192*H(R(0,0),x)*
         [1+x]^-1*z3 + 2324/9*H(R(0,0),x)*[1+x]^-1*z2 + 330004/405*H(R(0,0),x)
         *x - 22924/15*H(R(0,0),x)*x^2 + 728/3*H(R(0,0),x)*z3 - 5588/9*H(R(0,0
         ),x)*z2 - 1496/3*H(R(0,0),x)*z2*x - 680*H(R(0,0),x)*z2*x^2 - 348/5*H(
         R(0,0),x)*z2*x^3 + 11714/27*H(R(0,0,0),x) - 2060/3*H(R(0,0,0),x)*
         [1-x]^-1 + 64/3*H(R(0,0,0),x)*[1-x]^-1*z2 - 7408/27*H(R(0,0,0),x)*
         [1+x]^-1 - 512/3*H(R(0,0,0),x)*[1+x]^-1*z2 - 218/27*H(R(0,0,0),x)*x
          - 600*H(R(0,0,0),x)*x^2 + 320/3*H(R(0,0,0),x)*z2 - 72*H(R(0,0,0),x)*
         z2*x + 4400/9*H(R(0,0,0,0),x) - 2972/9*H(R(0,0,0,0),x)*[1-x]^-1 - 
         2972/9*H(R(0,0,0,0),x)*[1+x]^-1 + 256*H(R(0,0,0,0),x)*x^2 - 80*H(R(0,
         0,0,0,0),x) + 64*H(R(0,0,0,0,0),x)*[1-x]^-1 + 64*H(R(0,0,0,0,0),x)*
         [1+x]^-1 - 47687/405*H(R(1),x) - 50689/81*H(R(1),x)*[1-x]^-1 + 800/9*
         H(R(1),x)*[1-x]^-1*z3 + 4184/9*H(R(1),x)*[1-x]^-1*z2 - 1624/5*H(R(1),
         x)*[1-x]^-1*z2^2 - 104/9*H(R(1),x)*x^-1 + 748987/405*H(R(1),x)*x + 
         160*H(R(1),x)*x^2 + 116/15*H(R(1),x)*z3*x^-2 - 2440/9*H(R(1),x)*z3 + 
         4208/9*H(R(1),x)*z3*x - 312*H(R(1),x)*z3*x^2 + 348/5*H(R(1),x)*z3*x^3
          + 86/45*H(R(1),x)*z2*x^-2 + 4196/9*H(R(1),x)*z2 - 1116*H(R(1),x)*z2*
         x - 52*H(R(1),x)*z2*x^2 + 1406/5*H(R(1),x)*z2*x^3 + 732/5*H(R(1),x)*
         z2^2 + 1596/5*H(R(1),x)*z2^2*x + 96*H(R(1,-3,0),x) - 256*H(R(1,-3,0),
         x)*[1-x]^-1 + 288*H(R(1,-3,0),x)*x + 1888/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 560/3*H(R(1,-2),x)*z2 - 2864/3*H(R(1,-2),x)*z2*x + 224*H(R(1,-2,-1
         ,0),x) - 448*H(R(1,-2,-1,0),x)*[1-x]^-1 + 224*H(R(1,-2,-1,0),x)*x - 
         144*H(R(1,-2,0),x) - 752/3*H(R(1,-2,0),x)*[1-x]^-1 + 2960/3*H(R(1,-2,
         0),x)*x - 256*H(R(1,-2,0),x)*x^2 + 400/3*H(R(1,-2,0,0),x) - 1184/3*H(
         R(1,-2,0,0),x)*[1-x]^-1 + 1552/3*H(R(1,-2,0,0),x)*x + 896/3*H(R(1,-2,
         2),x) - 2560/3*H(R(1,-2,2),x)*[1-x]^-1 + 3200/3*H(R(1,-2,2),x)*x + 
         1082/27*H(R(1,0),x) - 7870/27*H(R(1,0),x)*[1-x]^-1 - 2704/3*H(R(1,0),
         x)*[1-x]^-1*z3 + 3640/9*H(R(1,0),x)*[1-x]^-1*z2 + 16082/27*H(R(1,0),x
         )*x - 264*H(R(1,0),x)*x^2 + 1016/3*H(R(1,0),x)*z3 + 3320/3*H(R(1,0),x
         )*z3*x - 116/15*H(R(1,0),x)*z2*x^-2 + 4/9*H(R(1,0),x)*z2 - 5396/9*H(
         R(1,0),x)*z2*x + 152*H(R(1,0),x)*z2*x^2 - 348/5*H(R(1,0),x)*z2*x^3 - 
         1012/15*H(R(1,0,0),x) - 2192/9*H(R(1,0,0),x)*[1-x]^-1 - 208/3*H(R(1,0
         ,0),x)*[1-x]^-1*z2 + 116/15*H(R(1,0,0),x)*x^-1 + 27116/45*H(R(1,0,0),
         x)*x + 348/5*H(R(1,0,0),x)*x^2 - 184/3*H(R(1,0,0),x)*z2 + 1256/3*H(R(
         1,0,0),x)*z2*x + 1424/9*H(R(1,0,0,0),x) - 1336/9*H(R(1,0,0,0),x)*
         [1-x]^-1 + 1280/9*H(R(1,0,0,0),x)*x + 128*H(R(1,0,0,0),x)*x^2 - 368/3
         *H(R(1,0,0,0,0),x) + 928/3*H(R(1,0,0,0,0),x)*[1-x]^-1 - 944/3*H(R(1,0
         ,0,0,0),x)*x + 6356/27*H(R(1,1),x) - 9298/27*H(R(1,1),x)*[1-x]^-1 - 
         768*H(R(1,1),x)*[1-x]^-1*z3 + 2200/9*H(R(1,1),x)*[1-x]^-1*z2 + 12452/
         27*H(R(1,1),x)*x + 352*H(R(1,1),x)*z3 + 736*H(R(1,1),x)*z3*x - 152/9*
         H(R(1,1),x)*z2 - 4184/9*H(R(1,1),x)*z2*x + 608/3*H(R(1,1,-2,0),x) - 
         1600/3*H(R(1,1,-2,0),x)*[1-x]^-1 + 1760/3*H(R(1,1,-2,0),x)*x - 8/9*H(
         R(1,1,0),x) + 104/9*H(R(1,1,0),x)*[1-x]^-1 + 96*H(R(1,1,0),x)*
         [1-x]^-1*z2 - 152/9*H(R(1,1,0),x)*x + 264*H(R(1,1,0),x)*x^3 - 80*H(R(
         1,1,0),x)*z2 - 80*H(R(1,1,0),x)*z2*x + 952/9*H(R(1,1,0,0),x) + 1144/9
         *H(R(1,1,0,0),x)*[1-x]^-1 - 116/15*H(R(1,1,0,0),x)*x^-2 - 2528/9*H(R(
         1,1,0,0),x)*x + 280*H(R(1,1,0,0),x)*x^2 - 348/5*H(R(1,1,0,0),x)*x^3
          - 736/3*H(R(1,1,0,0,0),x) + 1664/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 1312/
         3*H(R(1,1,0,0,0),x)*x + 484/9*H(R(1,1,1),x) - 968/9*H(R(1,1,1),x)*
         [1-x]^-1 - 64/3*H(R(1,1,1),x)*[1-x]^-1*z2 + 484/9*H(R(1,1,1),x)*x + 
         32/3*H(R(1,1,1),x)*z2 + 32/3*H(R(1,1,1),x)*z2*x - 436/9*H(R(1,1,1,0),
         x) + 1232/9*H(R(1,1,1,0),x)*[1-x]^-1 - 1324/9*H(R(1,1,1,0),x)*x - 640/
         3*H(R(1,1,1,0,0),x) + 1280/3*H(R(1,1,1,0,0),x)*[1-x]^-1 - 1216/3*H(R(
         1,1,1,0,0),x)*x - 32/3*H(R(1,1,1,2),x) + 64/3*H(R(1,1,1,2),x)*
         [1-x]^-1 - 32/3*H(R(1,1,1,2),x)*x + 64/9*H(R(1,1,2),x) - 440/9*H(R(1,
         1,2),x)*[1-x]^-1 + 964/9*H(R(1,1,2),x)*x - 16*H(R(1,1,2,0),x) + 32*H(
         R(1,1,2,0),x)*[1-x]^-1 - 16*H(R(1,1,2,0),x)*x + 32/3*H(R(1,1,2,1),x)
          - 64/3*H(R(1,1,2,1),x)*[1-x]^-1 + 32/3*H(R(1,1,2,1),x)*x + 496/3*H(
         R(1,1,3),x) - 992/3*H(R(1,1,3),x)*[1-x]^-1 + 1072/3*H(R(1,1,3),x)*x
          + 976/9*H(R(1,2),x) - 680/3*H(R(1,2),x)*[1-x]^-1 + 80/3*H(R(1,2),x)*
         [1-x]^-1*z2 + 1132/9*H(R(1,2),x)*x - 264*H(R(1,2),x)*x^3 - 40/3*H(R(1
         ,2),x)*z2 - 40/3*H(R(1,2),x)*z2*x - 40/3*H(R(1,2,0),x) + 80*H(R(1,2,0
         ),x)*[1-x]^-1 - 392/3*H(R(1,2,0),x)*x - 144*H(R(1,2,0,0),x) + 288*H(
         R(1,2,0,0),x)*[1-x]^-1 - 240*H(R(1,2,0,0),x)*x + 124/3*H(R(1,2,1),x)
          - 88*H(R(1,2,1),x)*[1-x]^-1 + 40*H(R(1,2,1),x)*x - 16/3*H(R(1,2,1,0)
         ,x) + 32/3*H(R(1,2,1,0),x)*[1-x]^-1 - 16/3*H(R(1,2,1,0),x)*x + 16/3*
         H(R(1,2,2),x) - 32/3*H(R(1,2,2),x)*[1-x]^-1 + 16/3*H(R(1,2,2),x)*x - 
         84*H(R(1,3),x) - 944/3*H(R(1,3),x)*[1-x]^-1 + 116/15*H(R(1,3),x)*x^-2
          + 2048/3*H(R(1,3),x)*x - 280*H(R(1,3),x)*x^2 + 348/5*H(R(1,3),x)*x^3
          + 208/3*H(R(1,3,0),x) - 416/3*H(R(1,3,0),x)*[1-x]^-1 + 208/3*H(R(1,3
         ,0),x)*x + 320/3*H(R(1,3,1),x) - 640/3*H(R(1,3,1),x)*[1-x]^-1 + 320/3
         *H(R(1,3,1),x)*x + 104*H(R(1,4),x) - 80*H(R(1,4),x)*[1-x]^-1 - 184*H(
         R(1,4),x)*x + 81088/135*H(R(2),x) - 22634/27*H(R(2),x)*[1-x]^-1 - 576
         *H(R(2),x)*[1-x]^-1*z3 + 2780/9*H(R(2),x)*[1-x]^-1*z2 - 332/3*H(R(2),
         x)*[1+x]^-1 + 736/3*H(R(2),x)*[1+x]^-1*z3 + 144*H(R(2),x)*[1+x]^-1*z2
          + 104/9*H(R(2),x)*x^-1 + 132928/135*H(R(2),x)*x + 160*H(R(2),x)*x^2
          + 560/3*H(R(2),x)*z3 + 624*H(R(2),x)*z3*x - 412/9*H(R(2),x)*z2 - 
         1036/9*H(R(2),x)*z2*x + 560/3*H(R(2,-2,0),x) - 1216/3*H(R(2,-2,0),x)*
         [1-x]^-1 + 64/3*H(R(2,-2,0),x)*[1+x]^-1 + 528*H(R(2,-2,0),x)*x + 1796/
         9*H(R(2,0),x) - 2644/9*H(R(2,0),x)*[1-x]^-1 + 176/3*H(R(2,0),x)*
         [1-x]^-1*z2 + 512/3*H(R(2,0),x)*[1+x]^-1*z2 + 1864/9*H(R(2,0),x)*x + 
         264*H(R(2,0),x)*x^3 - 96*H(R(2,0),x)*z2 + 608/3*H(R(2,0),x)*z2*x + 
         644/9*H(R(2,0,0),x) - 544/9*H(R(2,0,0),x)*[1-x]^-1 - 16*H(R(2,0,0),x)
         *[1+x]^-1 + 164/9*H(R(2,0,0),x)*x + 280*H(R(2,0,0),x)*x^2 - 348/5*H(
         R(2,0,0),x)*x^3 - 440/3*H(R(2,0,0,0),x) + 1040/3*H(R(2,0,0,0),x)*
         [1-x]^-1 - 128/3*H(R(2,0,0,0),x)*[1+x]^-1 - 1048/3*H(R(2,0,0,0),x)*x
          + 520/3*H(R(2,1),x) - 1936/9*H(R(2,1),x)*[1-x]^-1 - 32/3*H(R(2,1),x)
         *[1-x]^-1*z2 + 128*H(R(2,1),x)*[1+x]^-1*z2 + 172*H(R(2,1),x)*x - 136/
         3*H(R(2,1),x)*z2 + 248/3*H(R(2,1),x)*z2*x - 572/9*H(R(2,1,0),x) + 772/
         9*H(R(2,1,0),x)*[1-x]^-1 - 764/9*H(R(2,1,0),x)*x - 124*H(R(2,1,0,0),x
         ) + 896/3*H(R(2,1,0,0),x)*[1-x]^-1 - 128/3*H(R(2,1,0,0),x)*[1+x]^-1
          - 596/3*H(R(2,1,0,0),x)*x - 8/3*H(R(2,1,1,0),x) - 16/3*H(R(2,1,1,0),
         x)*[1-x]^-1 + 32/3*H(R(2,1,1,0),x)*[1+x]^-1 + 8*H(R(2,1,1,0),x)*x + 
         32/3*H(R(2,1,2),x)*[1-x]^-1 - 32/3*H(R(2,1,2),x)*[1+x]^-1 - 32/3*H(R(
         2,1,2),x)*x + 644/9*H(R(2,2),x) - 844/9*H(R(2,2),x)*[1-x]^-1 + 800/9*
         H(R(2,2),x)*x - 52/3*H(R(2,2,0),x) + 16*H(R(2,2,0),x)*[1-x]^-1 + 64/3
         *H(R(2,2,0),x)*[1+x]^-1 + 4*H(R(2,2,0),x)*x + 8/3*H(R(2,2,1),x) - 16/
         3*H(R(2,2,1),x)*[1-x]^-1 + 8/3*H(R(2,2,1),x)*x + 452/3*H(R(2,3),x) - 
         752/3*H(R(2,3),x)*[1-x]^-1 - 224/3*H(R(2,3),x)*[1+x]^-1 + 108*H(R(2,3
         ),x)*x + 27628/135*H(R(3),x) - 11492/27*H(R(3),x)*[1-x]^-1 + 64/3*H(
         R(3),x)*[1-x]^-1*z2 - 272/27*H(R(3),x)*[1+x]^-1 + 704/3*H(R(3),x)*
         [1+x]^-1*z2 - 116/15*H(R(3),x)*x^-1 + 59164/45*H(R(3),x)*x + 172/5*H(
         R(3),x)*x^2 - 1492/5*H(R(3),x)*x^3 - 340/3*H(R(3),x)*z2 + 380/3*H(R(3
         ),x)*z2*x + 56*H(R(3,0),x) - 84*H(R(3,0),x)*[1-x]^-1 + 188*H(R(3,0),x
         )*x - 260/3*H(R(3,0,0),x) + 352/3*H(R(3,0,0),x)*[1-x]^-1 + 160/3*H(R(
         3,0,0),x)*[1+x]^-1 - 100/3*H(R(3,0,0),x)*x + 476/9*H(R(3,1),x) - 896/
         9*H(R(3,1),x)*[1-x]^-1 + 352/9*H(R(3,1),x)*[1+x]^-1 + 928/3*H(R(3,1),
         x)*x + 8*H(R(3,1,0),x) - 64/3*H(R(3,1,0),x)*[1+x]^-1 - 8*H(R(3,1,0),x
         )*x - 8*H(R(3,2),x) + 64/3*H(R(3,2),x)*[1+x]^-1 + 8*H(R(3,2),x)*x + 
         4324/9*H(R(4),x) - 3292/9*H(R(4),x)*[1-x]^-1 - 1648/9*H(R(4),x)*
         [1+x]^-1 + 1496/3*H(R(4),x)*x + 424*H(R(4),x)*x^2 + 348/5*H(R(4),x)*
         x^3 - 28*H(R(4,0),x) - 32*H(R(4,0),x)*[1-x]^-1 + 64*H(R(4,0),x)*
         [1+x]^-1 + 36*H(R(4,0),x)*x - 140/3*H(R(4,1),x) - 160/3*H(R(4,1),x)*
         [1-x]^-1 + 320/3*H(R(4,1),x)*[1+x]^-1 + 60*H(R(4,1),x)*x - 280/3*H(R(
         5),x) - 32*H(R(5),x)*[1-x]^-1 + 160*H(R(5),x)*[1+x]^-1 + 72*H(R(5),x)
         *x )

       + cf^2*nf * (  - 16966/45 - 2003/108*[1-x]^-1 - 16*[1-x]^-1*z4 - 9668/
         27*[1-x]^-1*z3 - 1538/27*[1-x]^-1*z2 + 2776/45*[1-x]^-1*z2^2 + 320/3*
         [1+x]^-1*z3 + 2656/81*[1+x]^-1*z2 + 608/15*[1+x]^-1*z2^2 + 143051/270
         *x + 8*z4 + 8*z4*x + 7222/27*z3 + 11902/27*z3*x + 224*z3*x^2 - 1104/5
         *z3*x^3 - 64/15*z2*x^-1 + 8974/81*z2 + 44434/405*z2*x + 1264/3*z2*x^2
          - 496/9*z2^2 + 1936/45*z2^2*x - 341/36*delta_(1 - x) - 592/9*delta_(
         1 - x)*z5 - 12*delta_(1 - x)*z4 + 1348/3*delta_(1 - x)*z3 - 5491/27*
         delta_(1 - x)*z2 - 352/9*delta_(1 - x)*z2*z3 - 15824/135*delta_(1 - x
         )*z2^2 - 32/9*H(R(-3,0),x) - 512/3*H(R(-3,0),x)*[1-x]^-1 + 1600/9*H(
         R(-3,0),x)*[1+x]^-1 + 4448/9*H(R(-3,0),x)*x + 256/3*H(R(-2),x)*
         [1-x]^-1*z2 - 832/9*H(R(-2),x)*[1+x]^-1*z2 + 32/9*H(R(-2),x)*z2 - 
         2720/9*H(R(-2),x)*z2*x + 320/9*H(R(-2,-1,0),x) - 1408/9*H(R(-2,-1,0),
         x)*[1+x]^-1 - 2624/9*H(R(-2,-1,0),x)*x + 704/27*H(R(-2,0),x) - 416/3*
         H(R(-2,0),x)*[1-x]^-1 + 3200/27*H(R(-2,0),x)*[1+x]^-1 + 16480/27*H(R(
         -2,0),x)*x + 128*H(R(-2,0),x)*x^2 - 192/5*H(R(-2,0),x)*x^3 - 224/9*H(
         R(-2,0,0),x) - 512/3*H(R(-2,0,0),x)*[1-x]^-1 + 2176/9*H(R(-2,0,0),x)*
         [1+x]^-1 + 5216/9*H(R(-2,0,0),x)*x + 128/9*H(R(-2,2),x) - 256/3*H(R(
         -2,2),x)*[1-x]^-1 + 128/9*H(R(-2,2),x)*[1+x]^-1 + 1408/9*H(R(-2,2),x)
         *x - 512/9*H(R(-1),x)*[1+x]^-1*z3 - 3200/27*H(R(-1),x)*[1+x]^-1*z2 + 
         64/9*H(R(-1),x)*z3 - 1216/9*H(R(-1),x)*z3*x + 32/15*H(R(-1),x)*z2*
         x^-2 + 832/27*H(R(-1),x)*z2 - 7744/27*H(R(-1),x)*z2*x - 192*H(R(-1),x
         )*z2*x^2 - 96/5*H(R(-1),x)*z2*x^3 + 320/9*H(R(-1,-2,0),x) - 1408/9*H(
         R(-1,-2,0),x)*[1+x]^-1 - 2624/9*H(R(-1,-2,0),x)*x + 640/9*H(R(-1,-1),
         x)*[1+x]^-1*z2 - 128/9*H(R(-1,-1),x)*z2 + 1280/9*H(R(-1,-1),x)*z2*x
          - 256/9*H(R(-1,-1,-1,0),x) + 1280/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 + 
         2560/9*H(R(-1,-1,-1,0),x)*x - 128*H(R(-1,-1,0),x) - 1280/9*H(R(-1,-1,
         0),x)*[1+x]^-1 - 64/15*H(R(-1,-1,0),x)*x^-2 - 4480/9*H(R(-1,-1,0),x)*
         x - 128*H(R(-1,-1,0),x)*x^2 + 192/5*H(R(-1,-1,0),x)*x^3 + 512/9*H(R(
         -1,-1,0,0),x) - 2176/9*H(R(-1,-1,0,0),x)*[1+x]^-1 - 3968/9*H(R(-1,-1,
         0,0),x)*x - 14384/405*H(R(-1,0),x) + 5312/81*H(R(-1,0),x)*[1+x]^-1 - 
         448/9*H(R(-1,0),x)*[1+x]^-1*z2 + 128/5*H(R(-1,0),x)*x^-1 + 131696/405
         *H(R(-1,0),x)*x + 6944/15*H(R(-1,0),x)*x^2 + 128/9*H(R(-1,0),x)*z2 - 
         704/9*H(R(-1,0),x)*z2*x - 640/27*H(R(-1,0,0),x) + 5120/27*H(R(-1,0,0)
         ,x)*[1+x]^-1 + 11008/27*H(R(-1,0,0),x)*x + 384*H(R(-1,0,0),x)*x^2 - 
         800/9*H(R(-1,0,0,0),x) + 2176/9*H(R(-1,0,0,0),x)*[1+x]^-1 + 2528/9*H(
         R(-1,0,0,0),x)*x - 2560/27*H(R(-1,2),x) + 1280/27*H(R(-1,2),x)*
         [1+x]^-1 - 64/15*H(R(-1,2),x)*x^-2 + 1024/27*H(R(-1,2),x)*x + 128*H(
         R(-1,2),x)*x^2 + 192/5*H(R(-1,2),x)*x^3 + 128/9*H(R(-1,2,1),x) - 256/
         9*H(R(-1,2,1),x)*[1+x]^-1 - 128/9*H(R(-1,2,1),x)*x - 64/9*H(R(-1,3),x
         ) + 128/9*H(R(-1,3),x)*[1+x]^-1 + 64/9*H(R(-1,3),x)*x - 49433/810*H(
         R(0),x) - 4795/27*H(R(0),x)*[1-x]^-1 - 2336/9*H(R(0),x)*[1-x]^-1*z3
          - 8428/27*H(R(0),x)*[1-x]^-1*z2 - 464/9*H(R(0),x)*[1+x]^-1 + 352/9*
         H(R(0),x)*[1+x]^-1*z3 + 368/27*H(R(0),x)*[1+x]^-1*z2 + 233783/810*H(
         R(0),x)*x + 208/5*H(R(0),x)*x^2 + 1340/9*H(R(0),x)*z3 + 500/3*H(R(0),
         x)*z3*x + 7990/27*H(R(0),x)*z2 + 1054/3*H(R(0),x)*z2*x + 288*H(R(0),x
         )*z2*x^2 + 592/5*H(R(0),x)*z2*x^3 - 8312/81*H(R(0,0),x) - 1082/27*H(
         R(0,0),x)*[1-x]^-1 - 1456/9*H(R(0,0),x)*[1-x]^-1*z2 - 6112/81*H(R(0,0
         ),x)*[1+x]^-1 + 160/9*H(R(0,0),x)*[1+x]^-1*z2 - 7510/27*H(R(0,0),x)*x
          - 1504/3*H(R(0,0),x)*x^2 + 308/3*H(R(0,0),x)*z2 + 1084/9*H(R(0,0),x)
         *z2*x - 5686/27*H(R(0,0,0),x) + 3268/27*H(R(0,0,0),x)*[1-x]^-1 - 1328/
         27*H(R(0,0,0),x)*[1+x]^-1 - 3106/9*H(R(0,0,0),x)*x - 384*H(R(0,0,0),x
         )*x^2 - 356/9*H(R(0,0,0,0),x) + 80*H(R(0,0,0,0),x)*[1-x]^-1 - 736/9*
         H(R(0,0,0,0),x)*[1+x]^-1 - 364/3*H(R(0,0,0,0),x)*x - 63347/270*H(R(1)
         ,x) - 83/9*H(R(1),x)*[1-x]^-1 - 1040/9*H(R(1),x)*[1-x]^-1*z3 - 1408/9
         *H(R(1),x)*[1-x]^-1*z2 - 64/15*H(R(1),x)*x^-1 + 95677/270*H(R(1),x)*x
          + 208/5*H(R(1),x)*x^2 + 664/9*H(R(1),x)*z3 - 200/9*H(R(1),x)*z3*x + 
         32/15*H(R(1),x)*z2*x^-2 + 1768/9*H(R(1),x)*z2 - 568/9*H(R(1),x)*z2*x
          + 96*H(R(1),x)*z2*x^2 + 496/5*H(R(1),x)*z2*x^3 + 64/3*H(R(1,-2,0),x)
          - 256/3*H(R(1,-2,0),x)*[1-x]^-1 + 448/3*H(R(1,-2,0),x)*x - 14180/81*
         H(R(1,0),x) + 15334/81*H(R(1,0),x)*[1-x]^-1 - 80/3*H(R(1,0),x)*
         [1-x]^-1*z2 - 6464/81*H(R(1,0),x)*x - 80*H(R(1,0),x)*x^2 + 152/3*H(R(
         1,0),x)*z2 - 520/3*H(R(1,0),x)*z2*x - 3920/27*H(R(1,0,0),x) + 5020/27
         *H(R(1,0,0),x)*[1-x]^-1 + 280/27*H(R(1,0,0),x)*x - 712/9*H(R(1,0,0,0)
         ,x) + 848/9*H(R(1,0,0,0),x)*[1-x]^-1 + 1016/9*H(R(1,0,0,0),x)*x - 328/
         3*H(R(1,1),x) + 1366/9*H(R(1,1),x)*[1-x]^-1 - 320/9*H(R(1,1),x)*
         [1-x]^-1*z2 - 740/9*H(R(1,1),x)*x + 400/9*H(R(1,1),x)*z2 - 1040/9*H(
         R(1,1),x)*z2*x - 952/9*H(R(1,1,0),x) + 2152/9*H(R(1,1,0),x)*[1-x]^-1
          - 632/3*H(R(1,1,0),x)*x + 32*H(R(1,1,0),x)*x^2 + 80*H(R(1,1,0),x)*
         x^3 - 728/9*H(R(1,1,0,0),x) + 1456/9*H(R(1,1,0,0),x)*[1-x]^-1 - 728/9
         *H(R(1,1,0,0),x)*x - 280/3*H(R(1,1,1),x) + 560/3*H(R(1,1,1),x)*
         [1-x]^-1 - 168*H(R(1,1,1),x)*x - 608/9*H(R(1,1,1,0),x) + 1312/9*H(R(1
         ,1,1,0),x)*[1-x]^-1 - 896/9*H(R(1,1,1,0),x)*x - 160/3*H(R(1,1,1,1),x)
          + 320/3*H(R(1,1,1,1),x)*[1-x]^-1 - 160/3*H(R(1,1,1,1),x)*x - 176/3*
         H(R(1,1,2),x) + 320/3*H(R(1,1,2),x)*[1-x]^-1 - 80/3*H(R(1,1,2),x)*x
          - 1192/9*H(R(1,2),x) + 2048/9*H(R(1,2),x)*[1-x]^-1 - 1672/9*H(R(1,2)
         ,x)*x - 32*H(R(1,2),x)*x^2 - 80*H(R(1,2),x)*x^3 - 688/9*H(R(1,2,0),x)
          + 1472/9*H(R(1,2,0),x)*[1-x]^-1 - 976/9*H(R(1,2,0),x)*x - 544/9*H(R(
         1,2,1),x) + 1088/9*H(R(1,2,1),x)*[1-x]^-1 - 544/9*H(R(1,2,1),x)*x - 
         520/9*H(R(1,3),x) + 560/9*H(R(1,3),x)*[1-x]^-1 + 920/9*H(R(1,3),x)*x
          - 59254/405*H(R(2),x) + 7270/81*H(R(2),x)*[1-x]^-1 - 512/9*H(R(2),x)
         *[1-x]^-1*z2 + 64/15*H(R(2),x)*x^-1 - 44434/405*H(R(2),x)*x + 208/5*
         H(R(2),x)*x^2 + 520/9*H(R(2),x)*z2 - 632/9*H(R(2),x)*z2*x - 3640/27*
         H(R(2,0),x) + 5552/27*H(R(2,0),x)*[1-x]^-1 - 6520/27*H(R(2,0),x)*x + 
         32*H(R(2,0),x)*x^2 + 80*H(R(2,0),x)*x^3 - 736/9*H(R(2,0,0),x) + 1136/
         9*H(R(2,0,0),x)*[1-x]^-1 - 160/9*H(R(2,0,0),x)*x - 1304/9*H(R(2,1),x)
          + 688/3*H(R(2,1),x)*[1-x]^-1 - 760/3*H(R(2,1),x)*x - 296/3*H(R(2,1,0
         ),x) + 544/3*H(R(2,1,0),x)*[1-x]^-1 - 296/3*H(R(2,1,0),x)*x - 728/9*
         H(R(2,1,1),x) + 1312/9*H(R(2,1,1),x)*[1-x]^-1 - 728/9*H(R(2,1,1),x)*x
          - 680/9*H(R(2,2),x) + 1216/9*H(R(2,2),x)*[1-x]^-1 - 680/9*H(R(2,2),x
         )*x - 7286/27*H(R(3),x) + 8156/27*H(R(3),x)*[1-x]^-1 - 640/27*H(R(3),
         x)*[1+x]^-1 - 1054/3*H(R(3),x)*x - 160*H(R(3),x)*x^2 - 592/5*H(R(3),x
         )*x^3 - 944/9*H(R(3,0),x) + 1552/9*H(R(3,0),x)*[1-x]^-1 - 944/9*H(R(3
         ,0),x)*x - 1040/9*H(R(3,1),x) + 1616/9*H(R(3,1),x)*[1-x]^-1 + 128/9*
         H(R(3,1),x)*[1+x]^-1 - 304/3*H(R(3,1),x)*x - 956/9*H(R(4),x) + 496/3*
         H(R(4),x)*[1-x]^-1 - 128/9*H(R(4),x)*[1+x]^-1 - 1084/9*H(R(4),x)*x )

       + cf^2*ca * ( 422807/540 + 16981/24*[1-x]^-1 + 4456/3*[1-x]^-1*z5 + 
         22334/27*[1-x]^-1*z3 + 8753/27*[1-x]^-1*z2 - 416*[1-x]^-1*z2*z3 - 
         24256/45*[1-x]^-1*z2^2 + 976*[1+x]^-1*z5 - 1460/3*[1+x]^-1*z3 - 36040/
         81*[1+x]^-1*z2 - 5008/3*[1+x]^-1*z2*z3 + 2452/15*[1+x]^-1*z2^2 - 
         779011/270*x - 4226/3*z5 + 262/3*z5*x - 72*z4 + 72*z4*x + 448/5*z3*
         x^-1 - 37967/135*z3 - 64433/135*z3*x + 22672/5*z3*x^2 + 6332/5*z3*x^3
          + 4568/45*z2*x^-1 + 465127/405*z2 - 124271/81*z2*x - 50456/15*z2*x^2
          + 2728/3*z2*z3 - 2200/3*z2*z3*x + 28676/45*z2^2 + 2762/45*z2^2*x + 
         2928/5*z2^2*x^2 - 16128/25*z2^2*x^3 + 9161/12*delta_(1 - x) - 4952/9*
         delta_(1 - x)*z5 + 90*delta_(1 - x)*z4 - 6415/3*delta_(1 - x)*z3 + 
         1016/3*delta_(1 - x)*z3^2 + 104045/54*delta_(1 - x)*z2 - 72*delta_(1
          - x)*z2*z4 - 6644/9*delta_(1 - x)*z2*z3 + 82772/135*delta_(1 - x)*
         z2^2 - 24484/315*delta_(1 - x)*z2^3 - 92/3*g1O(x) + 4/3*g2O(x) - 272/3*
         H(R(-4,0),x) - 1472/3*H(R(-4,0),x)*[1-x]^-1 + 1856/3*H(R(-4,0),x)*
         [1+x]^-1 + 3184/3*H(R(-4,0),x)*x + 832*H(R(-3),x)*[1-x]^-1*z2 - 3232*
         H(R(-3),x)*[1+x]^-1*z2 + 3632/3*H(R(-3),x)*z2 - 10064/3*H(R(-3),x)*z2
         *x - 1888/3*H(R(-3,-1,0),x) + 2176*H(R(-3,-1,0),x)*[1-x]^-1 - 704*H(
         R(-3,-1,0),x)*[1+x]^-1 - 7136/3*H(R(-3,-1,0),x)*x + 4016/9*H(R(-3,0),
         x) + 1280/3*H(R(-3,0),x)*[1-x]^-1 - 8176/9*H(R(-3,0),x)*[1+x]^-1 - 
         14384/9*H(R(-3,0),x)*x + 960*H(R(-3,0),x)*x^2 - 2000/3*H(R(-3,0,0),x)
          - 1088*H(R(-3,0,0),x)*[1-x]^-1 + 2240*H(R(-3,0,0),x)*[1+x]^-1 + 8656/
         3*H(R(-3,0,0),x)*x - 4576/3*H(R(-3,2),x) + 256*H(R(-3,2),x)*[1-x]^-1
          + 2880*H(R(-3,2),x)*[1+x]^-1 + 6496/3*H(R(-3,2),x)*x + 5600/3*H(R(-2
         ),x)*[1-x]^-1*z3 + 916*H(R(-2),x)*[1-x]^-1*z2 - 5376*H(R(-2),x)*
         [1+x]^-1*z3 + 1912/9*H(R(-2),x)*[1+x]^-1*z2 + 5428/3*H(R(-2),x)*z3 - 
         7860*H(R(-2),x)*z3*x - 20780/9*H(R(-2),x)*z2 - 28084/9*H(R(-2),x)*z2*
         x - 5280*H(R(-2),x)*z2*x^2 - 32/3*H(R(-2,-2,0),x) + 2080/3*H(R(-2,-2,
         0),x)*[1-x]^-1 - 1792/3*H(R(-2,-2,0),x)*[1+x]^-1 - 3680/3*H(R(-2,-2,0
         ),x)*x - 2384*H(R(-2,-1),x)*[1-x]^-1*z2 + 5648*H(R(-2,-1),x)*[1+x]^-1
         *z2 - 1664*H(R(-2,-1),x)*z2 + 9344*H(R(-2,-1),x)*z2*x + 32*H(R(-2,-1,
         -1,0),x) - 2720/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 + 800*H(R(-2,-1,-1,0),x
         )*[1+x]^-1 + 4832/3*H(R(-2,-1,-1,0),x)*x + 4504/9*H(R(-2,-1,0),x) + 
         1080*H(R(-2,-1,0),x)*[1-x]^-1 + 6736/9*H(R(-2,-1,0),x)*[1+x]^-1 - 
         17944/9*H(R(-2,-1,0),x)*x - 192*H(R(-2,-1,0),x)*x^2 + 3272/3*H(R(-2,
         -1,0,0),x) + 5984/3*H(R(-2,-1,0,0),x)*[1-x]^-1 - 11792/3*H(R(-2,-1,0,
         0),x)*[1+x]^-1 - 19288/3*H(R(-2,-1,0,0),x)*x + 1680*H(R(-2,-1,2),x)
          + 5792/3*H(R(-2,-1,2),x)*[1-x]^-1 - 5248*H(R(-2,-1,2),x)*[1+x]^-1 - 
         25616/3*H(R(-2,-1,2),x)*x + 7840/27*H(R(-2,0),x) + 572*H(R(-2,0),x)*
         [1-x]^-1 + 4048/3*H(R(-2,0),x)*[1-x]^-1*z2 - 27848/27*H(R(-2,0),x)*
         [1+x]^-1 - 5856*H(R(-2,0),x)*[1+x]^-1*z2 - 182068/27*H(R(-2,0),x)*x
          + 1280*H(R(-2,0),x)*x^2 + 536/5*H(R(-2,0),x)*x^3 + 2352*H(R(-2,0),x)
         *z2 - 21952/3*H(R(-2,0),x)*z2*x + 11720/9*H(R(-2,0,0),x) + 8*H(R(-2,0
         ,0),x)*[1-x]^-1 - 12112/9*H(R(-2,0,0),x)*[1+x]^-1 + 40/9*H(R(-2,0,0),
         x)*x + 3072*H(R(-2,0,0),x)*x^2 - 3544/3*H(R(-2,0,0,0),x) - 2272/3*H(
         R(-2,0,0,0),x)*[1-x]^-1 + 8416/3*H(R(-2,0,0,0),x)*[1+x]^-1 + 9560/3*
         H(R(-2,0,0,0),x)*x + 23032/9*H(R(-2,2),x) - 376*H(R(-2,2),x)*[1-x]^-1
          + 1456/9*H(R(-2,2),x)*[1+x]^-1 + 19112/9*H(R(-2,2),x)*x + 5184*H(R(
         -2,2),x)*x^2 - 752*H(R(-2,2,0),x) + 224/3*H(R(-2,2,0),x)*[1-x]^-1 + 
         4160/3*H(R(-2,2,0),x)*[1+x]^-1 + 2512/3*H(R(-2,2,0),x)*x - 3008/3*H(
         R(-2,2,1),x) + 352/3*H(R(-2,2,1),x)*[1-x]^-1 + 1824*H(R(-2,2,1),x)*
         [1+x]^-1 + 3136/3*H(R(-2,2,1),x)*x - 6296/3*H(R(-2,3),x) - 2912/3*H(
         R(-2,3),x)*[1-x]^-1 + 14992/3*H(R(-2,3),x)*[1+x]^-1 + 17800/3*H(R(-2,
         3),x)*x - 2116/9*H(R(-1),x)*[1+x]^-1*z3 + 12944/27*H(R(-1),x)*
         [1+x]^-1*z2 + 2656/15*H(R(-1),x)*[1+x]^-1*z2^2 - 17290/9*H(R(-1),x)*
         z3 - 43658/9*H(R(-1),x)*z3*x - 4128*H(R(-1),x)*z3*x^2 - 268/45*H(R(-1
         ),x)*z2*x^-2 - 48*H(R(-1),x)*z2*x^-1 - 29662/27*H(R(-1),x)*z2 - 78434/
         27*H(R(-1),x)*z2*x - 1920*H(R(-1),x)*z2*x^2 + 268/5*H(R(-1),x)*z2*x^3
          - 716/15*H(R(-1),x)*z2^2 + 4388/15*H(R(-1),x)*z2^2*x + 336*H(R(-1,-3
         ,0),x) - 960*H(R(-1,-3,0),x)*[1+x]^-1 - 1200*H(R(-1,-3,0),x)*x + 5600
         *H(R(-1,-2),x)*[1+x]^-1*z2 - 2240*H(R(-1,-2),x)*z2 + 5600*H(R(-1,-2),
         x)*z2*x - 256*H(R(-1,-2,-1,0),x) + 704*H(R(-1,-2,-1,0),x)*[1+x]^-1 + 
         832*H(R(-1,-2,-1,0),x)*x - 104/9*H(R(-1,-2,0),x) + 6664/9*H(R(-1,-2,0
         ),x)*[1+x]^-1 + 11912/9*H(R(-1,-2,0),x)*x - 192*H(R(-1,-2,0),x)*x^2
          + 4768/3*H(R(-1,-2,0,0),x) - 11744/3*H(R(-1,-2,0,0),x)*[1+x]^-1 - 
         11392/3*H(R(-1,-2,0,0),x)*x + 2112*H(R(-1,-2,2),x) - 5248*H(R(-1,-2,2
         ),x)*[1+x]^-1 - 5184*H(R(-1,-2,2),x)*x + 23824/3*H(R(-1,-1),x)*
         [1+x]^-1*z3 + 1232/9*H(R(-1,-1),x)*[1+x]^-1*z2 - 9536/3*H(R(-1,-1),x)
         *z3 + 23792/3*H(R(-1,-1),x)*z3*x + 18092/9*H(R(-1,-1),x)*z2 + 51388/9
         *H(R(-1,-1),x)*z2*x + 5280*H(R(-1,-1),x)*z2*x^2 - 208*H(R(-1,-1,-2,0)
         ,x) + 608*H(R(-1,-1,-2,0),x)*[1+x]^-1 + 784*H(R(-1,-1,-2,0),x)*x - 
         7872*H(R(-1,-1,-1),x)*[1+x]^-1*z2 + 2928*H(R(-1,-1,-1),x)*z2 - 8976*
         H(R(-1,-1,-1),x)*z2*x + 288*H(R(-1,-1,-1,-1,0),x) - 768*H(R(-1,-1,-1,
         -1,0),x)*[1+x]^-1 - 864*H(R(-1,-1,-1,-1,0),x)*x - 584/9*H(R(-1,-1,-1,
         0),x) - 4448/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 - 6856/9*H(R(-1,-1,-1,0),x
         )*x + 192*H(R(-1,-1,-1,0),x)*x^2 - 2144*H(R(-1,-1,-1,0,0),x) + 5600*
         H(R(-1,-1,-1,0,0),x)*[1+x]^-1 + 6080*H(R(-1,-1,-1,0,0),x)*x - 2784*H(
         R(-1,-1,-1,2),x) + 7488*H(R(-1,-1,-1,2),x)*[1+x]^-1 + 8544*H(R(-1,-1,
         -1,2),x)*x + 11548/3*H(R(-1,-1,0),x) + 10880/9*H(R(-1,-1,0),x)*
         [1+x]^-1 + 27616/3*H(R(-1,-1,0),x)*[1+x]^-1*z2 + 536/45*H(R(-1,-1,0),
         x)*x^-2 - 32*H(R(-1,-1,0),x)*x^-1 + 46844/9*H(R(-1,-1,0),x)*x - 1280*
         H(R(-1,-1,0),x)*x^2 - 536/5*H(R(-1,-1,0),x)*x^3 - 11696/3*H(R(-1,-1,0
         ),x)*z2 + 24368/3*H(R(-1,-1,0),x)*z2*x - 12356/9*H(R(-1,-1,0,0),x) + 
         9808/9*H(R(-1,-1,0,0),x)*[1+x]^-1 - 9820/9*H(R(-1,-1,0,0),x)*x - 3072
         *H(R(-1,-1,0,0),x)*x^2 + 2008*H(R(-1,-1,0,0,0),x) - 4528*H(R(-1,-1,0,
         0,0),x)*[1+x]^-1 - 3544*H(R(-1,-1,0,0,0),x)*x - 6128/3*H(R(-1,-1,2),x
         ) - 384*H(R(-1,-1,2),x)*[1+x]^-1 - 18272/3*H(R(-1,-1,2),x)*x - 5184*
         H(R(-1,-1,2),x)*x^2 + 3680/3*H(R(-1,-1,2,0),x) - 7552/3*H(R(-1,-1,2,0
         ),x)*[1+x]^-1 - 4256/3*H(R(-1,-1,2,0),x)*x + 4960/3*H(R(-1,-1,2,1),x)
          - 10112/3*H(R(-1,-1,2,1),x)*[1+x]^-1 - 5536/3*H(R(-1,-1,2,1),x)*x + 
         10496/3*H(R(-1,-1,3),x) - 24352/3*H(R(-1,-1,3),x)*[1+x]^-1 - 20576/3*
         H(R(-1,-1,3),x)*x + 23462/405*H(R(-1,0),x) - 31472/81*H(R(-1,0),x)*
         [1+x]^-1 - 12752/3*H(R(-1,0),x)*[1+x]^-1*z3 - 1496/9*H(R(-1,0),x)*
         [1+x]^-1*z2 - 4856/45*H(R(-1,0),x)*x^-1 - 456818/405*H(R(-1,0),x)*x
          - 43352/15*H(R(-1,0),x)*x^2 + 5296/3*H(R(-1,0),x)*z3 - 11776/3*H(R(
         -1,0),x)*z3*x - 21992/9*H(R(-1,0),x)*z2 - 45568/9*H(R(-1,0),x)*z2*x
          - 3552*H(R(-1,0),x)*z2*x^2 - 176/27*H(R(-1,0,0),x) - 36824/27*H(R(-1
         ,0,0),x)*[1+x]^-1 - 12656/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 32*H(R(-1,0,
         0),x)*x^-1 - 14836/27*H(R(-1,0,0),x)*x - 128*H(R(-1,0,0),x)*x^2 + 
         4984/3*H(R(-1,0,0),x)*z2 - 13048/3*H(R(-1,0,0),x)*z2*x + 13628/9*H(R(
         -1,0,0,0),x) - 12148/9*H(R(-1,0,0,0),x)*[1+x]^-1 + 2596/9*H(R(-1,0,0,
         0),x)*x + 960*H(R(-1,0,0,0),x)*x^2 - 2392/3*H(R(-1,0,0,0,0),x) + 5648/
         3*H(R(-1,0,0,0,0),x)*[1+x]^-1 + 4984/3*H(R(-1,0,0,0,0),x)*x + 81628/
         27*H(R(-1,2),x) + 3376/27*H(R(-1,2),x)*[1+x]^-1 + 560*H(R(-1,2),x)*
         [1+x]^-1*z2 + 536/45*H(R(-1,2),x)*x^-2 + 32*H(R(-1,2),x)*x^-1 + 
         148700/27*H(R(-1,2),x)*x + 1280*H(R(-1,2),x)*x^2 - 536/5*H(R(-1,2),x)
         *x^3 - 264*H(R(-1,2),x)*z2 + 360*H(R(-1,2),x)*z2*x + 1648/3*H(R(-1,2,
         0),x) + 192*H(R(-1,2,0),x)*[1+x]^-1 + 2416/3*H(R(-1,2,0),x)*x + 192*
         H(R(-1,2,0),x)*x^2 - 416*H(R(-1,2,0,0),x) + 704*H(R(-1,2,0,0),x)*
         [1+x]^-1 + 32*H(R(-1,2,0,0),x)*x + 6256/9*H(R(-1,2,1),x) + 3712/9*H(
         R(-1,2,1),x)*[1+x]^-1 + 10544/9*H(R(-1,2,1),x)*x + 192*H(R(-1,2,1),x)
         *x^2 - 112/3*H(R(-1,2,1,0),x) + 224/3*H(R(-1,2,1,0),x)*[1+x]^-1 + 112/
         3*H(R(-1,2,1,0),x)*x - 96*H(R(-1,2,1,1),x) + 192*H(R(-1,2,1,1),x)*
         [1+x]^-1 + 96*H(R(-1,2,1,1),x)*x - 592/3*H(R(-1,2,2),x) + 1184/3*H(R(
         -1,2,2),x)*[1+x]^-1 + 592/3*H(R(-1,2,2),x)*x + 18616/9*H(R(-1,3),x)
          + 2896/9*H(R(-1,3),x)*[1+x]^-1 + 39440/9*H(R(-1,3),x)*x + 3072*H(R(
         -1,3),x)*x^2 - 712*H(R(-1,3,0),x) + 1456*H(R(-1,3,0),x)*[1+x]^-1 + 
         808*H(R(-1,3,0),x)*x - 3040/3*H(R(-1,3,1),x) + 6176/3*H(R(-1,3,1),x)*
         [1+x]^-1 + 3328/3*H(R(-1,3,1),x)*x - 1480*H(R(-1,4),x) + 3632*H(R(-1,
         4),x)*[1+x]^-1 + 3496*H(R(-1,4),x)*x - 516385/324*H(R(0),x) + 85535/
         54*H(R(0),x)*[1-x]^-1 - 4516/9*H(R(0),x)*[1-x]^-1*z3 + 36088/27*H(R(0
         ),x)*[1-x]^-1*z2 + 1256/15*H(R(0),x)*[1-x]^-1*z2^2 + 6170/9*H(R(0),x)
         *[1+x]^-1 - 144*H(R(0),x)*[1+x]^-1*z4 - 4444/9*H(R(0),x)*[1+x]^-1*z3
          - 2354/27*H(R(0),x)*[1+x]^-1*z2 + 3688/15*H(R(0),x)*[1+x]^-1*z2^2 - 
         74297/324*H(R(0),x)*x + 2368/5*H(R(0),x)*x^2 + 72*H(R(0),x)*z4 - 72*
         H(R(0),x)*z4*x + 13822/9*H(R(0),x)*z3 + 206*H(R(0),x)*z3*x + 5280*H(
         R(0),x)*z3*x^2 - 4032/5*H(R(0),x)*z3*x^3 - 448/5*H(R(0),x)*z2*x^-1 - 
         67973/135*H(R(0),x)*z2 + 81761/45*H(R(0),x)*z2*x + 7888/5*H(R(0),x)*
         z2*x^2 - 2736/5*H(R(0),x)*z2*x^3 - 248/3*H(R(0),x)*z2^2 + 3448/15*H(
         R(0),x)*z2^2*x - 186776/405*H(R(0,0),x) + 8711/27*H(R(0,0),x)*
         [1-x]^-1 + 1904/3*H(R(0,0),x)*[1-x]^-1*z3 - 524/9*H(R(0,0),x)*
         [1-x]^-1*z2 + 54616/81*H(R(0,0),x)*[1+x]^-1 + 3440/3*H(R(0,0),x)*
         [1+x]^-1*z3 - 5932/9*H(R(0,0),x)*[1+x]^-1*z2 + 328373/135*H(R(0,0),x)
         *x + 57056/15*H(R(0,0),x)*x^2 - 3280/3*H(R(0,0),x)*z3 + 384*H(R(0,0),
         x)*z3*x + 3838/3*H(R(0,0),x)*z2 + 10814/9*H(R(0,0),x)*z2*x + 3072*H(
         R(0,0),x)*z2*x^2 + 4032/5*H(R(0,0),x)*z2*x^3 + 2161/27*H(R(0,0,0),x)
          - 7096/27*H(R(0,0,0),x)*[1-x]^-1 + 368*H(R(0,0,0),x)*[1-x]^-1*z2 + 
         19118/27*H(R(0,0,0),x)*[1+x]^-1 + 944*H(R(0,0,0),x)*[1+x]^-1*z2 + 
         15751/9*H(R(0,0,0),x)*x + 128*H(R(0,0,0),x)*x^2 - 872*H(R(0,0,0),x)*
         z2 + 192*H(R(0,0,0),x)*z2*x - 5974/9*H(R(0,0,0,0),x) - 92/3*H(R(0,0,0
         ,0),x)*[1-x]^-1 + 7732/9*H(R(0,0,0,0),x)*[1+x]^-1 + 1186/3*H(R(0,0,0,
         0),x)*x - 1344*H(R(0,0,0,0),x)*x^2 + 568*H(R(0,0,0,0,0),x) - 400*H(R(
         0,0,0,0,0),x)*[1-x]^-1 - 400*H(R(0,0,0,0,0),x)*[1+x]^-1 - 50071/108*
         H(R(1),x) + 5563/18*H(R(1),x)*[1-x]^-1 + 5108/9*H(R(1),x)*[1-x]^-1*z3
          + 6448/9*H(R(1),x)*[1-x]^-1*z2 + 2416/5*H(R(1),x)*[1-x]^-1*z2^2 + 
         4568/45*H(R(1),x)*x^-1 - 159223/108*H(R(1),x)*x + 2368/5*H(R(1),x)*
         x^2 - 448/5*H(R(1),x)*z3*x^-2 + 6890/9*H(R(1),x)*z3 - 25138/9*H(R(1),
         x)*z3*x + 1152*H(R(1),x)*z3*x^2 - 4032/5*H(R(1),x)*z3*x^3 - 268/45*H(
         R(1),x)*z2*x^-2 - 16*H(R(1),x)*z2*x^-1 - 18622/9*H(R(1),x)*z2 + 830*
         H(R(1),x)*z2*x + 464*H(R(1),x)*z2*x^2 - 2468/5*H(R(1),x)*z2*x^3 - 
         1348/5*H(R(1),x)*z2^2 - 2044/5*H(R(1),x)*z2^2*x - 80/3*H(R(1,-3,0),x)
          + 640/3*H(R(1,-3,0),x)*[1-x]^-1 - 1520/3*H(R(1,-3,0),x)*x - 1488*H(
         R(1,-2),x)*[1-x]^-1*z2 + 376*H(R(1,-2),x)*z2 + 2584*H(R(1,-2),x)*z2*x
          - 2768/3*H(R(1,-2,-1,0),x) + 5728/3*H(R(1,-2,-1,0),x)*[1-x]^-1 - 
         3344/3*H(R(1,-2,-1,0),x)*x + 2216/3*H(R(1,-2,0),x) + 1288/3*H(R(1,-2,
         0),x)*[1-x]^-1 - 8056/3*H(R(1,-2,0),x)*x + 768*H(R(1,-2,0),x)*x^2 - 
         352/3*H(R(1,-2,0,0),x) + 1760/3*H(R(1,-2,0,0),x)*[1-x]^-1 - 3520/3*H(
         R(1,-2,0,0),x)*x - 2512/3*H(R(1,-2,2),x) + 7328/3*H(R(1,-2,2),x)*
         [1-x]^-1 - 9424/3*H(R(1,-2,2),x)*x - 4984/81*H(R(1,0),x) - 96391/81*
         H(R(1,0),x)*[1-x]^-1 + 3040*H(R(1,0),x)*[1-x]^-1*z3 + 464/3*H(R(1,0),
         x)*[1-x]^-1*z2 + 133604/81*H(R(1,0),x)*x + 440*H(R(1,0),x)*x^2 - 1144
         *H(R(1,0),x)*z3 - 3784*H(R(1,0),x)*z3*x + 448/5*H(R(1,0),x)*z2*x^-2
          - 812/3*H(R(1,0),x)*z2 + 1436/3*H(R(1,0),x)*z2*x - 480*H(R(1,0),x)*
         z2*x^2 + 4032/5*H(R(1,0),x)*z2*x^3 + 85312/135*H(R(1,0,0),x) - 30610/
         27*H(R(1,0,0),x)*[1-x]^-1 + 3712/3*H(R(1,0,0),x)*[1-x]^-1*z2 - 448/5*
         H(R(1,0,0),x)*x^-1 + 15028/135*H(R(1,0,0),x)*x - 4032/5*H(R(1,0,0),x)
         *x^2 - 560/3*H(R(1,0,0),x)*z2 - 7184/3*H(R(1,0,0),x)*z2*x - 1676/9*H(
         R(1,0,0,0),x) - 5996/9*H(R(1,0,0,0),x)*[1-x]^-1 + 7060/9*H(R(1,0,0,0)
         ,x)*x - 384*H(R(1,0,0,0),x)*x^2 + 1576/3*H(R(1,0,0,0,0),x) - 4016/3*
         H(R(1,0,0,0,0),x)*[1-x]^-1 + 4168/3*H(R(1,0,0,0,0),x)*x - 898*H(R(1,1
         ),x) - 8425/9*H(R(1,1),x)*[1-x]^-1 + 3120*H(R(1,1),x)*[1-x]^-1*z3 + 
         3416/9*H(R(1,1),x)*[1-x]^-1*z2 + 18284/9*H(R(1,1),x)*x - 1472*H(R(1,1
         ),x)*z3 - 2768*H(R(1,1),x)*z3*x - 3808/9*H(R(1,1),x)*z2 + 2000/9*H(R(
         1,1),x)*z2*x + 96*H(R(1,1),x)*z2*x^2 - 592*H(R(1,1,-2,0),x) + 1568*H(
         R(1,1,-2,0),x)*[1-x]^-1 - 1744*H(R(1,1,-2,0),x)*x + 4228/9*H(R(1,1,0)
         ,x) - 14188/9*H(R(1,1,0),x)*[1-x]^-1 + 1696/3*H(R(1,1,0),x)*[1-x]^-1*
         z2 + 5276/3*H(R(1,1,0),x)*x - 176*H(R(1,1,0),x)*x^2 - 440*H(R(1,1,0),
         x)*x^3 + 16/3*H(R(1,1,0),x)*z2 - 2864/3*H(R(1,1,0),x)*z2*x + 2228/9*
         H(R(1,1,0,0),x) - 10672/9*H(R(1,1,0,0),x)*[1-x]^-1 + 448/5*H(R(1,1,0,
         0),x)*x^-2 + 14036/9*H(R(1,1,0,0),x)*x - 960*H(R(1,1,0,0),x)*x^2 + 
         4032/5*H(R(1,1,0,0),x)*x^3 + 808*H(R(1,1,0,0,0),x) - 1936*H(R(1,1,0,0
         ,0),x)*[1-x]^-1 + 1768*H(R(1,1,0,0,0),x)*x + 580/3*H(R(1,1,1),x) - 
         3464/3*H(R(1,1,1),x)*[1-x]^-1 + 1216/3*H(R(1,1,1),x)*[1-x]^-1*z2 + 
         1540*H(R(1,1,1),x)*x - 464/3*H(R(1,1,1),x)*z2 - 1328/3*H(R(1,1,1),x)*
         z2*x + 2840/9*H(R(1,1,1,0),x) - 6568/9*H(R(1,1,1,0),x)*[1-x]^-1 + 
         4304/9*H(R(1,1,1,0),x)*x + 1696/3*H(R(1,1,1,0,0),x) - 2720/3*H(R(1,1,
         1,0,0),x)*[1-x]^-1 + 1984/3*H(R(1,1,1,0,0),x)*x + 880/3*H(R(1,1,1,1),
         x) - 1760/3*H(R(1,1,1,1),x)*[1-x]^-1 + 880/3*H(R(1,1,1,1),x)*x - 96*
         H(R(1,1,1,1,0),x) + 192*H(R(1,1,1,1,0),x)*[1-x]^-1 - 96*H(R(1,1,1,1,0
         ),x)*x + 32/3*H(R(1,1,1,2),x) - 64/3*H(R(1,1,1,2),x)*[1-x]^-1 + 32/3*
         H(R(1,1,1,2),x)*x + 1172/3*H(R(1,1,2),x) - 1880/3*H(R(1,1,2),x)*
         [1-x]^-1 + 476/3*H(R(1,1,2),x)*x - 16*H(R(1,1,2,0),x) + 32*H(R(1,1,2,
         0),x)*[1-x]^-1 - 16*H(R(1,1,2,0),x)*x + 112/3*H(R(1,1,2,1),x) - 224/3
         *H(R(1,1,2,1),x)*[1-x]^-1 + 112/3*H(R(1,1,2,1),x)*x - 1216/3*H(R(1,1,
         3),x) + 1568/3*H(R(1,1,3),x)*[1-x]^-1 - 928/3*H(R(1,1,3),x)*x + 1300/
         9*H(R(1,2),x) - 11888/9*H(R(1,2),x)*[1-x]^-1 + 1408/3*H(R(1,2),x)*
         [1-x]^-1*z2 + 15952/9*H(R(1,2),x)*x + 176*H(R(1,2),x)*x^2 + 440*H(R(1
         ,2),x)*x^3 - 560/3*H(R(1,2),x)*z2 - 1424/3*H(R(1,2),x)*z2*x + 3484/9*
         H(R(1,2,0),x) - 8096/9*H(R(1,2,0),x)*[1-x]^-1 + 5740/9*H(R(1,2,0),x)*
         x + 1376/3*H(R(1,2,0,0),x) - 2464/3*H(R(1,2,0,0),x)*[1-x]^-1 + 1664/3
         *H(R(1,2,0,0),x)*x + 2884/9*H(R(1,2,1),x) - 6272/9*H(R(1,2,1),x)*
         [1-x]^-1 + 3508/9*H(R(1,2,1),x)*x - 16*H(R(1,2,1,0),x) + 32*H(R(1,2,1
         ,0),x)*[1-x]^-1 - 16*H(R(1,2,1,0),x)*x + 48*H(R(1,2,1,1),x) - 96*H(R(
         1,2,1,1),x)*[1-x]^-1 + 48*H(R(1,2,1,1),x)*x + 176/3*H(R(1,2,2),x) - 
         352/3*H(R(1,2,2),x)*[1-x]^-1 + 176/3*H(R(1,2,2),x)*x + 5812/9*H(R(1,3
         ),x) - 2792/9*H(R(1,3),x)*[1-x]^-1 - 448/5*H(R(1,3),x)*x^-2 - 10436/9
         *H(R(1,3),x)*x + 960*H(R(1,3),x)*x^2 - 4032/5*H(R(1,3),x)*x^3 - 160/3
         *H(R(1,3,0),x) + 224/3*H(R(1,3,0),x)*[1-x]^-1 + 128/3*H(R(1,3,0),x)*x
          - 80*H(R(1,3,1),x) + 128*H(R(1,3,1),x)*[1-x]^-1 + 16*H(R(1,3,1),x)*x
          + 16/3*H(R(1,4),x) - 1952/3*H(R(1,4),x)*[1-x]^-1 + 4624/3*H(R(1,4),x
         )*x - 88333/81*H(R(2),x) - 41995/81*H(R(2),x)*[1-x]^-1 + 2336*H(R(2),
         x)*[1-x]^-1*z3 + 3500/9*H(R(2),x)*[1-x]^-1*z2 + 752/3*H(R(2),x)*
         [1+x]^-1 - 2704/3*H(R(2),x)*[1+x]^-1*z3 - 532*H(R(2),x)*[1+x]^-1*z2
          - 4568/45*H(R(2),x)*x^-1 + 124271/81*H(R(2),x)*x + 2368/5*H(R(2),x)*
         x^2 - 804*H(R(2),x)*z3 - 7972/3*H(R(2),x)*z3*x - 4528/9*H(R(2),x)*z2
          - 10576/9*H(R(2),x)*z2*x + 96*H(R(2),x)*z2*x^2 - 1552/3*H(R(2,-2,0),
         x) + 1120*H(R(2,-2,0),x)*[1-x]^-1 - 64*H(R(2,-2,0),x)*[1+x]^-1 - 4624/
         3*H(R(2,-2,0),x)*x + 7720/27*H(R(2,0),x) - 36896/27*H(R(2,0),x)*
         [1-x]^-1 + 576*H(R(2,0),x)*[1-x]^-1*z2 - 32*H(R(2,0),x)*[1+x]^-1 - 
         624*H(R(2,0),x)*[1+x]^-1*z2 + 38068/27*H(R(2,0),x)*x - 176*H(R(2,0),x
         )*x^2 - 440*H(R(2,0),x)*x^3 + 64/3*H(R(2,0),x)*z2 - 5264/3*H(R(2,0),x
         )*z2*x + 2860/9*H(R(2,0,0),x) - 8048/9*H(R(2,0,0),x)*[1-x]^-1 + 32*H(
         R(2,0,0),x)*[1+x]^-1 + 8164/9*H(R(2,0,0),x)*x - 960*H(R(2,0,0),x)*x^2
          + 4032/5*H(R(2,0,0),x)*x^3 + 1648/3*H(R(2,0,0,0),x) - 4000/3*H(R(2,0
         ,0,0),x)*[1-x]^-1 + 448/3*H(R(2,0,0,0),x)*[1+x]^-1 + 4400/3*H(R(2,0,0
         ,0),x)*x + 212/9*H(R(2,1),x) - 4304/3*H(R(2,1),x)*[1-x]^-1 + 464*H(R(
         2,1),x)*[1-x]^-1*z2 - 32*H(R(2,1),x)*[1+x]^-1 - 1456/3*H(R(2,1),x)*
         [1+x]^-1*z2 + 4816/3*H(R(2,1),x)*x - 2560/3*H(R(2,1),x)*z2*x + 1364/3
         *H(R(2,1,0),x) - 2884/3*H(R(2,1,0),x)*[1-x]^-1 + 8*H(R(2,1,0),x)*
         [1+x]^-1 + 524*H(R(2,1,0),x)*x + 304*H(R(2,1,0,0),x) - 768*H(R(2,1,0,
         0),x)*[1-x]^-1 + 448/3*H(R(2,1,0,0),x)*[1+x]^-1 + 1024/3*H(R(2,1,0,0)
         ,x)*x + 3140/9*H(R(2,1,1),x) - 7216/9*H(R(2,1,1),x)*[1-x]^-1 + 3140/9
         *H(R(2,1,1),x)*x - 248/3*H(R(2,1,1,0),x) + 496/3*H(R(2,1,1,0),x)*
         [1-x]^-1 - 32*H(R(2,1,1,0),x)*[1+x]^-1 - 344/3*H(R(2,1,1,0),x)*x + 16
         *H(R(2,1,2),x) - 64*H(R(2,1,2),x)*[1-x]^-1 + 32*H(R(2,1,2),x)*
         [1+x]^-1 + 48*H(R(2,1,2),x)*x + 2276/9*H(R(2,2),x) - 6868/9*H(R(2,2),
         x)*[1-x]^-1 - 8*H(R(2,2),x)*[1+x]^-1 + 1604/9*H(R(2,2),x)*x + 40*H(R(
         2,2,0),x) - 112/3*H(R(2,2,0),x)*[1-x]^-1 - 64*H(R(2,2,0),x)*[1+x]^-1
          - 24*H(R(2,2,0),x)*x + 200/3*H(R(2,2,1),x) - 304/3*H(R(2,2,1),x)*
         [1-x]^-1 + 200/3*H(R(2,2,1),x)*x - 824/3*H(R(2,3),x) + 848/3*H(R(2,3)
         ,x)*[1-x]^-1 + 736/3*H(R(2,3),x)*[1+x]^-1 + 1112/3*H(R(2,3),x)*x + 
         107173/135*H(R(3),x) - 42290/27*H(R(3),x)*[1-x]^-1 + 544*H(R(3),x)*
         [1-x]^-1*z2 - 3848/27*H(R(3),x)*[1+x]^-1 - 2720/3*H(R(3),x)*[1+x]^-1*
         z2 + 448/5*H(R(3),x)*x^-1 - 81761/45*H(R(3),x)*x - 1488/5*H(R(3),x)*
         x^2 + 2736/5*H(R(3),x)*x^3 + 120*H(R(3),x)*z2 - 1224*H(R(3),x)*z2*x
          + 3248/9*H(R(3,0),x) - 8068/9*H(R(3,0),x)*[1-x]^-1 - 84*H(R(3,0),x)*
         [1+x]^-1 - 688/9*H(R(3,0),x)*x - 192*H(R(3,0),x)*x^2 + 424*H(R(3,0,0)
         ,x) - 576*H(R(3,0,0),x)*[1-x]^-1 - 832/3*H(R(3,0,0),x)*[1+x]^-1 + 616/
         3*H(R(3,0,0),x)*x + 2912/9*H(R(3,1),x) - 8024/9*H(R(3,1),x)*[1-x]^-1
          - 1856/9*H(R(3,1),x)*[1+x]^-1 - 480*H(R(3,1),x)*x - 192*H(R(3,1),x)*
         x^2 + 40*H(R(3,1,0),x) - 128/3*H(R(3,1,0),x)*[1-x]^-1 - 160/3*H(R(3,1
         ,0),x)*[1+x]^-1 - 104/3*H(R(3,1,0),x)*x + 96*H(R(3,1,1),x) - 96*H(R(3
         ,1,1),x)*[1-x]^-1 - 96*H(R(3,1,1),x)*[1+x]^-1 + 584/3*H(R(3,2),x) - 
         192*H(R(3,2),x)*[1-x]^-1 - 544/3*H(R(3,2),x)*[1+x]^-1 + 104/3*H(R(3,2
         ),x)*x - 7498/9*H(R(4),x) - 548/3*H(R(4),x)*[1-x]^-1 + 3764/9*H(R(4),
         x)*[1+x]^-1 - 10814/9*H(R(4),x)*x - 2112*H(R(4),x)*x^2 - 4032/5*H(R(4
         ),x)*x^3 + 1168/3*H(R(4,0),x) - 496/3*H(R(4,0),x)*[1-x]^-1 - 1360/3*
         H(R(4,0),x)*[1+x]^-1 - 96*H(R(4,0),x)*x + 1552/3*H(R(4,1),x) - 496/3*
         H(R(4,1),x)*[1-x]^-1 - 1936/3*H(R(4,1),x)*[1+x]^-1 - 160*H(R(4,1),x)*
         x + 2344/3*H(R(5),x) - 304*H(R(5),x)*[1-x]^-1 - 880*H(R(5),x)*
         [1+x]^-1 - 192*H(R(5),x)*x )

       + cf^3 * ( 63211/60 - 1001/8*[1-x]^-1 - 5360/3*[1-x]^-1*z5 + 286*
         [1-x]^-1*z3 - 887/3*[1-x]^-1*z2 - 1856/3*[1-x]^-1*z2*z3 + 392/15*
         [1-x]^-1*z2^2 - 3968/3*[1+x]^-1*z5 - 40*[1+x]^-1*z3 + 80/3*[1+x]^-1*
         z2 + 1952*[1+x]^-1*z2*z3 - 1088/5*[1+x]^-1*z2^2 - 14413/30*x + 5968/3
         *z5 - 288*z5*x + 48*z4 - 48*z4*x - 1168/15*z3*x^-1 - 9724/15*z3 - 
         5492/5*z3*x - 30304/5*z3*x^2 + 192/5*z3*x^3 - 432/5*z2*x^-1 - 19952/
         15*z2 + 30382/15*z2*x + 4304/5*z2*x^2 - 392*z2*z3 + 5000/3*z2*z3*x - 
         1816/5*z2^2 - 1492/5*z2^2*x + 1952/5*z2^2*x^2 + 14016/25*z2^2*x^3 - 
         7255/24*delta_(1 - x) + 1240*delta_(1 - x)*z5 - 60*delta_(1 - x)*z4
          - 958/3*delta_(1 - x)*z3 - 304/3*delta_(1 - x)*z3^2 - 3371/6*delta_(
         1 - x)*z2 + 48*delta_(1 - x)*z2*z4 + 808*delta_(1 - x)*z2*z3 - 2028/5
         *delta_(1 - x)*z2^2 - 1864/315*delta_(1 - x)*z2^3 + 92/3*g1O(x) - 4/3*
         g2O(x) + 128*H(R(-4,0),x) + 2560/3*H(R(-4,0),x)*[1-x]^-1 - 1024*H(R(-4
         ,0),x)*[1+x]^-1 - 5696/3*H(R(-4,0),x)*x - 5504/3*H(R(-3),x)*[1-x]^-1*
         z2 + 11200/3*H(R(-3),x)*[1+x]^-1*z2 - 976*H(R(-3),x)*z2 + 15728/3*H(
         R(-3),x)*z2*x + 288*H(R(-3,-1,0),x) - 2304*H(R(-3,-1,0),x)*[1-x]^-1
          + 4736/3*H(R(-3,-1,0),x)*[1+x]^-1 + 3680*H(R(-3,-1,0),x)*x - 992/3*
         H(R(-3,0),x) + 288*H(R(-3,0),x)*[1-x]^-1 + 224/3*H(R(-3,0),x)*
         [1+x]^-1 - 5792/3*H(R(-3,0),x)*x - 896*H(R(-3,0),x)*x^2 + 640*H(R(-3,
         0,0),x) + 1920*H(R(-3,0,0),x)*[1-x]^-1 - 8960/3*H(R(-3,0,0),x)*
         [1+x]^-1 - 14240/3*H(R(-3,0,0),x)*x + 1120*H(R(-3,2),x) + 2048/3*H(R(
         -3,2),x)*[1-x]^-1 - 2944*H(R(-3,2),x)*[1+x]^-1 - 10208/3*H(R(-3,2),x)
         *x - 6592/3*H(R(-2),x)*[1-x]^-1*z3 - 3256/3*H(R(-2),x)*[1-x]^-1*z2 + 
         17600/3*H(R(-2),x)*[1+x]^-1*z3 + 592*H(R(-2),x)*[1+x]^-1*z2 - 5528/3*
         H(R(-2),x)*z3 + 8568*H(R(-2),x)*z3*x + 4136/3*H(R(-2),x)*z2 + 15784/3
         *H(R(-2),x)*z2*x + 4928*H(R(-2),x)*z2*x^2 - 288*H(R(-2,-2,0),x) - 704
         *H(R(-2,-2,0),x)*[1-x]^-1 + 1280*H(R(-2,-2,0),x)*[1+x]^-1 + 2080*H(R(
         -2,-2,0),x)*x + 2592*H(R(-2,-1),x)*[1-x]^-1*z2 - 6048*H(R(-2,-1),x)*
         [1+x]^-1*z2 + 5056/3*H(R(-2,-1),x)*z2 - 29248/3*H(R(-2,-1),x)*z2*x + 
         896/3*H(R(-2,-1,-1,0),x) + 2624/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 - 1600*
         H(R(-2,-1,-1,0),x)*[1+x]^-1 - 7936/3*H(R(-2,-1,-1,0),x)*x - 2384/3*H(
         R(-2,-1,0),x) - 1008*H(R(-2,-1,0),x)*[1-x]^-1 + 224*H(R(-2,-1,0),x)*
         [1+x]^-1 + 12592/3*H(R(-2,-1,0),x)*x + 384*H(R(-2,-1,0),x)*x^2 - 4448/
         3*H(R(-2,-1,0,0),x) - 2240*H(R(-2,-1,0,0),x)*[1-x]^-1 + 5024*H(R(-2,
         -1,0,0),x)*[1+x]^-1 + 23552/3*H(R(-2,-1,0,0),x)*x - 1536*H(R(-2,-1,2)
         ,x) - 6464/3*H(R(-2,-1,2),x)*[1-x]^-1 + 5248*H(R(-2,-1,2),x)*[1+x]^-1
          + 25280/3*H(R(-2,-1,2),x)*x - 848/3*H(R(-2,0),x) - 296/3*H(R(-2,0),x
         )*[1-x]^-1 - 5792/3*H(R(-2,0),x)*[1-x]^-1*z2 + 1360/3*H(R(-2,0),x)*
         [1+x]^-1 + 18944/3*H(R(-2,0),x)*[1+x]^-1*z2 + 10328/3*H(R(-2,0),x)*x
          - 2144*H(R(-2,0),x)*x^2 - 384/5*H(R(-2,0),x)*x^3 - 6976/3*H(R(-2,0),
         x)*z2 + 8288*H(R(-2,0),x)*z2*x - 1360/3*H(R(-2,0,0),x) + 1616/3*H(R(
         -2,0,0),x)*[1-x]^-1 - 32*H(R(-2,0,0),x)*[1+x]^-1 - 3824*H(R(-2,0,0),x
         )*x - 3328*H(R(-2,0,0),x)*x^2 + 1552*H(R(-2,0,0,0),x) + 1088*H(R(-2,0
         ,0,0),x)*[1-x]^-1 - 3712*H(R(-2,0,0,0),x)*[1+x]^-1 - 4496*H(R(-2,0,0,
         0),x)*x - 1776*H(R(-2,2),x) + 1744/3*H(R(-2,2),x)*[1-x]^-1 - 480*H(R(
         -2,2),x)*[1+x]^-1 - 9488/3*H(R(-2,2),x)*x - 4736*H(R(-2,2),x)*x^2 + 
         2176/3*H(R(-2,2,0),x) + 192*H(R(-2,2,0),x)*[1-x]^-1 - 1536*H(R(-2,2,0
         ),x)*[1+x]^-1 - 3712/3*H(R(-2,2,0),x)*x + 2816/3*H(R(-2,2,1),x) + 192
         *H(R(-2,2,1),x)*[1-x]^-1 - 5824/3*H(R(-2,2,1),x)*[1+x]^-1 - 4352/3*H(
         R(-2,2,1),x)*x + 6112/3*H(R(-2,3),x) + 4672/3*H(R(-2,3),x)*[1-x]^-1
          - 16096/3*H(R(-2,3),x)*[1+x]^-1 - 20288/3*H(R(-2,3),x)*x + 1096*H(R(
         -1),x)*[1+x]^-1*z3 + 224/3*H(R(-1),x)*[1+x]^-1*z2 - 3808/15*H(R(-1),x
         )*[1+x]^-1*z2^2 + 1428*H(R(-1),x)*z3 + 17740/3*H(R(-1),x)*z3*x + 4032
         *H(R(-1),x)*z3*x^2 + 64/15*H(R(-1),x)*z2*x^-2 + 96*H(R(-1),x)*z2*x^-1
          + 1612/3*H(R(-1),x)*z2 + 3660*H(R(-1),x)*z2*x + 3216*H(R(-1),x)*z2*
         x^2 - 192/5*H(R(-1),x)*z2*x^3 + 488/15*H(R(-1),x)*z2^2 - 8984/15*H(R(
         -1),x)*z2^2*x - 2144/3*H(R(-1,-3,0),x) + 5248/3*H(R(-1,-3,0),x)*
         [1+x]^-1 + 5024/3*H(R(-1,-3,0),x)*x - 6016*H(R(-1,-2),x)*[1+x]^-1*z2
          + 2400*H(R(-1,-2),x)*z2 - 6048*H(R(-1,-2),x)*z2*x + 576*H(R(-1,-2,-1
         ,0),x) - 1536*H(R(-1,-2,-1,0),x)*[1+x]^-1 - 1728*H(R(-1,-2,-1,0),x)*x
          - 208/3*H(R(-1,-2,0),x) + 240*H(R(-1,-2,0),x)*[1+x]^-1 + 1904/3*H(R(
         -1,-2,0),x)*x + 384*H(R(-1,-2,0),x)*x^2 - 6080/3*H(R(-1,-2,0,0),x) + 
         15040/3*H(R(-1,-2,0,0),x)*[1+x]^-1 + 14720/3*H(R(-1,-2,0,0),x)*x - 
         2112*H(R(-1,-2,2),x) + 5248*H(R(-1,-2,2),x)*[1+x]^-1 + 5184*H(R(-1,-2
         ,2),x)*x - 8160*H(R(-1,-1),x)*[1+x]^-1*z3 - 1056*H(R(-1,-1),x)*
         [1+x]^-1*z2 + 3264*H(R(-1,-1),x)*z3 - 8160*H(R(-1,-1),x)*z3*x - 4520/
         3*H(R(-1,-1),x)*z2 - 6792*H(R(-1,-1),x)*z2*x - 4928*H(R(-1,-1),x)*z2*
         x^2 + 544*H(R(-1,-1,-2,0),x) - 1472*H(R(-1,-1,-2,0),x)*[1+x]^-1 - 
         1696*H(R(-1,-1,-2,0),x)*x + 8064*H(R(-1,-1,-1),x)*[1+x]^-1*z2 - 3040*
         H(R(-1,-1,-1),x)*z2 + 8992*H(R(-1,-1,-1),x)*z2*x - 576*H(R(-1,-1,-1,
         -1,0),x) + 1536*H(R(-1,-1,-1,-1,0),x)*[1+x]^-1 + 1728*H(R(-1,-1,-1,-1
         ,0),x)*x + 208*H(R(-1,-1,-1,0),x) - 576*H(R(-1,-1,-1,0),x)*[1+x]^-1
          - 4016/3*H(R(-1,-1,-1,0),x)*x - 384*H(R(-1,-1,-1,0),x)*x^2 + 2624*H(
         R(-1,-1,-1,0,0),x) - 6848*H(R(-1,-1,-1,0,0),x)*[1+x]^-1 - 7424*H(R(-1
         ,-1,-1,0,0),x)*x + 2752*H(R(-1,-1,-1,2),x) - 7296*H(R(-1,-1,-1,2),x)*
         [1+x]^-1 - 8128*H(R(-1,-1,-1,2),x)*x - 9304/3*H(R(-1,-1,0),x) - 512*
         H(R(-1,-1,0),x)*[1+x]^-1 - 9536*H(R(-1,-1,0),x)*[1+x]^-1*z2 - 128/15*
         H(R(-1,-1,0),x)*x^-2 + 64*H(R(-1,-1,0),x)*x^-1 - 2488*H(R(-1,-1,0),x)
         *x + 2144*H(R(-1,-1,0),x)*x^2 + 384/5*H(R(-1,-1,0),x)*x^3 + 4000*H(R(
         -1,-1,0),x)*z2 - 8608*H(R(-1,-1,0),x)*z2*x + 3320/3*H(R(-1,-1,0,0),x)
          + 480*H(R(-1,-1,0,0),x)*[1+x]^-1 + 12088/3*H(R(-1,-1,0,0),x)*x + 
         3328*H(R(-1,-1,0,0),x)*x^2 - 7568/3*H(R(-1,-1,0,0,0),x) + 17440/3*H(
         R(-1,-1,0,0,0),x)*[1+x]^-1 + 14480/3*H(R(-1,-1,0,0,0),x)*x + 4832/3*
         H(R(-1,-1,2),x) + 768*H(R(-1,-1,2),x)*[1+x]^-1 + 18368/3*H(R(-1,-1,2)
         ,x)*x + 4736*H(R(-1,-1,2),x)*x^2 - 3776/3*H(R(-1,-1,2,0),x) + 7936/3*
         H(R(-1,-1,2,0),x)*[1+x]^-1 + 4928/3*H(R(-1,-1,2,0),x)*x - 1600*H(R(-1
         ,-1,2,1),x) + 3328*H(R(-1,-1,2,1),x)*[1+x]^-1 + 1984*H(R(-1,-1,2,1),x
         )*x - 10624/3*H(R(-1,-1,3),x) + 24896/3*H(R(-1,-1,3),x)*[1+x]^-1 + 
         21568/3*H(R(-1,-1,3),x)*x + 316/15*H(R(-1,0),x) - 64*H(R(-1,0),x)*
         [1+x]^-1 + 4960*H(R(-1,0),x)*[1+x]^-1*z3 + 848*H(R(-1,0),x)*[1+x]^-1*
         z2 - 32/15*H(R(-1,0),x)*x^-1 - 4348/5*H(R(-1,0),x)*x + 416/5*H(R(-1,0
         ),x)*x^2 - 2144*H(R(-1,0),x)*z3 + 4160*H(R(-1,0),x)*z3*x + 5936/3*H(
         R(-1,0),x)*z2 + 5584*H(R(-1,0),x)*z2*x + 3776*H(R(-1,0),x)*z2*x^2 + 
         528*H(R(-1,0,0),x) + 1264/3*H(R(-1,0,0),x)*[1+x]^-1 + 4768*H(R(-1,0,0
         ),x)*[1+x]^-1*z2 - 64*H(R(-1,0,0),x)*x^-1 - 3704/3*H(R(-1,0,0),x)*x
          - 2144*H(R(-1,0,0),x)*x^2 - 1936*H(R(-1,0,0),x)*z2 + 4624*H(R(-1,0,0
         ),x)*z2*x - 3752/3*H(R(-1,0,0,0),x) + 72*H(R(-1,0,0,0),x)*[1+x]^-1 - 
         6104/3*H(R(-1,0,0,0),x)*x - 1408*H(R(-1,0,0,0),x)*x^2 + 1104*H(R(-1,0
         ,0,0,0),x) - 2528*H(R(-1,0,0,0,0),x)*[1+x]^-1 - 2064*H(R(-1,0,0,0,0),
         x)*x - 2088*H(R(-1,2),x) - 992/3*H(R(-1,2),x)*[1+x]^-1 - 1312/3*H(R(
         -1,2),x)*[1+x]^-1*z2 - 128/15*H(R(-1,2),x)*x^-2 - 64*H(R(-1,2),x)*
         x^-1 - 4904*H(R(-1,2),x)*x - 2144*H(R(-1,2),x)*x^2 + 384/5*H(R(-1,2),
         x)*x^3 + 560/3*H(R(-1,2),x)*z2 - 1136/3*H(R(-1,2),x)*z2*x - 992/3*H(
         R(-1,2,0),x) - 384*H(R(-1,2,0),x)*[1+x]^-1 - 2528/3*H(R(-1,2,0),x)*x
          - 384*H(R(-1,2,0),x)*x^2 + 1408/3*H(R(-1,2,0,0),x) - 2432/3*H(R(-1,2
         ,0,0),x)*[1+x]^-1 - 256/3*H(R(-1,2,0,0),x)*x - 480*H(R(-1,2,1),x) - 
         512*H(R(-1,2,1),x)*[1+x]^-1 - 1120*H(R(-1,2,1),x)*x - 384*H(R(-1,2,1)
         ,x)*x^2 + 544/3*H(R(-1,2,1,0),x) - 1088/3*H(R(-1,2,1,0),x)*[1+x]^-1
          - 544/3*H(R(-1,2,1,0),x)*x + 192*H(R(-1,2,1,1),x) - 384*H(R(-1,2,1,1
         ),x)*[1+x]^-1 - 192*H(R(-1,2,1,1),x)*x + 288*H(R(-1,2,2),x) - 576*H(
         R(-1,2,2),x)*[1+x]^-1 - 288*H(R(-1,2,2),x)*x - 4688/3*H(R(-1,3),x) - 
         800*H(R(-1,3),x)*[1+x]^-1 - 13664/3*H(R(-1,3),x)*x - 3328*H(R(-1,3),x
         )*x^2 + 2704/3*H(R(-1,3,0),x) - 5600/3*H(R(-1,3,0),x)*[1+x]^-1 - 3280/
         3*H(R(-1,3,0),x)*x + 3520/3*H(R(-1,3,1),x) - 7232/3*H(R(-1,3,1),x)*
         [1+x]^-1 - 4096/3*H(R(-1,3,1),x)*x + 1744*H(R(-1,4),x) - 4192*H(R(-1,
         4),x)*[1+x]^-1 - 3856*H(R(-1,4),x)*x + 90037/60*H(R(0),x) - 2407/6*H(
         R(0),x)*[1-x]^-1 + 1392*H(R(0),x)*[1-x]^-1*z3 - 1622/3*H(R(0),x)*
         [1-x]^-1*z2 - 496*H(R(0),x)*[1-x]^-1*z2^2 - 964/3*H(R(0),x)*[1+x]^-1
          + 96*H(R(0),x)*[1+x]^-1*z4 + 8/3*H(R(0),x)*[1+x]^-1*z3 - 148*H(R(0),
         x)*[1+x]^-1*z2 - 3664/15*H(R(0),x)*[1+x]^-1*z2^2 - 25427/60*H(R(0),x)
         *x - 3888/5*H(R(0),x)*x^2 - 48*H(R(0),x)*z4 + 48*H(R(0),x)*z4*x - 
         1950*H(R(0),x)*z3 - 6970/3*H(R(0),x)*z3*x - 4704*H(R(0),x)*z3*x^2 + 
         3504/5*H(R(0),x)*z3*x^3 + 1168/15*H(R(0),x)*z2*x^-1 - 4226/15*H(R(0),
         x)*z2 - 12058/5*H(R(0),x)*z2*x - 17936/5*H(R(0),x)*z2*x^2 + 384/5*H(
         R(0),x)*z2*x^3 + 6356/15*H(R(0),x)*z2^2 - 20*H(R(0),x)*z2^2*x + 7346/
         15*H(R(0,0),x) + 337/3*H(R(0,0),x)*[1-x]^-1 + 896/3*H(R(0,0),x)*
         [1-x]^-1*z3 + 944*H(R(0,0),x)*[1-x]^-1*z2 - 424/3*H(R(0,0),x)*
         [1+x]^-1 - 4576/3*H(R(0,0),x)*[1+x]^-1*z3 + 856/3*H(R(0,0),x)*
         [1+x]^-1*z2 - 39304/15*H(R(0,0),x)*x - 4304/5*H(R(0,0),x)*x^2 + 1772/
         3*H(R(0,0),x)*z3 - 4180/3*H(R(0,0),x)*z3*x - 5738/3*H(R(0,0),x)*z2 - 
         7970/3*H(R(0,0),x)*z2*x - 3808*H(R(0,0),x)*z2*x^2 - 3504/5*H(R(0,0),x
         )*z2*x^3 + 784/3*H(R(0,0,0),x) + 406/3*H(R(0,0,0),x)*[1-x]^-1 + 896/3
         *H(R(0,0,0),x)*[1-x]^-1*z2 - 956/3*H(R(0,0,0),x)*[1+x]^-1 - 3616/3*H(
         R(0,0,0),x)*[1+x]^-1*z2 - 66*H(R(0,0,0),x)*x + 2144*H(R(0,0,0),x)*x^2
          + 1300/3*H(R(0,0,0),x)*z2 - 980*H(R(0,0,0),x)*z2*x + 2090/3*H(R(0,0,
         0,0),x) - 760/3*H(R(0,0,0,0),x)*[1-x]^-1 - 1192/3*H(R(0,0,0,0),x)*
         [1+x]^-1 + 894*H(R(0,0,0,0),x)*x + 1664*H(R(0,0,0,0),x)*x^2 - 396*H(
         R(0,0,0,0,0),x) + 64*H(R(0,0,0,0,0),x)*[1-x]^-1 + 544*H(R(0,0,0,0,0),
         x)*[1+x]^-1 + 420*H(R(0,0,0,0,0),x)*x + 18823/20*H(R(1),x) - 187/2*H(
         R(1),x)*[1-x]^-1 + 144*H(R(1),x)*[1-x]^-1*z3 - 380/3*H(R(1),x)*
         [1-x]^-1*z2 - 2272/5*H(R(1),x)*[1-x]^-1*z2^2 - 432/5*H(R(1),x)*x^-1
          + 12421/60*H(R(1),x)*x - 3888/5*H(R(1),x)*x^2 + 1168/15*H(R(1),x)*z3
         *x^-2 - 1364*H(R(1),x)*z3 + 7100/3*H(R(1),x)*z3*x - 672*H(R(1),x)*z3*
         x^2 + 3504/5*H(R(1),x)*z3*x^3 + 64/15*H(R(1),x)*z2*x^-2 + 32*H(R(1),x
         )*z2*x^-1 + 2810/3*H(R(1),x)*z2 + 242/3*H(R(1),x)*z2*x - 1072*H(R(1),
         x)*z2*x^2 + 192/5*H(R(1),x)*z2*x^3 + 1736/5*H(R(1),x)*z2^2 - 328/5*H(
         R(1),x)*z2^2*x - 992/3*H(R(1,-3,0),x) + 1792/3*H(R(1,-3,0),x)*
         [1-x]^-1 - 416/3*H(R(1,-3,0),x)*x + 1376/3*H(R(1,-2),x)*[1-x]^-1*z2
          - 16/3*H(R(1,-2),x)*z2 - 4048/3*H(R(1,-2),x)*z2*x + 2848/3*H(R(1,-2,
         -1,0),x) - 6080/3*H(R(1,-2,-1,0),x)*[1-x]^-1 + 4000/3*H(R(1,-2,-1,0),
         x)*x - 2704/3*H(R(1,-2,0),x) + 144*H(R(1,-2,0),x)*[1-x]^-1 + 1424*H(
         R(1,-2,0),x)*x - 512*H(R(1,-2,0),x)*x^2 - 896/3*H(R(1,-2,0,0),x) + 
         1216/3*H(R(1,-2,0,0),x)*[1-x]^-1 + 832/3*H(R(1,-2,0,0),x)*x + 480*H(
         R(1,-2,2),x) - 1472*H(R(1,-2,2),x)*[1-x]^-1 + 2016*H(R(1,-2,2),x)*x
          + 1146*H(R(1,0),x) + 397*H(R(1,0),x)*[1-x]^-1 - 4384/3*H(R(1,0),x)*
         [1-x]^-1*z3 + 704*H(R(1,0),x)*[1-x]^-1*z2 - 5438/3*H(R(1,0),x)*x + 
         1280/3*H(R(1,0),x)*z3 + 7904/3*H(R(1,0),x)*z3*x - 1168/15*H(R(1,0),x)
         *z2*x^-2 - 2560/3*H(R(1,0),x)*z2 - 128*H(R(1,0),x)*z2*x - 32*H(R(1,0)
         ,x)*z2*x^2 - 3504/5*H(R(1,0),x)*z2*x^3 + 798/5*H(R(1,0,0),x) + 370*H(
         R(1,0,0),x)*[1-x]^-1 - 480*H(R(1,0,0),x)*[1-x]^-1*z2 + 1168/15*H(R(1,
         0,0),x)*x^-1 - 2194/15*H(R(1,0,0),x)*x + 3504/5*H(R(1,0,0),x)*x^2 - 
         240*H(R(1,0,0),x)*z2 + 2256*H(R(1,0,0),x)*z2*x + 2480/3*H(R(1,0,0,0),
         x) - 144*H(R(1,0,0,0),x)*[1-x]^-1 - 2624/3*H(R(1,0,0,0),x)*x + 256*H(
         R(1,0,0,0),x)*x^2 - 112*H(R(1,0,0,0,0),x) + 544*H(R(1,0,0,0,0),x)*
         [1-x]^-1 - 1072*H(R(1,0,0,0,0),x)*x + 5060/3*H(R(1,1),x) + 279*H(R(1,
         1),x)*[1-x]^-1 - 2112*H(R(1,1),x)*[1-x]^-1*z3 + 432*H(R(1,1),x)*
         [1-x]^-1*z2 - 6242/3*H(R(1,1),x)*x + 1008*H(R(1,1),x)*z3 + 2064*H(R(1
         ,1),x)*z3*x - 752/3*H(R(1,1),x)*z2 - 112/3*H(R(1,1),x)*z2*x - 192*H(
         R(1,1),x)*z2*x^2 + 1120/3*H(R(1,1,-2,0),x) - 3008/3*H(R(1,1,-2,0),x)*
         [1-x]^-1 + 3424/3*H(R(1,1,-2,0),x)*x + 970/3*H(R(1,1,0),x) + 496*H(R(
         1,1,0),x)*[1-x]^-1 - 64/3*H(R(1,1,0),x)*[1-x]^-1*z2 - 3494/3*H(R(1,1,
         0),x)*x - 1312/3*H(R(1,1,0),x)*z2 + 4448/3*H(R(1,1,0),x)*z2*x + 280/3
         *H(R(1,1,0,0),x) - 24*H(R(1,1,0,0),x)*[1-x]^-1 - 1168/15*H(R(1,1,0,0)
         ,x)*x^-2 - 1832/3*H(R(1,1,0,0),x)*x + 416*H(R(1,1,0,0),x)*x^2 - 3504/
         5*H(R(1,1,0,0),x)*x^3 - 608/3*H(R(1,1,0,0,0),x) + 2368/3*H(R(1,1,0,0,
         0),x)*[1-x]^-1 - 4064/3*H(R(1,1,0,0,0),x)*x + 510*H(R(1,1,1),x) + 216
         *H(R(1,1,1),x)*[1-x]^-1 + 384*H(R(1,1,1),x)*[1-x]^-1*z2 - 1026*H(R(1,
         1,1),x)*x - 288*H(R(1,1,1),x)*z2 + 288*H(R(1,1,1),x)*z2*x + 1496/3*H(
         R(1,1,1,0),x) - 864*H(R(1,1,1,0),x)*[1-x]^-1 + 2456/3*H(R(1,1,1,0),x)
         *x + 144*H(R(1,1,1,0,0),x) - 736*H(R(1,1,1,0,0),x)*[1-x]^-1 + 720*H(
         R(1,1,1,0,0),x)*x + 384*H(R(1,1,1,1),x) - 720*H(R(1,1,1,1),x)*
         [1-x]^-1 + 672*H(R(1,1,1,1),x)*x + 672*H(R(1,1,1,1,0),x) - 1344*H(R(1
         ,1,1,1,0),x)*[1-x]^-1 + 672*H(R(1,1,1,1,0),x)*x + 480*H(R(1,1,1,1,1),
         x) - 960*H(R(1,1,1,1,1),x)*[1-x]^-1 + 480*H(R(1,1,1,1,1),x)*x + 576*
         H(R(1,1,1,2),x) - 1152*H(R(1,1,1,2),x)*[1-x]^-1 + 576*H(R(1,1,1,2),x)
         *x + 1064/3*H(R(1,1,2),x) - 720*H(R(1,1,2),x)*[1-x]^-1 + 2120/3*H(R(1
         ,1,2),x)*x + 672*H(R(1,1,2,0),x) - 1344*H(R(1,1,2,0),x)*[1-x]^-1 + 
         672*H(R(1,1,2,0),x)*x + 528*H(R(1,1,2,1),x) - 1056*H(R(1,1,2,1),x)*
         [1-x]^-1 + 528*H(R(1,1,2,1),x)*x + 896*H(R(1,1,3),x) - 1216*H(R(1,1,3
         ),x)*[1-x]^-1 - 64*H(R(1,1,3),x)*x + 614*H(R(1,2),x) + 1148/3*H(R(1,2
         ),x)*[1-x]^-1 + 384*H(R(1,2),x)*[1-x]^-1*z2 - 3974/3*H(R(1,2),x)*x - 
         288*H(R(1,2),x)*z2 + 288*H(R(1,2),x)*z2*x + 1120/3*H(R(1,2,0),x) - 
         640*H(R(1,2,0),x)*[1-x]^-1 + 608*H(R(1,2,0),x)*x + 560/3*H(R(1,2,0,0)
         ,x) - 1696/3*H(R(1,2,0,0),x)*[1-x]^-1 + 1136/3*H(R(1,2,0,0),x)*x + 
         1184/3*H(R(1,2,1),x) - 648*H(R(1,2,1),x)*[1-x]^-1 + 1904/3*H(R(1,2,1)
         ,x)*x + 1984/3*H(R(1,2,1,0),x) - 3968/3*H(R(1,2,1,0),x)*[1-x]^-1 + 
         1984/3*H(R(1,2,1,0),x)*x + 528*H(R(1,2,1,1),x) - 1056*H(R(1,2,1,1),x)
         *[1-x]^-1 + 528*H(R(1,2,1,1),x)*x + 576*H(R(1,2,2),x) - 1152*H(R(1,2,
         2),x)*[1-x]^-1 + 576*H(R(1,2,2),x)*x + 1312/3*H(R(1,3),x) - 752*H(R(1
         ,3),x)*[1-x]^-1 + 1168/15*H(R(1,3),x)*x^-2 + 3472/3*H(R(1,3),x)*x - 
         416*H(R(1,3),x)*x^2 + 3504/5*H(R(1,3),x)*x^3 + 1744/3*H(R(1,3,0),x)
          - 3296/3*H(R(1,3,0),x)*[1-x]^-1 + 1168/3*H(R(1,3,0),x)*x + 1792/3*H(
         R(1,3,1),x) - 3392/3*H(R(1,3,1),x)*[1-x]^-1 + 1216/3*H(R(1,3,1),x)*x
          + 432*H(R(1,4),x) - 96*H(R(1,4),x)*[1-x]^-1 - 1488*H(R(1,4),x)*x + 
         6756/5*H(R(2),x) + 791/3*H(R(2),x)*[1-x]^-1 - 3712/3*H(R(2),x)*
         [1-x]^-1*z3 + 376*H(R(2),x)*[1-x]^-1*z2 - 176/3*H(R(2),x)*[1+x]^-1 + 
         2464/3*H(R(2),x)*[1+x]^-1*z3 + 488*H(R(2),x)*[1+x]^-1*z2 + 432/5*H(R(
         2),x)*x^-1 - 30382/15*H(R(2),x)*x - 3888/5*H(R(2),x)*x^2 + 176*H(R(2)
         ,x)*z3 + 6400/3*H(R(2),x)*z3*x - 928/3*H(R(2),x)*z2 + 2656/3*H(R(2),x
         )*z2*x - 192*H(R(2),x)*z2*x^2 + 288*H(R(2,-2,0),x) - 1856/3*H(R(2,-2,
         0),x)*[1-x]^-1 + 128/3*H(R(2,-2,0),x)*[1+x]^-1 + 2912/3*H(R(2,-2,0),x
         )*x + 962/3*H(R(2,0),x) + 740*H(R(2,0),x)*[1-x]^-1 + 352/3*H(R(2,0),x
         )*[1-x]^-1*z2 + 64*H(R(2,0),x)*[1+x]^-1 + 1696/3*H(R(2,0),x)*[1+x]^-1
         *z2 - 1678/3*H(R(2,0),x)*x - 1576/3*H(R(2,0),x)*z2 + 1832*H(R(2,0),x)
         *z2*x + 980/3*H(R(2,0,0),x) + 56*H(R(2,0,0),x)*[1-x]^-1 - 332/3*H(R(2
         ,0,0),x)*x + 416*H(R(2,0,0),x)*x^2 - 3504/5*H(R(2,0,0),x)*x^3 - 8*H(
         R(2,0,0,0),x) + 448*H(R(2,0,0,0),x)*[1-x]^-1 - 128*H(R(2,0,0,0),x)*
         [1+x]^-1 - 1032*H(R(2,0,0,0),x)*x + 2510/3*H(R(2,1),x) + 1504/3*H(R(2
         ,1),x)*[1-x]^-1 + 1280/3*H(R(2,1),x)*[1-x]^-1*z2 + 64*H(R(2,1),x)*
         [1+x]^-1 + 1376/3*H(R(2,1),x)*[1+x]^-1*z2 - 1994/3*H(R(2,1),x)*x - 
         1760/3*H(R(2,1),x)*z2 + 608*H(R(2,1),x)*z2*x + 2200/3*H(R(2,1,0),x)
          - 600*H(R(2,1,0),x)*[1-x]^-1 - 16*H(R(2,1,0),x)*[1+x]^-1 + 1112*H(R(
         2,1,0),x)*x + 1480/3*H(R(2,1,0,0),x) - 1888/3*H(R(2,1,0,0),x)*
         [1-x]^-1 - 128*H(R(2,1,0,0),x)*[1+x]^-1 + 2152/3*H(R(2,1,0,0),x)*x + 
         696*H(R(2,1,1),x) - 648*H(R(2,1,1),x)*[1-x]^-1 + 1128*H(R(2,1,1),x)*x
          + 2512/3*H(R(2,1,1,0),x) - 1440*H(R(2,1,1,0),x)*[1-x]^-1 + 64/3*H(R(
         2,1,1,0),x)*[1+x]^-1 + 2576/3*H(R(2,1,1,0),x)*x + 672*H(R(2,1,1,1),x)
          - 1152*H(R(2,1,1,1),x)*[1-x]^-1 + 672*H(R(2,1,1,1),x)*x + 736*H(R(2,
         1,2),x) - 3680/3*H(R(2,1,2),x)*[1-x]^-1 - 64/3*H(R(2,1,2),x)*[1+x]^-1
          + 2144/3*H(R(2,1,2),x)*x + 2120/3*H(R(2,2),x) - 488*H(R(2,2),x)*
         [1-x]^-1 + 16*H(R(2,2),x)*[1+x]^-1 + 3640/3*H(R(2,2),x)*x + 2080/3*H(
         R(2,2,0),x) - 3488/3*H(R(2,2,0),x)*[1-x]^-1 + 128/3*H(R(2,2,0),x)*
         [1+x]^-1 + 736*H(R(2,2,0),x)*x + 2048/3*H(R(2,2,1),x) - 3520/3*H(R(2,
         2,1),x)*[1-x]^-1 + 2048/3*H(R(2,2,1),x)*x + 2440/3*H(R(2,3),x) - 3200/
         3*H(R(2,3),x)*[1-x]^-1 - 192*H(R(2,3),x)*[1+x]^-1 - 920/3*H(R(2,3),x)
         *x - 14/15*H(R(3),x) + 718*H(R(3),x)*[1-x]^-1 + 736/3*H(R(3),x)*
         [1-x]^-1*z2 + 976/3*H(R(3),x)*[1+x]^-1 + 2624/3*H(R(3),x)*[1+x]^-1*z2
          - 1168/15*H(R(3),x)*x^-1 + 12058/5*H(R(3),x)*x + 7216/5*H(R(3),x)*
         x^2 - 384/5*H(R(3),x)*x^3 - 720*H(R(3),x)*z2 + 1008*H(R(3),x)*z2*x + 
         636*H(R(3,0),x) - 240*H(R(3,0),x)*[1-x]^-1 + 168*H(R(3,0),x)*[1+x]^-1
          + 4676/3*H(R(3,0),x)*x + 384*H(R(3,0),x)*x^2 + 640/3*H(R(3,0,0),x)
          - 1120/3*H(R(3,0,0),x)*[1-x]^-1 + 1024/3*H(R(3,0,0),x)*[1+x]^-1 + 
         1312/3*H(R(3,0,0),x)*x + 2696/3*H(R(3,1),x) - 512*H(R(3,1),x)*
         [1-x]^-1 + 256*H(R(3,1),x)*[1+x]^-1 + 2136*H(R(3,1),x)*x + 384*H(R(3,
         1),x)*x^2 + 2128/3*H(R(3,1,0),x) - 1184*H(R(3,1,0),x)*[1-x]^-1 + 192*
         H(R(3,1,0),x)*[1+x]^-1 + 2768/3*H(R(3,1,0),x)*x + 688*H(R(3,1,1),x)
          - 1184*H(R(3,1,1),x)*[1-x]^-1 + 192*H(R(3,1,1),x)*[1+x]^-1 + 880*H(
         R(3,1,1),x)*x + 576*H(R(3,2),x) - 3104/3*H(R(3,2),x)*[1-x]^-1 + 832/3
         *H(R(3,2),x)*[1+x]^-1 + 832*H(R(3,2),x)*x + 1582*H(R(4),x) - 2288/3*
         H(R(4),x)*[1-x]^-1 - 104*H(R(4),x)*[1+x]^-1 + 7970/3*H(R(4),x)*x + 
         2912*H(R(4),x)*x^2 + 3504/5*H(R(4),x)*x^3 + 544/3*H(R(4,0),x) - 704*
         H(R(4,0),x)*[1-x]^-1 + 1952/3*H(R(4,0),x)*[1+x]^-1 + 896*H(R(4,0),x)*
         x + 216*H(R(4,1),x) - 2912/3*H(R(4,1),x)*[1-x]^-1 + 864*H(R(4,1),x)*
         [1+x]^-1 + 1144*H(R(4,1),x)*x - 916/3*H(R(5),x) - 384*H(R(5),x)*
         [1-x]^-1 + 1120*H(R(5),x)*[1+x]^-1 + 980*H(R(5),x)*x );

 L  cLns3oddX =
       + cf*nf^2 * (  - 304/27 + 2536/81*x - 64/9*z2*x - 32/9*H(R(0),x) + 800/
         27*H(R(0),x)*x + 32/3*H(R(0,0),x)*x - 32/9*H(R(1),x) + 400/27*H(R(1),
         x)*x + 32/9*H(R(1,0),x)*x + 32/9*H(R(1,1),x)*x + 64/9*H(R(2),x)*x )

       + cf*ca*nf * ( 39256/135 - 225208/405*x - 64/3*z3*x^-1 - 176/3*z3*x - 
         416/3*z3*x^2 + 448/5*z3*x^3 - 64/5*z2*x^-1 + 128/3*z2 + 3808/45*z2*x
          - 928/9*z2*x^2 - 224/15*z2^2*x - 256/15*z2^2*x^2 + 128/5*z2^2*x^3 - 
         128*H(R(-3,0),x)*x + 256/3*H(R(-2),x)*z2*x + 256/3*H(R(-2,-1,0),x)*x
          + 128/3*H(R(-2,0),x)*x^-1 - 1696/9*H(R(-2,0),x)*x - 128/3*H(R(-2,0),
         x)*x^2 + 64/5*H(R(-2,0),x)*x^3 - 448/3*H(R(-2,0,0),x)*x - 128/3*H(R(
         -2,2),x)*x + 128/3*H(R(-1),x)*z3*x - 64/15*H(R(-1),x)*z2*x^-2 - 32*H(
         R(-1),x)*z2*x^-1 - 64/3*H(R(-1),x)*z2 + 704/9*H(R(-1),x)*z2*x + 64*H(
         R(-1),x)*z2*x^2 + 32/5*H(R(-1),x)*z2*x^3 + 256/3*H(R(-1,-2,0),x)*x - 
         128/3*H(R(-1,-1),x)*z2*x - 256/3*H(R(-1,-1,-1,0),x)*x + 128/3*H(R(-1,
         -1,0),x) + 128/15*H(R(-1,-1,0),x)*x^-2 - 64/3*H(R(-1,-1,0),x)*x^-1 + 
         1408/9*H(R(-1,-1,0),x)*x + 128/3*H(R(-1,-1,0),x)*x^2 - 64/5*H(R(-1,-1
         ,0),x)*x^3 + 128*H(R(-1,-1,0,0),x)*x + 544/15*H(R(-1,0),x) + 2896/45*
         H(R(-1,0),x)*x^-1 - 5008/45*H(R(-1,0),x)*x - 6944/45*H(R(-1,0),x)*x^2
          + 64/3*H(R(-1,0),x)*z2*x + 64*H(R(-1,0,0),x)*x^-1 - 1088/9*H(R(-1,0,
         0),x)*x - 128*H(R(-1,0,0),x)*x^2 - 64*H(R(-1,0,0,0),x)*x + 128/3*H(R(
         -1,2),x) + 128/15*H(R(-1,2),x)*x^-2 + 64/3*H(R(-1,2),x)*x^-1 - 128/3*
         H(R(-1,2),x)*x^2 - 64/5*H(R(-1,2),x)*x^3 + 3632/45*H(R(0),x) - 50096/
         135*H(R(0),x)*x - 256/5*H(R(0),x)*x^2 + 32/3*H(R(0),x)*z3*x - 64/3*H(
         R(0),x)*z3*x^2 + 32*H(R(0),x)*z3*x^3 + 64/3*H(R(0),x)*z2*x^-1 + 32/3*
         H(R(0),x)*z2*x - 160/3*H(R(0),x)*z2*x^2 - 224/5*H(R(0),x)*z2*x^3 - 
         128/3*H(R(0,0),x) - 80/3*H(R(0,0),x)*x + 1216/9*H(R(0,0),x)*x^2 - 32/
         3*H(R(0,0),x)*z2*x + 64/3*H(R(0,0),x)*z2*x^2 - 32*H(R(0,0),x)*z2*x^3
          + 128*H(R(0,0,0),x)*x^2 + 4064/45*H(R(1),x) - 64/5*H(R(1),x)*x^-1 - 
         35752/135*H(R(1),x)*x - 256/5*H(R(1),x)*x^2 + 64/3*H(R(1),x)*z3*x^-2
          - 32/3*H(R(1),x)*z3*x^-1 + 128/3*H(R(1),x)*z3*x - 64/3*H(R(1),x)*z3*
         x^2 + 32*H(R(1),x)*z3*x^3 - 64/15*H(R(1),x)*z2*x^-2 - 32/3*H(R(1),x)*
         z2*x^-1 - 64/3*H(R(1),x)*z2 + 800/9*H(R(1),x)*z2*x - 64/3*H(R(1),x)*
         z2*x^2 - 192/5*H(R(1),x)*z2*x^3 - 128/3*H(R(1,-2,0),x)*x - 640/9*H(R(
         1,0),x)*x + 32*H(R(1,0),x)*x^2 - 64/3*H(R(1,0),x)*z2*x^-2 + 32/3*H(R(
         1,0),x)*z2*x^-1 + 64*H(R(1,0),x)*z2*x + 64/3*H(R(1,0),x)*z2*x^2 - 32*
         H(R(1,0),x)*z2*x^3 + 64/3*H(R(1,0,0),x)*x^-1 - 608/9*H(R(1,0,0),x)*x
          + 32*H(R(1,0,0),x)*x^2 - 64*H(R(1,0,0,0),x)*x - 640/9*H(R(1,1),x)*x
          + 160/3*H(R(1,1),x)*z2*x + 32/3*H(R(1,1,0),x)*x - 32*H(R(1,1,0),x)*
         x^3 - 64/3*H(R(1,1,0,0),x)*x^-2 + 32/3*H(R(1,1,0,0),x)*x^-1 - 32/3*H(
         R(1,1,0,0),x)*x + 64/3*H(R(1,1,0,0),x)*x^2 - 32*H(R(1,1,0,0),x)*x^3
          + 32/3*H(R(1,1,1,0),x)*x - 32/3*H(R(1,1,2),x)*x - 32/3*H(R(1,2),x)*x
          + 32*H(R(1,2),x)*x^3 + 32/3*H(R(1,2,0),x)*x + 64/3*H(R(1,3),x)*x^-2
          - 32/3*H(R(1,3),x)*x^-1 - 128/3*H(R(1,3),x)*x - 64/3*H(R(1,3),x)*x^2
          + 32*H(R(1,3),x)*x^3 - 32/5*H(R(2),x) + 64/5*H(R(2),x)*x^-1 - 3808/
         45*H(R(2),x)*x - 256/5*H(R(2),x)*x^2 + 128/3*H(R(2),x)*z2*x - 32*H(R(
         2,0),x)*x^3 - 32*H(R(2,0,0),x)*x + 64/3*H(R(2,0,0),x)*x^2 - 32*H(R(2,
         0,0),x)*x^3 - 64/3*H(R(3),x)*x^-1 - 32/3*H(R(3),x)*x + 32/3*H(R(3),x)
         *x^2 + 224/5*H(R(3),x)*x^3 + 32/3*H(R(4),x)*x - 64/3*H(R(4),x)*x^2 + 
         32*H(R(4),x)*x^3 )

       + cf*ca^2 * (  - 110996/135 + 669548/405*x - 464/15*z3*x^-1 + 4208/15*
         z3 + 6436/45*z3*x - 3296/15*z3*x^2 - 7748/15*z3*x^3 - 416/9*z2*x^-1
          - 3896/15*z2 - 17264/45*z2*x + 37928/45*z2*x^2 + 2444/15*z2^2*x - 
         3136/15*z2^2*x^2 + 928/25*z2^2*x^3 + 8*g1O(x) + 1840/3*H(R(-3,0),x)*x
          - 512/3*H(R(-3,0),x)*x^2 + 768*H(R(-2),x)*z3*x + 688/3*H(R(-2),x)*z2
         *x + 2816/3*H(R(-2),x)*z2*x^2 - 1024*H(R(-2,-1),x)*z2*x - 32/3*H(R(-2
         ,-1,0),x)*x + 512*H(R(-2,-1,0,0),x)*x + 1024*H(R(-2,-1,2),x)*x + 112/
         3*H(R(-2,0),x) - 704/3*H(R(-2,0),x)*x^-1 + 1320*H(R(-2,0),x)*x - 208/
         3*H(R(-2,0),x)*x^2 - 344/15*H(R(-2,0),x)*x^3 + 640*H(R(-2,0),x)*z2*x
          + 1072/3*H(R(-2,0,0),x)*x - 1408/3*H(R(-2,0,0),x)*x^2 - 128*H(R(-2,0
         ,0,0),x)*x - 704/3*H(R(-2,2),x)*x - 2816/3*H(R(-2,2),x)*x^2 - 512*H(
         R(-2,3),x)*x - 352*H(R(-1),x)*z3*x^-1 + 1504/3*H(R(-1),x)*z3*x + 704*
         H(R(-1),x)*z3*x^2 + 344/45*H(R(-1),x)*z2*x^-2 - 52*H(R(-1),x)*z2*x^-1
          - 272/3*H(R(-1),x)*z2 + 2552/9*H(R(-1),x)*z2*x + 104*H(R(-1),x)*z2*
         x^2 - 172/15*H(R(-1),x)*z2*x^3 + 64/5*H(R(-1),x)*z2^2*x + 128*H(R(-1,
         -3,0),x)*x - 512*H(R(-1,-2),x)*z2*x - 1216/3*H(R(-1,-2,0),x)*x + 256*
         H(R(-1,-2,0,0),x)*x + 512*H(R(-1,-2,2),x)*x - 768*H(R(-1,-1),x)*z3*x
          + 1408/3*H(R(-1,-1),x)*z2*x^-1 - 2176/3*H(R(-1,-1),x)*z2*x - 2816/3*
         H(R(-1,-1),x)*z2*x^2 + 1024*H(R(-1,-1,-1),x)*z2*x + 1024/3*H(R(-1,-1,
         -1,0),x)*x - 512*H(R(-1,-1,-1,0,0),x)*x - 1024*H(R(-1,-1,-1,2),x)*x
          - 1696/3*H(R(-1,-1,0),x) - 688/45*H(R(-1,-1,0),x)*x^-2 - 104/3*H(R(
         -1,-1,0),x)*x^-1 - 2800/3*H(R(-1,-1,0),x)*x + 208/3*H(R(-1,-1,0),x)*
         x^2 + 344/15*H(R(-1,-1,0),x)*x^3 - 640*H(R(-1,-1,0),x)*z2*x - 704/3*
         H(R(-1,-1,0,0),x)*x^-1 - 192*H(R(-1,-1,0,0),x)*x + 1408/3*H(R(-1,-1,0
         ,0),x)*x^2 + 128*H(R(-1,-1,0,0,0),x)*x - 1408/3*H(R(-1,-1,2),x)*x^-1
          + 896*H(R(-1,-1,2),x)*x + 2816/3*H(R(-1,-1,2),x)*x^2 + 512*H(R(-1,-1
         ,3),x)*x - 9224/45*H(R(-1,0),x) - 6184/15*H(R(-1,0),x)*x^-1 + 17656/
         45*H(R(-1,0),x)*x + 42728/45*H(R(-1,0),x)*x^2 + 384*H(R(-1,0),x)*z3*x
          - 832/3*H(R(-1,0),x)*z2*x^-1 + 1616/3*H(R(-1,0),x)*z2*x + 1664/3*H(
         R(-1,0),x)*z2*x^2 + 560/3*H(R(-1,0,0),x) - 200*H(R(-1,0,0),x)*x^-1 + 
         2936/9*H(R(-1,0,0),x)*x + 400*H(R(-1,0,0),x)*x^2 + 448*H(R(-1,0,0),x)
         *z2*x + 128/3*H(R(-1,0,0,0),x)*x^-1 + 144*H(R(-1,0,0,0),x)*x - 256/3*
         H(R(-1,0,0,0),x)*x^2 - 128*H(R(-1,0,0,0,0),x)*x - 192*H(R(-1,2),x) - 
         688/45*H(R(-1,2),x)*x^-2 + 104/3*H(R(-1,2),x)*x^-1 - 6752/9*H(R(-1,2)
         ,x)*x - 208/3*H(R(-1,2),x)*x^2 + 344/15*H(R(-1,2),x)*x^3 + 64*H(R(-1,
         2,0,0),x)*x + 704/3*H(R(-1,3),x)*x^-1 - 448*H(R(-1,3),x)*x - 1408/3*
         H(R(-1,3),x)*x^2 - 320*H(R(-1,4),x)*x - 104/5*H(R(0),x) + 171808/135*
         H(R(0),x)*x + 320/3*H(R(0),x)*x^2 + 16*H(R(0),x)*z3*x - 912*H(R(0),x)
         *z3*x^2 + 232/5*H(R(0),x)*z3*x^3 + 464/15*H(R(0),x)*z2*x^-1 + 2792/15
         *H(R(0),x)*z2 - 22696/45*H(R(0),x)*z2*x - 1384/15*H(R(0),x)*z2*x^2 + 
         2984/15*H(R(0),x)*z2*x^3 + 2728/15*H(R(0,0),x) - 744/5*H(R(0,0),x)*x
          - 45848/45*H(R(0,0),x)*x^2 - 168*H(R(0,0),x)*z2*x - 1360/3*H(R(0,0),
         x)*z2*x^2 - 232/5*H(R(0,0),x)*z2*x^3 - 112/3*H(R(0,0,0),x) - 400*H(R(
         0,0,0),x)*x^2 + 512/3*H(R(0,0,0,0),x)*x^2 - 3544/15*H(R(1),x) - 416/9
         *H(R(1),x)*x^-1 + 152516/135*H(R(1),x)*x + 320/3*H(R(1),x)*x^2 + 464/
         15*H(R(1),x)*z3*x^-2 - 104*H(R(1),x)*z3*x^-1 - 160*H(R(1),x)*z3 + 
         1280/3*H(R(1),x)*z3*x - 208*H(R(1),x)*z3*x^2 + 232/5*H(R(1),x)*z3*x^3
          + 344/45*H(R(1),x)*z2*x^-2 - 52/3*H(R(1),x)*z2*x^-1 + 848/3*H(R(1),x
         )*z2 - 1576/3*H(R(1),x)*z2*x - 104/3*H(R(1),x)*z2*x^2 + 2812/15*H(R(1
         ),x)*z2*x^3 + 704/5*H(R(1),x)*z2^2*x + 128*H(R(1,-3,0),x)*x - 512*H(
         R(1,-2),x)*z2*x - 256/3*H(R(1,-2,0),x)*x^-1 + 1760/3*H(R(1,-2,0),x)*x
          - 512/3*H(R(1,-2,0),x)*x^2 + 256*H(R(1,-2,0,0),x)*x + 512*H(R(1,-2,2
         ),x)*x + 2552/9*H(R(1,0),x)*x - 176*H(R(1,0),x)*x^2 + 544*H(R(1,0),x)
         *z3*x - 464/15*H(R(1,0),x)*z2*x^-2 + 152/3*H(R(1,0),x)*z2*x^-1 + 160*
         H(R(1,0),x)*z2 - 1024/3*H(R(1,0),x)*z2*x + 304/3*H(R(1,0),x)*z2*x^2
          - 232/5*H(R(1,0),x)*z2*x^3 - 568/15*H(R(1,0,0),x) + 464/15*H(R(1,0,0
         ),x)*x^-1 + 15184/45*H(R(1,0,0),x)*x + 232/5*H(R(1,0,0),x)*x^2 + 288*
         H(R(1,0,0),x)*z2*x + 128/3*H(R(1,0,0,0),x)*x^-1 + 144*H(R(1,0,0,0),x)
         *x + 256/3*H(R(1,0,0,0),x)*x^2 - 128*H(R(1,0,0,0,0),x)*x + 2552/9*H(
         R(1,1),x)*x + 320*H(R(1,1),x)*z3*x - 688/3*H(R(1,1),x)*z2*x + 256*H(
         R(1,1,-2,0),x)*x - 176/3*H(R(1,1,0),x)*x + 176*H(R(1,1,0),x)*x^3 - 64
         *H(R(1,1,0),x)*z2*x + 160*H(R(1,1,0,0),x) - 464/15*H(R(1,1,0,0),x)*
         x^-2 + 280/3*H(R(1,1,0,0),x)*x^-1 - 608/3*H(R(1,1,0,0),x)*x + 560/3*
         H(R(1,1,0,0),x)*x^2 - 232/5*H(R(1,1,0,0),x)*x^3 - 128*H(R(1,1,0,0,0),
         x)*x - 176/3*H(R(1,1,1,0),x)*x - 192*H(R(1,1,1,0,0),x)*x + 176/3*H(R(
         1,1,2),x)*x + 192*H(R(1,1,3),x)*x + 176/3*H(R(1,2),x)*x - 176*H(R(1,2
         ),x)*x^3 - 176/3*H(R(1,2,0),x)*x - 96*H(R(1,2,0,0),x)*x - 160*H(R(1,3
         ),x) + 464/15*H(R(1,3),x)*x^-2 - 280/3*H(R(1,3),x)*x^-1 + 432*H(R(1,3
         ),x)*x - 560/3*H(R(1,3),x)*x^2 + 232/5*H(R(1,3),x)*x^3 - 160*H(R(1,4)
         ,x)*x + 2464/45*H(R(2),x) + 416/9*H(R(2),x)*x^-1 + 17264/45*H(R(2),x)
         *x + 320/3*H(R(2),x)*x^2 + 160*H(R(2),x)*z3*x - 16/3*H(R(2),x)*z2*x
          + 256*H(R(2,-2,0),x)*x + 176*H(R(2,0),x)*x^3 + 96*H(R(2,0),x)*z2*x
          - 136/3*H(R(2,0,0),x)*x + 560/3*H(R(2,0,0),x)*x^2 - 232/5*H(R(2,0,0)
         ,x)*x^3 - 128*H(R(2,0,0,0),x)*x - 32*H(R(2,1,0,0),x)*x + 32*H(R(2,3),
         x)*x - 744/5*H(R(3),x) - 464/15*H(R(3),x)*x^-1 + 22696/45*H(R(3),x)*x
          + 344/15*H(R(3),x)*x^2 - 2984/15*H(R(3),x)*x^3 + 168*H(R(4),x)*x + 
         848/3*H(R(4),x)*x^2 + 232/5*H(R(4),x)*x^3 )

       + cf^2*nf * (  - 40232/135 + 50897/135*x + 512/3*z3*x + 448/3*z3*x^2 - 
         736/5*z3*x^3 - 256/15*z2*x^-1 - 352/3*z2 + 136/5*z2*x + 2528/9*z2*x^2
          + 704/15*z2^2*x + 256*H(R(-3,0),x)*x - 512/3*H(R(-2),x)*z2*x - 512/3
         *H(R(-2,-1,0),x)*x - 256/3*H(R(-2,0),x)*x^-1 + 3392/9*H(R(-2,0),x)*x
          + 256/3*H(R(-2,0),x)*x^2 - 128/5*H(R(-2,0),x)*x^3 + 896/3*H(R(-2,0,0
         ),x)*x + 256/3*H(R(-2,2),x)*x - 256/3*H(R(-1),x)*z3*x + 128/15*H(R(-1
         ),x)*z2*x^-2 + 64*H(R(-1),x)*z2*x^-1 + 128/3*H(R(-1),x)*z2 - 1408/9*
         H(R(-1),x)*z2*x - 128*H(R(-1),x)*z2*x^2 - 64/5*H(R(-1),x)*z2*x^3 - 
         512/3*H(R(-1,-2,0),x)*x + 256/3*H(R(-1,-1),x)*z2*x + 512/3*H(R(-1,-1,
         -1,0),x)*x - 256/3*H(R(-1,-1,0),x) - 256/15*H(R(-1,-1,0),x)*x^-2 + 
         128/3*H(R(-1,-1,0),x)*x^-1 - 2816/9*H(R(-1,-1,0),x)*x - 256/3*H(R(-1,
         -1,0),x)*x^2 + 128/5*H(R(-1,-1,0),x)*x^3 - 256*H(R(-1,-1,0,0),x)*x - 
         1088/15*H(R(-1,0),x) - 5792/45*H(R(-1,0),x)*x^-1 + 10016/45*H(R(-1,0)
         ,x)*x + 13888/45*H(R(-1,0),x)*x^2 - 128/3*H(R(-1,0),x)*z2*x - 128*H(
         R(-1,0,0),x)*x^-1 + 2176/9*H(R(-1,0,0),x)*x + 256*H(R(-1,0,0),x)*x^2
          + 128*H(R(-1,0,0,0),x)*x - 256/3*H(R(-1,2),x) - 256/15*H(R(-1,2),x)*
         x^-2 - 128/3*H(R(-1,2),x)*x^-1 + 256/3*H(R(-1,2),x)*x^2 + 128/5*H(R(
         -1,2),x)*x^3 - 2144/45*H(R(0),x) + 15272/135*H(R(0),x)*x + 416/15*H(
         R(0),x)*x^2 + 208/3*H(R(0),x)*z2*x + 192*H(R(0),x)*z2*x^2 + 1184/15*
         H(R(0),x)*z2*x^3 + 88*H(R(0,0),x) - 208*H(R(0,0),x)*x - 3008/9*H(R(0,
         0),x)*x^2 - 184/3*H(R(0,0,0),x)*x - 256*H(R(0,0,0),x)*x^2 - 1168/45*
         H(R(1),x) - 256/15*H(R(1),x)*x^-1 + 25744/135*H(R(1),x)*x + 416/15*H(
         R(1),x)*x^2 - 64*H(R(1),x)*z3*x + 128/15*H(R(1),x)*z2*x^-2 + 64/3*H(
         R(1),x)*z2*x^-1 + 128/3*H(R(1),x)*z2 - 1120/9*H(R(1),x)*z2*x + 64*H(
         R(1),x)*z2*x^2 + 992/15*H(R(1),x)*z2*x^3 + 256/3*H(R(1,-2,0),x)*x + 
         80/3*H(R(1,0),x) - 184/9*H(R(1,0),x)*x - 160/3*H(R(1,0),x)*x^2 - 448/
         3*H(R(1,0),x)*z2*x + 784/9*H(R(1,0,0),x)*x + 128*H(R(1,0,0,0),x)*x + 
         80/3*H(R(1,1),x) - 56/9*H(R(1,1),x)*x - 320/3*H(R(1,1),x)*z2*x - 64*
         H(R(1,1,0),x)*x + 64/3*H(R(1,1,0),x)*x^2 + 160/3*H(R(1,1,0),x)*x^3 - 
         128/3*H(R(1,1,1),x)*x - 64/3*H(R(1,1,1,0),x)*x + 64/3*H(R(1,1,2),x)*x
          - 32*H(R(1,2),x)*x - 64/3*H(R(1,2),x)*x^2 - 160/3*H(R(1,2),x)*x^3 - 
         64/3*H(R(1,2,0),x)*x + 320/3*H(R(1,3),x)*x + 224/5*H(R(2),x) + 256/15
         *H(R(2),x)*x^-1 - 136/5*H(R(2),x)*x + 416/15*H(R(2),x)*x^2 - 256/3*H(
         R(2),x)*z2*x - 208/3*H(R(2,0),x)*x + 64/3*H(R(2,0),x)*x^2 + 160/3*H(
         R(2,0),x)*x^3 + 128/3*H(R(2,0,0),x)*x - 208/3*H(R(2,1),x)*x - 208/3*
         H(R(3),x)*x - 320/3*H(R(3),x)*x^2 - 1184/15*H(R(3),x)*x^3 )

       + cf^2*ca * ( 219032/135 - 674539/270*x - 40*z5*x + 1792/5*z3*x^-1 - 
         5584/5*z3 - 1664/45*z3*x + 45344/15*z3*x^2 + 12664/15*z3*x^3 + 18272/
         45*z2*x^-1 + 11344/15*z2 + 252*z2*x - 100912/45*z2*x^2 - 1464/5*z2^2*
         x + 1952/5*z2^2*x^2 - 10752/25*z2^2*x^3 - 32*g1O(x) + 192*H(R(-4,0),x)
         *x - 800*H(R(-3),x)*z2*x - 576*H(R(-3,-1,0),x)*x - 2240/3*H(R(-3,0),x
         )*x + 640*H(R(-3,0),x)*x^2 + 672*H(R(-3,0,0),x)*x + 512*H(R(-3,2),x)*
         x - 3280*H(R(-2),x)*z3*x + 192*H(R(-2),x)*z2*x^-1 + 32*H(R(-2),x)*z2
          - 6128/3*H(R(-2),x)*z2*x - 3520*H(R(-2),x)*z2*x^2 - 384*H(R(-2,-2,0)
         ,x)*x + 4160*H(R(-2,-1),x)*z2*x + 512*H(R(-2,-1,-1,0),x)*x - 64*H(R(
         -2,-1,0),x) + 128*H(R(-2,-1,0),x)*x^-1 - 3680/3*H(R(-2,-1,0),x)*x - 
         128*H(R(-2,-1,0),x)*x^2 - 2592*H(R(-2,-1,0,0),x)*x - 3904*H(R(-2,-1,2
         ),x)*x - 224*H(R(-2,0),x) + 1408/3*H(R(-2,0),x)*x^-1 - 9088/3*H(R(-2,
         0),x)*x + 2560/3*H(R(-2,0),x)*x^2 + 1072/15*H(R(-2,0),x)*x^3 - 2848*
         H(R(-2,0),x)*z2*x - 128*H(R(-2,0,0),x)*x^-1 + 1264/3*H(R(-2,0,0),x)*x
          + 2048*H(R(-2,0,0),x)*x^2 + 960*H(R(-2,0,0,0),x)*x - 64*H(R(-2,2),x)
          - 128*H(R(-2,2),x)*x^-1 + 4288/3*H(R(-2,2),x)*x + 3456*H(R(-2,2),x)*
         x^2 + 128*H(R(-2,2,0),x)*x + 128*H(R(-2,2,1),x)*x + 2272*H(R(-2,3),x)
         *x + 1376*H(R(-1),x)*z3*x^-1 - 112*H(R(-1),x)*z3 - 8168/3*H(R(-1),x)*
         z3*x - 2752*H(R(-1),x)*z3*x^2 - 1072/45*H(R(-1),x)*z2*x^-2 + 592*H(R(
         -1),x)*z2*x^-1 + 1328/3*H(R(-1),x)*z2 - 16408/9*H(R(-1),x)*z2*x - 
         1280*H(R(-1),x)*z2*x^2 + 536/15*H(R(-1),x)*z2*x^3 + 816/5*H(R(-1),x)*
         z2^2*x - 576*H(R(-1,-3,0),x)*x + 2240*H(R(-1,-2),x)*z2*x + 384*H(R(-1
         ,-2,-1,0),x)*x - 128*H(R(-1,-2,0),x) + 64*H(R(-1,-2,0),x)*x^-1 + 1568/
         3*H(R(-1,-2,0),x)*x - 128*H(R(-1,-2,0),x)*x^2 - 1472*H(R(-1,-2,0,0),x
         )*x - 2048*H(R(-1,-2,2),x)*x + 3168*H(R(-1,-1),x)*z3*x - 1760*H(R(-1,
         -1),x)*z2*x^-1 + 128*H(R(-1,-1),x)*z2 + 10784/3*H(R(-1,-1),x)*z2*x + 
         3520*H(R(-1,-1),x)*z2*x^2 + 384*H(R(-1,-1,-2,0),x)*x - 4032*H(R(-1,-1
         ,-1),x)*z2*x - 384*H(R(-1,-1,-1,-1,0),x)*x + 128*H(R(-1,-1,-1,0),x)
          - 64*H(R(-1,-1,-1,0),x)*x^-1 - 512/3*H(R(-1,-1,-1,0),x)*x + 128*H(R(
         -1,-1,-1,0),x)*x^2 + 2624*H(R(-1,-1,-1,0,0),x)*x + 3840*H(R(-1,-1,-1,
         2),x)*x + 5792/3*H(R(-1,-1,0),x) + 2144/45*H(R(-1,-1,0),x)*x^-2 + 
         1184/3*H(R(-1,-1,0),x)*x^-1 + 6352/3*H(R(-1,-1,0),x)*x - 2560/3*H(R(
         -1,-1,0),x)*x^2 - 1072/15*H(R(-1,-1,0),x)*x^3 + 2816*H(R(-1,-1,0),x)*
         z2*x - 224*H(R(-1,-1,0,0),x) + 1024*H(R(-1,-1,0,0),x)*x^-1 - 944*H(R(
         -1,-1,0,0),x)*x - 2048*H(R(-1,-1,0,0),x)*x^2 - 1024*H(R(-1,-1,0,0,0),
         x)*x - 64*H(R(-1,-1,2),x) + 1728*H(R(-1,-1,2),x)*x^-1 - 3680*H(R(-1,
         -1,2),x)*x - 3456*H(R(-1,-1,2),x)*x^2 - 128*H(R(-1,-1,2,0),x)*x - 128
         *H(R(-1,-1,2,1),x)*x - 2240*H(R(-1,-1,3),x)*x - 608/45*H(R(-1,0),x)
          + 10832/15*H(R(-1,0),x)*x^-1 - 31568/45*H(R(-1,0),x)*x - 86704/45*H(
         R(-1,0),x)*x^2 - 1440*H(R(-1,0),x)*z3*x + 1184*H(R(-1,0),x)*z2*x^-1
          - 96*H(R(-1,0),x)*z2 - 7600/3*H(R(-1,0),x)*z2*x - 2368*H(R(-1,0),x)*
         z2*x^2 - 736*H(R(-1,0,0),x) + 224/3*H(R(-1,0,0),x)*x^-1 + 656/9*H(R(
         -1,0,0),x)*x - 256/3*H(R(-1,0,0),x)*x^2 - 1792*H(R(-1,0,0),x)*z2*x + 
         128*H(R(-1,0,0,0),x) - 320*H(R(-1,0,0,0),x)*x^-1 + 240*H(R(-1,0,0,0),
         x)*x + 640*H(R(-1,0,0,0),x)*x^2 + 576*H(R(-1,0,0,0,0),x)*x + 1568/3*
         H(R(-1,2),x) + 2144/45*H(R(-1,2),x)*x^-2 - 1184/3*H(R(-1,2),x)*x^-1
          + 25936/9*H(R(-1,2),x)*x + 2560/3*H(R(-1,2),x)*x^2 - 1072/15*H(R(-1,
         2),x)*x^3 + 64*H(R(-1,2),x)*z2*x - 64*H(R(-1,2,0),x)*x^-1 + 64*H(R(-1
         ,2,0),x)*x + 128*H(R(-1,2,0),x)*x^2 - 256*H(R(-1,2,0,0),x)*x - 64*H(
         R(-1,2,1),x)*x^-1 + 64*H(R(-1,2,1),x)*x + 128*H(R(-1,2,1),x)*x^2 + 32
         *H(R(-1,3),x) - 1024*H(R(-1,3),x)*x^-1 + 2000*H(R(-1,3),x)*x + 2048*
         H(R(-1,3),x)*x^2 + 64*H(R(-1,3,0),x)*x + 64*H(R(-1,3,1),x)*x + 1344*
         H(R(-1,4),x)*x - 1360/3*H(R(0),x) + 4940/27*H(R(0),x)*x + 4736/15*H(
         R(0),x)*x^2 - 128/3*H(R(0),x)*z3*x + 3520*H(R(0),x)*z3*x^2 - 2688/5*
         H(R(0),x)*z3*x^3 - 1792/5*H(R(0),x)*z2*x^-1 - 4256/5*H(R(0),x)*z2 + 
         50024/45*H(R(0),x)*z2*x + 15776/15*H(R(0),x)*z2*x^2 - 1824/5*H(R(0),x
         )*z2*x^3 + 176/5*H(R(0),x)*z2^2*x - 3052/15*H(R(0,0),x) + 14968/15*H(
         R(0,0),x)*x + 114112/45*H(R(0,0),x)*x^2 + 2048/3*H(R(0,0),x)*z2*x + 
         2048*H(R(0,0),x)*z2*x^2 + 2688/5*H(R(0,0),x)*z2*x^3 + 240*H(R(0,0,0),
         x) + 436/3*H(R(0,0,0),x)*x + 256/3*H(R(0,0,0),x)*x^2 - 896*H(R(0,0,0,
         0),x)*x^2 - 8456/9*H(R(1),x) + 18272/45*H(R(1),x)*x^-1 - 26852/27*H(
         R(1),x)*x + 4736/15*H(R(1),x)*x^2 - 1792/5*H(R(1),x)*z3*x^-2 + 384*H(
         R(1),x)*z3*x^-1 + 592*H(R(1),x)*z3 - 1992*H(R(1),x)*z3*x + 768*H(R(1)
         ,x)*z3*x^2 - 2688/5*H(R(1),x)*z3*x^3 - 1072/45*H(R(1),x)*z2*x^-2 + 
         592/3*H(R(1),x)*z2*x^-1 - 2848/3*H(R(1),x)*z2 + 2024/3*H(R(1),x)*z2*x
          + 928/3*H(R(1),x)*z2*x^2 - 4936/15*H(R(1),x)*z2*x^3 - 976/5*H(R(1),x
         )*z2^2*x - 320*H(R(1,-3,0),x)*x + 1472*H(R(1,-2),x)*z2*x - 128*H(R(1,
         -2,-1,0),x)*x + 256*H(R(1,-2,0),x)*x^-1 - 4768/3*H(R(1,-2,0),x)*x + 
         512*H(R(1,-2,0),x)*x^2 - 704*H(R(1,-2,0,0),x)*x - 1536*H(R(1,-2,2),x)
         *x - 1112/3*H(R(1,0),x) + 2860/9*H(R(1,0),x)*x + 880/3*H(R(1,0),x)*
         x^2 - 1888*H(R(1,0),x)*z3*x + 1792/5*H(R(1,0),x)*z2*x^-2 - 160*H(R(1,
         0),x)*z2*x^-1 - 288*H(R(1,0),x)*z2 + 1936/3*H(R(1,0),x)*z2*x - 320*H(
         R(1,0),x)*z2*x^2 + 2688/5*H(R(1,0),x)*z2*x^3 + 304/5*H(R(1,0,0),x) - 
         1792/5*H(R(1,0,0),x)*x^-1 - 29576/45*H(R(1,0,0),x)*x - 2688/5*H(R(1,0
         ,0),x)*x^2 - 1344*H(R(1,0,0),x)*z2*x - 128*H(R(1,0,0,0),x) - 128*H(R(
         1,0,0,0),x)*x^-1 + 48*H(R(1,0,0,0),x)*x - 256*H(R(1,0,0,0),x)*x^2 + 
         576*H(R(1,0,0,0,0),x)*x - 1112/3*H(R(1,1),x) + 2276/9*H(R(1,1),x)*x
          - 1120*H(R(1,1),x)*z3*x + 32*H(R(1,1),x)*z2*x^-1 + 64*H(R(1,1),x)*z2
          + 512/3*H(R(1,1),x)*z2*x + 64*H(R(1,1),x)*z2*x^2 - 768*H(R(1,1,-2,0)
         ,x)*x + 16*H(R(1,1,0),x) + 528*H(R(1,1,0),x)*x - 352/3*H(R(1,1,0),x)*
         x^2 - 880/3*H(R(1,1,0),x)*x^3 - 384*H(R(1,1,0),x)*z2*x - 416*H(R(1,1,
         0,0),x) + 1792/5*H(R(1,1,0,0),x)*x^-2 - 320*H(R(1,1,0,0),x)*x^-1 + 
         976*H(R(1,1,0,0),x)*x - 640*H(R(1,1,0,0),x)*x^2 + 2688/5*H(R(1,1,0,0)
         ,x)*x^3 + 640*H(R(1,1,0,0,0),x)*x + 1280/3*H(R(1,1,1),x)*x - 192*H(R(
         1,1,1),x)*z2*x + 256/3*H(R(1,1,1,0),x)*x + 320*H(R(1,1,1,0,0),x)*x - 
         256/3*H(R(1,1,2),x)*x - 192*H(R(1,1,3),x)*x - 16*H(R(1,2),x) + 384*H(
         R(1,2),x)*x + 352/3*H(R(1,2),x)*x^2 + 880/3*H(R(1,2),x)*x^3 - 192*H(
         R(1,2),x)*z2*x + 352/3*H(R(1,2,0),x)*x + 192*H(R(1,2,0,0),x)*x + 352*
         H(R(1,3),x) - 1792/5*H(R(1,3),x)*x^-2 + 320*H(R(1,3),x)*x^-1 - 3536/3
         *H(R(1,3),x)*x + 640*H(R(1,3),x)*x^2 - 2688/5*H(R(1,3),x)*x^3 + 64*H(
         R(1,3,0),x)*x + 64*H(R(1,3,1),x)*x + 896*H(R(1,4),x)*x - 6928/9*H(R(2
         ),x) - 18272/45*H(R(2),x)*x^-1 - 252*H(R(2),x)*x + 4736/15*H(R(2),x)*
         x^2 - 752*H(R(2),x)*z3*x + 64*H(R(2),x)*z2*x^-1 + 32*H(R(2),x)*z2 - 
         1888/3*H(R(2),x)*z2*x + 64*H(R(2),x)*z2*x^2 - 768*H(R(2,-2,0),x)*x + 
         1192/3*H(R(2,0),x)*x - 352/3*H(R(2,0),x)*x^2 - 880/3*H(R(2,0),x)*x^3
          - 800*H(R(2,0),x)*z2*x + 1792/3*H(R(2,0,0),x)*x - 640*H(R(2,0,0),x)*
         x^2 + 2688/5*H(R(2,0,0),x)*x^3 + 576*H(R(2,0,0,0),x)*x + 1432/3*H(R(2
         ,1),x)*x - 256*H(R(2,1),x)*z2*x - 16*H(R(2,1,0),x)*x - 32*H(R(2,1,0,0
         ),x)*x + 16*H(R(2,2),x)*x + 224*H(R(2,3),x)*x + 3136/5*H(R(3),x) + 
         1792/5*H(R(3),x)*x^-1 - 50024/45*H(R(3),x)*x - 992/5*H(R(3),x)*x^2 + 
         1824/5*H(R(3),x)*x^3 - 288*H(R(3),x)*z2*x - 128*H(R(3,0),x)*x^2 + 32*
         H(R(3,0,0),x)*x - 128*H(R(3,1),x)*x^2 - 2048/3*H(R(4),x)*x - 1408*H(
         R(4),x)*x^2 - 2688/5*H(R(4),x)*x^3 )

       + cf^3 * (  - 23504/15 + 56693/30*x + 80*z5*x - 4672/15*z3*x^-1 + 18304/
         15*z3 - 19264/15*z3*x - 60608/15*z3*x^2 + 128/5*z3*x^3 - 1728/5*z2*
         x^-1 - 1168/15*z2 - 844/5*z2*x + 8608/15*z2*x^2 - 208/3*z2^2*x + 3904/
         15*z2^2*x^2 + 9344/25*z2^2*x^3 + 32*g1O(x) - 384*H(R(-4,0),x)*x + 1600
         *H(R(-3),x)*z2*x + 1152*H(R(-3,-1,0),x)*x - 960*H(R(-3,0),x)*x - 1792/
         3*H(R(-3,0),x)*x^2 - 1344*H(R(-3,0,0),x)*x - 1024*H(R(-3,2),x)*x + 
         3488*H(R(-2),x)*z3*x - 384*H(R(-2),x)*z2*x^-1 - 64*H(R(-2),x)*z2 + 
         3168*H(R(-2),x)*z2*x + 9856/3*H(R(-2),x)*z2*x^2 + 768*H(R(-2,-2,0),x)
         *x - 4224*H(R(-2,-1),x)*z2*x - 1024*H(R(-2,-1,-1,0),x)*x + 128*H(R(-2
         ,-1,0),x) - 256*H(R(-2,-1,0),x)*x^-1 + 2496*H(R(-2,-1,0),x)*x + 256*
         H(R(-2,-1,0),x)*x^2 + 3136*H(R(-2,-1,0,0),x)*x + 3712*H(R(-2,-1,2),x)
         *x + 896/3*H(R(-2,0),x) + 2336/3*H(R(-2,0),x)*x - 4288/3*H(R(-2,0),x)
         *x^2 - 256/5*H(R(-2,0),x)*x^3 + 3136*H(R(-2,0),x)*z2*x + 256*H(R(-2,0
         ,0),x)*x^-1 - 2272*H(R(-2,0,0),x)*x - 6656/3*H(R(-2,0,0),x)*x^2 - 
         1408*H(R(-2,0,0,0),x)*x + 128*H(R(-2,2),x) + 256*H(R(-2,2),x)*x^-1 - 
         1920*H(R(-2,2),x)*x - 9472/3*H(R(-2,2),x)*x^2 - 256*H(R(-2,2,0),x)*x
          - 256*H(R(-2,2,1),x)*x - 2496*H(R(-2,3),x)*x - 1344*H(R(-1),x)*z3*
         x^-1 + 224*H(R(-1),x)*z3 + 3440*H(R(-1),x)*z3*x + 2688*H(R(-1),x)*z3*
         x^2 + 256/15*H(R(-1),x)*z2*x^-2 - 976*H(R(-1),x)*z2*x^-1 - 1568/3*H(
         R(-1),x)*z2 + 2512*H(R(-1),x)*z2*x + 2144*H(R(-1),x)*z2*x^2 - 128/5*
         H(R(-1),x)*z2*x^3 - 1888/5*H(R(-1),x)*z2^2*x + 640*H(R(-1,-3,0),x)*x
          - 2432*H(R(-1,-2),x)*z2*x - 768*H(R(-1,-2,-1,0),x)*x + 256*H(R(-1,-2
         ,0),x) - 128*H(R(-1,-2,0),x)*x^-1 + 576*H(R(-1,-2,0),x)*x + 256*H(R(
         -1,-2,0),x)*x^2 + 1920*H(R(-1,-2,0,0),x)*x + 2048*H(R(-1,-2,2),x)*x
          - 3264*H(R(-1,-1),x)*z3*x + 4928/3*H(R(-1,-1),x)*z2*x^-1 - 256*H(R(
         -1,-1),x)*z2 - 4288*H(R(-1,-1),x)*z2*x - 9856/3*H(R(-1,-1),x)*z2*x^2
          - 768*H(R(-1,-1,-2,0),x)*x + 3968*H(R(-1,-1,-1),x)*z2*x + 768*H(R(-1
         ,-1,-1,-1,0),x)*x - 256*H(R(-1,-1,-1,0),x) + 128*H(R(-1,-1,-1,0),x)*
         x^-1 - 1024*H(R(-1,-1,-1,0),x)*x - 256*H(R(-1,-1,-1,0),x)*x^2 - 3200*
         H(R(-1,-1,-1,0,0),x)*x - 3584*H(R(-1,-1,-1,2),x)*x - 1600*H(R(-1,-1,0
         ),x) - 512/15*H(R(-1,-1,0),x)*x^-2 - 1952/3*H(R(-1,-1,0),x)*x^-1 - 
         1504/3*H(R(-1,-1,0),x)*x + 4288/3*H(R(-1,-1,0),x)*x^2 + 256/5*H(R(-1,
         -1,0),x)*x^3 - 3072*H(R(-1,-1,0),x)*z2*x + 448*H(R(-1,-1,0,0),x) - 
         3328/3*H(R(-1,-1,0,0),x)*x^-1 + 2656*H(R(-1,-1,0,0),x)*x + 6656/3*H(
         R(-1,-1,0,0),x)*x^2 + 1536*H(R(-1,-1,0,0,0),x)*x + 128*H(R(-1,-1,2),x
         ) - 4736/3*H(R(-1,-1,2),x)*x^-1 + 3776*H(R(-1,-1,2),x)*x + 9472/3*H(
         R(-1,-1,2),x)*x^2 + 256*H(R(-1,-1,2,0),x)*x + 256*H(R(-1,-1,2,1),x)*x
          + 2432*H(R(-1,-1,3),x)*x + 12704/15*H(R(-1,0),x) + 1024/5*H(R(-1,0),
         x)*x^-1 - 832/5*H(R(-1,0),x)*x + 832/15*H(R(-1,0),x)*x^2 + 1344*H(R(
         -1,0),x)*z3*x - 3776/3*H(R(-1,0),x)*z2*x^-1 + 192*H(R(-1,0),x)*z2 + 
         2912*H(R(-1,0),x)*z2*x + 7552/3*H(R(-1,0),x)*z2*x^2 + 2176/3*H(R(-1,0
         ,0),x) + 1952/3*H(R(-1,0,0),x)*x^-1 - 4352/3*H(R(-1,0,0),x)*x - 4288/
         3*H(R(-1,0,0),x)*x^2 + 1792*H(R(-1,0,0),x)*z2*x - 256*H(R(-1,0,0,0),x
         ) + 1408/3*H(R(-1,0,0,0),x)*x^-1 - 1056*H(R(-1,0,0,0),x)*x - 2816/3*
         H(R(-1,0,0,0),x)*x^2 - 640*H(R(-1,0,0,0,0),x)*x - 832/3*H(R(-1,2),x)
          - 512/15*H(R(-1,2),x)*x^-2 + 1952/3*H(R(-1,2),x)*x^-1 - 8288/3*H(R(
         -1,2),x)*x - 4288/3*H(R(-1,2),x)*x^2 + 256/5*H(R(-1,2),x)*x^3 - 128*
         H(R(-1,2),x)*z2*x + 128*H(R(-1,2,0),x)*x^-1 - 128*H(R(-1,2,0),x)*x - 
         256*H(R(-1,2,0),x)*x^2 + 256*H(R(-1,2,0,0),x)*x + 128*H(R(-1,2,1),x)*
         x^-1 - 128*H(R(-1,2,1),x)*x - 256*H(R(-1,2,1),x)*x^2 - 64*H(R(-1,3),x
         ) + 3328/3*H(R(-1,3),x)*x^-1 - 2208*H(R(-1,3),x)*x - 6656/3*H(R(-1,3)
         ,x)*x^2 - 128*H(R(-1,3,0),x)*x - 128*H(R(-1,3,1),x)*x - 1408*H(R(-1,4
         ),x)*x + 3752/15*H(R(0),x) - 33592/15*H(R(0),x)*x - 2592/5*H(R(0),x)*
         x^2 - 944/3*H(R(0),x)*z3*x - 3136*H(R(0),x)*z3*x^2 + 2336/5*H(R(0),x)
         *z3*x^3 + 4672/15*H(R(0),x)*z2*x^-1 + 16096/15*H(R(0),x)*z2 - 18896/
         15*H(R(0),x)*z2*x - 35872/15*H(R(0),x)*z2*x^2 + 256/5*H(R(0),x)*z2*
         x^3 - 352/5*H(R(0),x)*z2^2*x - 5696/15*H(R(0,0),x) - 92/5*H(R(0,0),x)
         *x - 8608/15*H(R(0,0),x)*x^2 - 2320/3*H(R(0,0),x)*z2*x - 7616/3*H(R(0
         ,0),x)*z2*x^2 - 2336/5*H(R(0,0),x)*z2*x^3 - 1112/3*H(R(0,0,0),x) + 
         344*H(R(0,0,0),x)*x + 4288/3*H(R(0,0,0),x)*x^2 + 88*H(R(0,0,0,0),x)*x
          + 3328/3*H(R(0,0,0,0),x)*x^2 + 7848/5*H(R(1),x) - 1728/5*H(R(1),x)*
         x^-1 - 2208/5*H(R(1),x)*x - 2592/5*H(R(1),x)*x^2 + 4672/15*H(R(1),x)*
         z3*x^-2 - 224*H(R(1),x)*z3*x^-1 - 544*H(R(1),x)*z3 + 5584/3*H(R(1),x)
         *z3*x - 448*H(R(1),x)*z3*x^2 + 2336/5*H(R(1),x)*z3*x^3 + 256/15*H(R(1
         ),x)*z2*x^-2 - 976/3*H(R(1),x)*z2*x^-1 + 896*H(R(1),x)*z2 + 400/3*H(
         R(1),x)*z2*x - 2144/3*H(R(1),x)*z2*x^2 + 128/5*H(R(1),x)*z2*x^3 - 864/
         5*H(R(1),x)*z2^2*x + 128*H(R(1,-3,0),x)*x - 896*H(R(1,-2),x)*z2*x + 
         256*H(R(1,-2,-1,0),x)*x - 512/3*H(R(1,-2,0),x)*x^-1 + 832*H(R(1,-2,0)
         ,x)*x - 1024/3*H(R(1,-2,0),x)*x^2 + 384*H(R(1,-2,0,0),x)*x + 1024*H(
         R(1,-2,2),x)*x + 512*H(R(1,0),x) - 588*H(R(1,0),x)*x + 1600*H(R(1,0),
         x)*z3*x - 4672/15*H(R(1,0),x)*z2*x^-2 - 32/3*H(R(1,0),x)*z2*x^-1 - 64
         *H(R(1,0),x)*z2 - 160/3*H(R(1,0),x)*z2*x - 64/3*H(R(1,0),x)*z2*x^2 - 
         2336/5*H(R(1,0),x)*z2*x^3 - 944/15*H(R(1,0,0),x) + 4672/15*H(R(1,0,0)
         ,x)*x^-1 + 6424/15*H(R(1,0,0),x)*x + 2336/5*H(R(1,0,0),x)*x^2 + 1536*
         H(R(1,0,0),x)*z2*x + 256*H(R(1,0,0,0),x) + 256/3*H(R(1,0,0,0),x)*x^-1
          - 512*H(R(1,0,0,0),x)*x + 512/3*H(R(1,0,0,0),x)*x^2 - 640*H(R(1,0,0,
         0,0),x)*x + 480*H(R(1,1),x) - 548*H(R(1,1),x)*x + 960*H(R(1,1),x)*z3*
         x - 64*H(R(1,1),x)*z2*x^-1 - 128*H(R(1,1),x)*z2 + 320*H(R(1,1),x)*z2*
         x - 128*H(R(1,1),x)*z2*x^2 + 512*H(R(1,1,-2,0),x)*x - 128*H(R(1,1,0),
         x) - 304*H(R(1,1,0),x)*x + 1024*H(R(1,1,0),x)*z2*x + 192*H(R(1,1,0,0)
         ,x) - 4672/15*H(R(1,1,0,0),x)*x^-2 + 416/3*H(R(1,1,0,0),x)*x^-1 - 
         2368/3*H(R(1,1,0,0),x)*x + 832/3*H(R(1,1,0,0),x)*x^2 - 2336/5*H(R(1,1
         ,0,0),x)*x^3 - 768*H(R(1,1,0,0,0),x)*x - 96*H(R(1,1,1),x) - 336*H(R(1
         ,1,1),x)*x + 384*H(R(1,1,1),x)*z2*x + 256*H(R(1,1,1,0),x)*x + 128*H(
         R(1,1,1,0,0),x)*x + 192*H(R(1,1,1,1),x)*x + 192*H(R(1,1,2),x)*x - 384
         *H(R(1,1,3),x)*x - 96*H(R(1,2),x) - 384*H(R(1,2),x)*x + 384*H(R(1,2),
         x)*z2*x + 192*H(R(1,2,0),x)*x + 224*H(R(1,2,1),x)*x - 64*H(R(1,3),x)
          + 4672/15*H(R(1,3),x)*x^-2 - 416/3*H(R(1,3),x)*x^-1 + 2272/3*H(R(1,3
         ),x)*x - 832/3*H(R(1,3),x)*x^2 + 2336/5*H(R(1,3),x)*x^3 - 128*H(R(1,3
         ,0),x)*x - 128*H(R(1,3,1),x)*x - 1152*H(R(1,4),x)*x + 4624/5*H(R(2),x
         ) + 1728/5*H(R(2),x)*x^-1 + 844/5*H(R(2),x)*x - 2592/5*H(R(2),x)*x^2
          + 864*H(R(2),x)*z3*x - 128*H(R(2),x)*z2*x^-1 - 64*H(R(2),x)*z2 + 960
         *H(R(2),x)*z2*x - 128*H(R(2),x)*z2*x^2 + 512*H(R(2,-2,0),x)*x - 80*H(
         R(2,0),x) + 1216*H(R(2,0),x)*z2*x - 1840/3*H(R(2,0,0),x)*x + 832/3*H(
         R(2,0,0),x)*x^2 - 2336/5*H(R(2,0,0),x)*x^3 - 640*H(R(2,0,0,0),x)*x - 
         96*H(R(2,1),x) - 144*H(R(2,1),x)*x + 512*H(R(2,1),x)*z2*x + 320*H(R(2
         ,1,0),x)*x + 192*H(R(2,1,0,0),x)*x + 288*H(R(2,1,1),x)*x + 288*H(R(2,
         2),x)*x - 576*H(R(2,3),x)*x - 3872/5*H(R(3),x) - 4672/15*H(R(3),x)*
         x^-1 + 18896/15*H(R(3),x)*x + 14432/15*H(R(3),x)*x^2 - 256/5*H(R(3),x
         )*x^3 + 576*H(R(3),x)*z2*x + 240*H(R(3,0),x)*x + 256*H(R(3,0),x)*x^2
          - 64*H(R(3,0,0),x)*x + 320*H(R(3,1),x)*x + 256*H(R(3,1),x)*x^2 + 
         2320/3*H(R(4),x)*x + 5824/3*H(R(4),x)*x^2 + 2336/5*H(R(4),x)*x^3 );



==> anc/c3nsEvnN.h <==

* ---------------------------------------------------------------------------
*
*   The  even-N  QCD coefficient functions for the  W^{+}-W^{-}  difference 
*   of the structure function  F_3  in inclusive charged-current (CC) of
*   deep-inelastic scattering for the MSbar scale choice mu_r = mu_f = Q
*   to three loops (N^3LO).  The expansion parameter is alpha_s/(4 pi). 
*
*   S(R(m1,...,mk),N) denote harmonic sums, z2 = Zeta(2),... , z5=Zeta(5)
*   ca, cf are the usual colour factors, nf is the number of light flavours.
*
*   The numerator-N functions g1E(N) and g2E(N) in (3.18) and (3.19) of 
*   hep-ph/0504242 have not been kept separate in the expressions given below.
*
*   Reference: Non-singlet coefficient functions for charged-current
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*
* ---------------------------------------------------------------------------

 L  c3ns0N = 1;

 L  c3ns1N =
       + theta( - 1 + N)*cf * (  - 9 + 2*den(1 + N) - 2*den(1 + N)^2 + 2*den(1
          + N)*S(R(1),1 + N) + den(N) + 2*den(N)^2 - 2*den(N)*S(R(1),N) + 3*S(
         R(1),N) + 4*S(R(1,1),N) - 4*S(R(2),N) );

 L  c3ns2evnN =
       + theta( - 1 + N)*cf*nf * ( 457/36 - 302/27*den(1 + N) + 10*den(1 + N)^
         2 - 10/3*den(1 + N)^3 + 8/3*den(1 + N)^2*S(R(1),1 + N) - 56/9*den(1
          + N)*S(R(1),1 + N) - 4/3*den(1 + N)*S(R(1,1),1 + N) + 4/3*den(1 + N)
         *S(R(2),1 + N) + 131/27*den(N) - 20/3*den(N)^2 + 10/3*den(N)^3 - 8/3*
         den(N)^2*S(R(1),N) + 38/9*den(N)*S(R(1),N) + 4/3*den(N)*S(R(1,1),N)
          - 4/3*den(N)*S(R(2),N) - 247/27*S(R(1),N) - 58/9*S(R(1,1),N) - 8/3*
         S(R(1,1,1),N) + 8/3*S(R(1,2),N) + 38/3*S(R(2),N) + 16/3*S(R(2,1),N)
          - 20/3*S(R(3),N) )

       + theta( - 1 + N)*cf*ca * (  - 5465/72 + 54*z3 + 2225/27*den(1 + N) - 
         12*den(1 + N)*z3 - 51*den(1 + N)^2 + 43/3*den(1 + N)^3 - 12*den(1 + N
         )^4 + 8*den(1 + N)^3*S(R(1),1 + N) - 44/3*den(1 + N)^2*S(R(1),1 + N)
          - 16*den(1 + N)*S(R(-3),1 + N) - 4*den(1 + N)*S(R(-2),1 + N) + 8*
         den(1 + N)*S(R(-2,1),1 + N) + 242/9*den(1 + N)*S(R(1),1 + N) + 8*den(
         1 + N)*S(R(1,-2),1 + N) + 22/3*den(1 + N)*S(R(1,1),1 + N) + 4*den(1
          + N)*S(R(1,2),1 + N) - 22/3*den(1 + N)*S(R(2),1 + N) - 4*den(1 + N)*
         S(R(2,1),1 + N) + 4*den(1 + N)*S(R(3),1 + N) - 2515/54*den(N) + 12*
         den(N)*z3 + 140/3*den(N)^2 - 55/3*den(N)^3 + 16*den(N)^2*S(R(-2),N)
          + 44/3*den(N)^2*S(R(1),N) + 16*den(N)*S(R(-3),N) + 4*den(N)*S(R(-2),
         N) - 8*den(N)*S(R(-2,1),N) - 161/9*den(N)*S(R(1),N) - 8*den(N)*S(R(1,
         -2),N) - 22/3*den(N)*S(R(1,1),N) - 4*den(N)*S(R(1,2),N) + 22/3*den(N)
         *S(R(2),N) + 4*den(N)*S(R(2,1),N) - 4*den(N)*S(R(3),N) + 12*S(R(-4),N
         ) - 8*S(R(-3,1),N) + 8*S(R(-2),N) - 24*S(R(-2,-2),N) + 3155/54*S(R(1)
         ,N) - 48*S(R(1),N)*z3 - 40*S(R(1,-3),N) + 16*S(R(1,-2,1),N) + 367/9*
         S(R(1,1),N) + 32*S(R(1,1,-2),N) + 44/3*S(R(1,1,1),N) + 8*S(R(1,1,2),N
         ) - 44/3*S(R(1,2),N) - 8*S(R(1,2,1),N) + 16*S(R(1,3),N) - 239/3*S(R(2
         ),N) - 24*S(R(2,-2),N) - 88/3*S(R(2,1),N) + 110/3*S(R(3),N) + 8*S(R(3
         ,1),N) - 12*S(R(4),N) )

       + theta( - 1 + N)*cf^2 * ( 331/8 - 72*z3 - 40*den(1 + N) + 2*den(1 + N)
         ^2 + 36*den(1 + N)^3 - 6*den(1 + N)^4 + 24*den(1 + N)^3*S(R(1),1 + N)
          - 36*den(1 + N)^2*S(R(1),1 + N) - 32*den(1 + N)^2*S(R(1,1),1 + N) + 
         28*den(1 + N)^2*S(R(2),1 + N) + 32*den(1 + N)*S(R(-3),1 + N) + 8*den(
         1 + N)*S(R(-2),1 + N) - 16*den(1 + N)*S(R(-2,1),1 + N) + 10*den(1 + N
         )*S(R(1),1 + N) - 16*den(1 + N)*S(R(1,-2),1 + N) + 28*den(1 + N)*S(R(
         1,1),1 + N) + 24*den(1 + N)*S(R(1,1,1),1 + N) - 32*den(1 + N)*S(R(1,2
         ),1 + N) - 24*den(1 + N)*S(R(2),1 + N) - 24*den(1 + N)*S(R(2,1),1 + N
         ) + 20*den(1 + N)*S(R(3),1 + N) + 29/2*den(N) - 33*den(N)^2 + 10*den(
         N)^3 + 10*den(N)^4 - 24*den(N)^3*S(R(1),N) - 32*den(N)^2*S(R(-2),N)
          + 4*den(N)^2*S(R(1),N) + 24*den(N)^2*S(R(1,1),N) - 20*den(N)^2*S(R(2
         ),N) - 32*den(N)*S(R(-3),N) - 8*den(N)*S(R(-2),N) + 16*den(N)*S(R(-2,
         1),N) + den(N)*S(R(1),N) + 16*den(N)*S(R(1,-2),N) - 16*den(N)*S(R(1,1
         ),N) - 24*den(N)*S(R(1,1,1),N) + 32*den(N)*S(R(1,2),N) + 12*den(N)*S(
         R(2),N) + 24*den(N)*S(R(2,1),N) - 20*den(N)*S(R(3),N) - 24*S(R(-4),N)
          + 16*S(R(-3,1),N) - 16*S(R(-2),N) + 48*S(R(-2,-2),N) - 51/2*S(R(1),N
         ) + 48*S(R(1),N)*z3 + 80*S(R(1,-3),N) - 32*S(R(1,-2,1),N) - 27*S(R(1,
         1),N) - 64*S(R(1,1,-2),N) + 36*S(R(1,1,1),N) + 48*S(R(1,1,1,1),N) - 
         64*S(R(1,1,2),N) - 36*S(R(1,2),N) - 48*S(R(1,2,1),N) + 24*S(R(1,3),N)
          + 61*S(R(2),N) + 48*S(R(2,-2),N) - 24*S(R(2,1),N) - 56*S(R(2,1,1),N)
          + 48*S(R(2,2),N) + 6*S(R(3),N) + 48*S(R(3,1),N) - 16*S(R(4),N) );

 L  c3ns3evnN =
       + theta( - 2 + N)*cf*ca*nf * ( 32/3*den( - 1 + N)*z3 + 32/3*den( - 1 + 
         N)*S(R(-2,1), - 1 + N) - 32/3*den( - 1 + N)*S(R(1), - 1 + N)*z3 - 32/
         3*den( - 1 + N)*S(R(1,-2), - 1 + N) + 16/3*den( - 1 + N)*S(R(1,3), - 
         1 + N) - 16/3*den( - 1 + N)*S(R(3,1), - 1 + N) )

       + theta( - 2 + N)*cf*ca^2 * (  - 188/9*den( - 1 + N)*z3 - 188/9*den( - 
         1 + N)*S(R(-2,1), - 1 + N) + 440/3*den( - 1 + N)*S(R(1), - 1 + N)*z3
          + 188/9*den( - 1 + N)*S(R(1,-2), - 1 + N) - 220/3*den( - 1 + N)*S(R(
         1,3), - 1 + N) + 220/3*den( - 1 + N)*S(R(3,1), - 1 + N) )

       + theta( - 2 + N)*cf^2*nf * (  - 64/3*den( - 1 + N)*z3 - 64/3*den( - 1
          + N)*S(R(-2,1), - 1 + N) + 64/3*den( - 1 + N)*S(R(1,-2), - 1 + N) )

       + theta( - 2 + N)*cf^2*ca * ( 104/9*den( - 1 + N)*z3 + 104/9*den( - 1
          + N)*S(R(-2,1), - 1 + N) - 256*den( - 1 + N)*S(R(1), - 1 + N)*z3 - 
         104/9*den( - 1 + N)*S(R(1,-2), - 1 + N) + 128*den( - 1 + N)*S(R(1,3),
          - 1 + N) - 128*den( - 1 + N)*S(R(3,1), - 1 + N) )

       + theta( - 2 + N)*cf^3 * ( 544/9*den( - 1 + N)*z3 + 544/9*den( - 1 + N)
         *S(R(-2,1), - 1 + N) + 160*den( - 1 + N)*S(R(1), - 1 + N)*z3 - 544/9*
         den( - 1 + N)*S(R(1,-2), - 1 + N) - 80*den( - 1 + N)*S(R(1,3), - 1 + 
         N) + 80*den( - 1 + N)*S(R(3,1), - 1 + N) )

       + theta( - 1 + N)*cf*nf^2 * (  - 9517/486 - 8/9*z3 + 19936/729*den(1 + 
         N) + 16/27*den(1 + N)*z3 - 2896/81*den(1 + N)^2 + 1928/81*den(1 + N)^
         3 - 184/27*den(1 + N)^4 + 16/3*den(1 + N)^3*S(R(1),1 + N) - 448/27*
         den(1 + N)^2*S(R(1),1 + N) - 32/9*den(1 + N)^2*S(R(1,1),1 + N) + 32/9
         *den(1 + N)^2*S(R(2),1 + N) + 1496/81*den(1 + N)*S(R(1),1 + N) + 224/
         27*den(1 + N)*S(R(1,1),1 + N) + 16/9*den(1 + N)*S(R(1,1,1),1 + N) - 
         16/9*den(1 + N)*S(R(1,2),1 + N) - 224/27*den(1 + N)*S(R(2),1 + N) - 
         16/9*den(1 + N)*S(R(2,1),1 + N) + 16/9*den(1 + N)*S(R(3),1 + N) - 
         8974/729*den(N) - 16/27*den(N)*z3 + 1684/81*den(N)^2 - 1424/81*den(N)
         ^3 + 184/27*den(N)^4 - 16/3*den(N)^3*S(R(1),N) + 328/27*den(N)^2*S(R(
         1),N) + 32/9*den(N)^2*S(R(1,1),N) - 32/9*den(N)^2*S(R(2),N) - 812/81*
         den(N)*S(R(1),N) - 152/27*den(N)*S(R(1,1),N) - 16/9*den(N)*S(R(1,1,1)
         ,N) + 16/9*den(N)*S(R(1,2),N) + 152/27*den(N)*S(R(2),N) + 16/9*den(N)
         *S(R(2,1),N) - 16/9*den(N)*S(R(3),N) + 8714/729*S(R(1),N) + 32/27*S(
         R(1),N)*z3 + 940/81*S(R(1,1),N) + 232/27*S(R(1,1,1),N) + 32/9*S(R(1,1
         ,1,1),N) - 32/9*S(R(1,1,2),N) - 232/27*S(R(1,2),N) - 32/9*S(R(1,2,1),
         N) + 32/9*S(R(1,3),N) - 860/27*S(R(2),N) - 536/27*S(R(2,1),N) - 64/9*
         S(R(2,1,1),N) + 64/9*S(R(2,2),N) + 2440/81*S(R(3),N) + 32/3*S(R(3,1),
         N) - 368/27*S(R(4),N) )

       + theta( - 1 + N)*cf*ca*nf * ( 142883/486 + 12*z4 - 2102/9*z3 - 375671/
         729*den(1 + N) - 8*den(1 + N)*z4 + 724/27*den(1 + N)*z3 + 13238/27*
         den(1 + N)^2 + 32/3*den(1 + N)^2*z3 - 2660/9*den(1 + N)^3 + 248/3*
         den(1 + N)^4 - 368/9*den(1 + N)^5 + 184/9*den(1 + N)^4*S(R(1),1 + N)
          - 16/9*den(1 + N)^3*S(R(-2),1 + N) - 1184/27*den(1 + N)^3*S(R(1),1
          + N) - 56/9*den(1 + N)^3*S(R(1,1),1 + N) + 32/3*den(1 + N)^3*S(R(2),
         1 + N) - 112/9*den(1 + N)^2*S(R(-3),1 + N) - 352/27*den(1 + N)^2*S(R(
         -2),1 + N) - 64/9*den(1 + N)^2*S(R(-2,1),1 + N) + 5636/27*den(1 + N)^
         2*S(R(1),1 + N) + 160/9*den(1 + N)^2*S(R(1,-2),1 + N) + 232/9*den(1
          + N)^2*S(R(1,1),1 + N) + 56/9*den(1 + N)^2*S(R(1,2),1 + N) - 40*den(
         1 + N)^2*S(R(2),1 + N) - 56/9*den(1 + N)^2*S(R(2,1),1 + N) + 8/9*den(
         1 + N)^2*S(R(3),1 + N) - 400/9*den(1 + N)*S(R(-4),1 + N) + 896/27*
         den(1 + N)*S(R(-3),1 + N) + 32/9*den(1 + N)*S(R(-3,1),1 + N) - 1736/
         81*den(1 + N)*S(R(-2),1 + N) + 32/3*den(1 + N)*S(R(-2,-2),1 + N) + 64/
         27*den(1 + N)*S(R(-2,1),1 + N) + 64/9*den(1 + N)*S(R(-2,1,1),1 + N)
          - 18682/81*den(1 + N)*S(R(1),1 + N) - 32/3*den(1 + N)*S(R(1),1 + N)*
         z3 + 256/9*den(1 + N)*S(R(1,-3),1 + N) - 128/9*den(1 + N)*S(R(1,-2),1
          + N) - 2860/27*den(1 + N)*S(R(1,1),1 + N) - 128/9*den(1 + N)*S(R(1,1
         ,-2),1 + N) - 176/9*den(1 + N)*S(R(1,1,1),1 + N) - 88/9*den(1 + N)*S(
         R(1,1,2),1 + N) + 80/9*den(1 + N)*S(R(1,2),1 + N) + 16/9*den(1 + N)*
         S(R(1,2,1),1 + N) + 104/9*den(1 + N)*S(R(1,3),1 + N) + 2164/27*den(1
          + N)*S(R(2),1 + N) + 160/9*den(1 + N)*S(R(2,-2),1 + N) + 272/9*den(1
          + N)*S(R(2,1),1 + N) + 8*den(1 + N)*S(R(2,1,1),1 + N) + 16/3*den(1
          + N)*S(R(2,2),1 + N) - 176/9*den(1 + N)*S(R(3),1 + N) - 16*den(1 + N
         )*S(R(3,1),1 + N) - 16/9*den(1 + N)*S(R(4),1 + N) + 256/3*den(2 + N)*
         z3 - 32/3*den(2 + N)^2*z3 - 16/3*den(2 + N)^4*S(R(1),2 + N) + 80/3*
         den(2 + N)^3*S(R(1),2 + N) - 32/3*den(2 + N)^2*S(R(-2),2 + N) - 16*
         den(2 + N)^2*S(R(2),2 + N) + 16/3*den(2 + N)^2*S(R(3),2 + N) - 32/3*
         den(2 + N)*S(R(-2,1),2 + N) + 32/3*den(2 + N)*S(R(1),2 + N)*z3 + 32/3
         *den(2 + N)*S(R(1,-2),2 + N) + 16*den(2 + N)*S(R(1,2),2 + N) - 16/3*
         den(2 + N)*S(R(1,3),2 + N) - 16*den(2 + N)*S(R(2,1),2 + N) + 16/3*
         den(2 + N)*S(R(3,1),2 + N) + 226739/729*den(N) + 8*den(N)*z4 + 1508/
         27*den(N)*z3 - 9676/27*den(N)^2 + 80/3*den(N)^2*z3 + 19144/81*den(N)^
         3 - 2024/27*den(N)^4 - 16*den(N)^4*S(R(1),N) + 496/9*den(N)^3*S(R(-2)
         ,N) + 808/9*den(N)^3*S(R(1),N) + 40/3*den(N)^3*S(R(1,1),N) - 8*den(N)
         ^3*S(R(2),N) + 592/9*den(N)^2*S(R(-3),N) - 1472/27*den(N)^2*S(R(-2),N
         ) - 128/9*den(N)^2*S(R(-2,1),N) - 4316/27*den(N)^2*S(R(1),N) - 160/9*
         den(N)^2*S(R(1,-2),N) - 472/9*den(N)^2*S(R(1,1),N) - 80/9*den(N)^2*S(
         R(1,2),N) + 424/9*den(N)^2*S(R(2),N) + 80/9*den(N)^2*S(R(2,1),N) - 8/
         9*den(N)^2*S(R(3),N) + 400/9*den(N)*S(R(-4),N) - 896/27*den(N)*S(R(-3
         ),N) - 32/9*den(N)*S(R(-3,1),N) + 1736/81*den(N)*S(R(-2),N) - 32/3*
         den(N)*S(R(-2,-2),N) - 64/27*den(N)*S(R(-2,1),N) - 64/9*den(N)*S(R(-2
         ,1,1),N) + 10168/81*den(N)*S(R(1),N) + 32/3*den(N)*S(R(1),N)*z3 - 256/
         9*den(N)*S(R(1,-3),N) + 128/9*den(N)*S(R(1,-2),N) + 2176/27*den(N)*S(
         R(1,1),N) + 128/9*den(N)*S(R(1,1,-2),N) + 176/9*den(N)*S(R(1,1,1),N)
          + 88/9*den(N)*S(R(1,1,2),N) + 44/9*den(N)*S(R(1,2),N) - 16/9*den(N)*
         S(R(1,2,1),N) - 104/9*den(N)*S(R(1,3),N) - 1876/27*den(N)*S(R(2),N)
          - 160/9*den(N)*S(R(2,-2),N) - 44*den(N)*S(R(2,1),N) - 8*den(N)*S(R(2
         ,1,1),N) - 16/3*den(N)*S(R(2,2),N) + 176/9*den(N)*S(R(3),N) + 16*den(
         N)*S(R(3,1),N) + 16/9*den(N)*S(R(4),N) + 368/9*S(R(-5),N) - 664/27*S(
         R(-4),N) - 64/9*S(R(-4,1),N) + 3056/81*S(R(-3),N) - 256/3*S(R(-3,-2),
         N) + 320/27*S(R(-3,1),N) - 64/9*S(R(-3,1,1),N) - 232/9*S(R(-2),N) - 
         224/3*S(R(-2),N)*z3 - 256/3*S(R(-2,-3),N) + 208/3*S(R(-2,-2),N) + 128/
         3*S(R(-2,-2,1),N) - 160906/729*S(R(1),N) - 16*S(R(1),N)*z4 + 2888/27*
         S(R(1),N)*z3 - 1088/9*S(R(1,-4),N) + 2560/27*S(R(1,-3),N) + 64/9*S(R(
         1,-3,1),N) - 2656/81*S(R(1,-2),N) + 128/3*S(R(1,-2,-2),N) - 640/27*S(
         R(1,-2,1),N) + 128/9*S(R(1,-2,1,1),N) - 15062/81*S(R(1,1),N) + 32*S(
         R(1,1),N)*z3 + 1088/9*S(R(1,1,-3),N) - 640/9*S(R(1,1,-2),N) - 3104/27
         *S(R(1,1,1),N) - 640/9*S(R(1,1,1,-2),N) - 352/9*S(R(1,1,1,1),N) - 224/
         9*S(R(1,1,1,2),N) + 64/3*S(R(1,1,2),N) + 80/9*S(R(1,1,2,1),N) + 208/9
         *S(R(1,1,3),N) + 2864/27*S(R(1,2),N) + 704/9*S(R(1,2,-2),N) + 512/9*
         S(R(1,2,1),N) + 16*S(R(1,2,1,1),N) + 16*S(R(1,2,2),N) - 592/9*S(R(1,3
         ),N) - 176/3*S(R(1,3,1),N) + 256/9*S(R(1,4),N) + 39818/81*S(R(2),N)
          - 224/3*S(R(2),N)*z3 - 1088/9*S(R(2,-3),N) + 1600/27*S(R(2,-2),N) + 
         64/9*S(R(2,-2,1),N) + 7276/27*S(R(2,1),N) + 704/9*S(R(2,1,-2),N) + 
         704/9*S(R(2,1,1),N) + 160/9*S(R(2,1,2),N) - 860/9*S(R(2,2),N) - 160/9
         *S(R(2,2,1),N) + 112/9*S(R(2,3),N) - 32500/81*S(R(3),N) - 800/9*S(R(3
         ,-2),N) - 3260/27*S(R(3,1),N) - 176/9*S(R(3,1,1),N) + 16*S(R(3,2),N)
          + 4712/27*S(R(4),N) + 352/9*S(R(4,1),N) - 368/9*S(R(5),N) )

       + theta( - 1 + N)*cf*ca^2 * (  - 1909753/1944 - 110/3*z5 + 5/3*z5*N + 5/
         3*z5*N^2 - 30*z4 + 11674/9*z3 + 2831627/1458*den(1 + N) + 400*den(1
          + N)*z5 + 24*den(1 + N)*z4 - 6416/27*den(1 + N)*z3 - 67601/81*den(1
          + N)^2 + 24*den(1 + N)^2*z4 - 424*den(1 + N)^2*z3 + 87232/81*den(1
          + N)^3 - 144*den(1 + N)^3*z3 - 9782/27*den(1 + N)^4 + 2600/9*den(1
          + N)^5 + 80*den(1 + N)^6 - 280/3*den(1 + N)^5*S(R(1),1 + N) + 40/3*
         den(1 + N)^4*S(R(-2),1 + N) - 2764/9*den(1 + N)^4*S(R(1),1 + N) + 140/
         3*den(1 + N)^4*S(R(1,1),1 + N) - 28*den(1 + N)^4*S(R(2),1 + N) + 520/
         3*den(1 + N)^3*S(R(-3),1 + N) + 856/9*den(1 + N)^3*S(R(-2),1 + N) - 
         1448/3*den(1 + N)^3*S(R(-2,1),1 + N) + 812/27*den(1 + N)^3*S(R(1),1
          + N) + 728/3*den(1 + N)^3*S(R(1,-2),1 + N) - 448/9*den(1 + N)^3*S(R(
         1,1),1 + N) - 8*den(1 + N)^3*S(R(1,2),1 + N) + 52/3*den(1 + N)^3*S(R(
         2),1 + N) + 8*den(1 + N)^3*S(R(2,1),1 + N) - 260/3*den(1 + N)^3*S(R(3
         ),1 + N) + 608/3*den(1 + N)^2*S(R(-4),1 + N) + 1552/9*den(1 + N)^2*S(
         R(-3),1 + N) - 540*den(1 + N)^2*S(R(-3,1),1 + N) - 4496/27*den(1 + N)
         ^2*S(R(-2),1 + N) + 560/3*den(1 + N)^2*S(R(-2,-2),1 + N) - 1976/9*
         den(1 + N)^2*S(R(-2,1),1 + N) + 800/3*den(1 + N)^2*S(R(-2,1,1),1 + N)
          - 584/3*den(1 + N)^2*S(R(-2,2),1 + N) - 29968/27*den(1 + N)^2*S(R(1)
         ,1 + N) + 48*den(1 + N)^2*S(R(1),1 + N)*z3 - 524/3*den(1 + N)^2*S(R(1
         ,-3),1 + N) - 712/9*den(1 + N)^2*S(R(1,-2),1 + N) + 456*den(1 + N)^2*
         S(R(1,-2,1),1 + N) + 724/9*den(1 + N)^2*S(R(1,1),1 + N) - 272/3*den(1
          + N)^2*S(R(1,1,-2),1 + N) - 8/3*den(1 + N)^2*S(R(1,1,2),1 + N) - 476/
         9*den(1 + N)^2*S(R(1,2),1 + N) + 124*den(1 + N)^2*S(R(1,3),1 + N) + 
         424/9*den(1 + N)^2*S(R(2),1 + N) + 232/3*den(1 + N)^2*S(R(2,-2),1 + N
         ) + 512/9*den(1 + N)^2*S(R(2,1),1 + N) + 8/3*den(1 + N)^2*S(R(2,1,1),
         1 + N) + 52/3*den(1 + N)^2*S(R(2,2),1 + N) + 1144/9*den(1 + N)^2*S(R(
         3),1 + N) - 452/3*den(1 + N)^2*S(R(3,1),1 + N) - 440/3*den(1 + N)^2*
         S(R(4),1 + N) + 368/3*den(1 + N)*S(R(-5),1 + N) + 1456/9*den(1 + N)*
         S(R(-4),1 + N) - 304*den(1 + N)*S(R(-4,1),1 + N) - 8372/27*den(1 + N)
         *S(R(-3),1 + N) + 96*den(1 + N)*S(R(-3,-2),1 + N) + 544/9*den(1 + N)*
         S(R(-3,1),1 + N) + 640/3*den(1 + N)*S(R(-3,1,1),1 + N) - 392/3*den(1
          + N)*S(R(-3,2),1 + N) - 7708/81*den(1 + N)*S(R(-2),1 + N) - 64*den(1
          + N)*S(R(-2),1 + N)*z3 + 400/3*den(1 + N)*S(R(-2,-3),1 + N) + 96*
         den(1 + N)*S(R(-2,-2),1 + N) - 896/3*den(1 + N)*S(R(-2,-2,1),1 + N)
          + 7304/27*den(1 + N)*S(R(-2,1),1 + N) + 224*den(1 + N)*S(R(-2,1,-2),
         1 + N) - 1792/9*den(1 + N)*S(R(-2,1,1),1 + N) - 80/3*den(1 + N)*S(R(
         -2,1,2),1 + N) + 320/3*den(1 + N)*S(R(-2,2),1 + N) + 80/3*den(1 + N)*
         S(R(-2,2,1),1 + N) - 272/3*den(1 + N)*S(R(-2,3),1 + N) - 2659/81*den(
         1 + N)*S(R(1),1 + N) + 1664/3*den(1 + N)*S(R(1),1 + N)*z3 - 1120/3*
         den(1 + N)*S(R(1,-4),1 + N) - 1516/9*den(1 + N)*S(R(1,-3),1 + N) + 
         864*den(1 + N)*S(R(1,-3,1),1 + N) + 272/9*den(1 + N)*S(R(1,-2),1 + N)
          - 608/3*den(1 + N)*S(R(1,-2,-2),1 + N) + 704/3*den(1 + N)*S(R(1,-2,1
         ),1 + N) - 1280/3*den(1 + N)*S(R(1,-2,1,1),1 + N) + 896/3*den(1 + N)*
         S(R(1,-2,2),1 + N) + 12536/27*den(1 + N)*S(R(1,1),1 + N) + 128*den(1
          + N)*S(R(1,1),1 + N)*z3 + 416*den(1 + N)*S(R(1,1,-3),1 + N) + 8/9*
         den(1 + N)*S(R(1,1,-2),1 + N) - 704*den(1 + N)*S(R(1,1,-2,1),1 + N)
          + 484/9*den(1 + N)*S(R(1,1,1),1 + N) + 436/9*den(1 + N)*S(R(1,1,2),1
          + N) + 32/3*den(1 + N)*S(R(1,1,2,1),1 + N) - 640/3*den(1 + N)*S(R(1,
         1,3),1 + N) + 272/9*den(1 + N)*S(R(1,2),1 + N) - 32*den(1 + N)*S(R(1,
         2,-2),1 + N) - 76/9*den(1 + N)*S(R(1,2,1),1 + N) - 32/3*den(1 + N)*S(
         R(1,2,1,1),1 + N) - 16*den(1 + N)*S(R(1,2,2),1 + N) - 2024/9*den(1 + 
         N)*S(R(1,3),1 + N) + 496/3*den(1 + N)*S(R(1,3,1),1 + N) + 736/3*den(1
          + N)*S(R(1,4),1 + N) - 6818/27*den(1 + N)*S(R(2),1 + N) - 96*den(1
          + N)*S(R(2),1 + N)*z3 - 288*den(1 + N)*S(R(2,-3),1 + N) - 520/9*den(
         1 + N)*S(R(2,-2),1 + N) + 528*den(1 + N)*S(R(2,-2,1),1 + N) - 1252/9*
         den(1 + N)*S(R(2,1),1 + N) - 16*den(1 + N)*S(R(2,1,-2),1 + N) - 40*
         den(1 + N)*S(R(2,1,1),1 + N) - 16/3*den(1 + N)*S(R(2,1,2),1 + N) - 64/
         3*den(1 + N)*S(R(2,2),1 + N) + 16/3*den(1 + N)*S(R(2,2,1),1 + N) + 
         144*den(1 + N)*S(R(2,3),1 + N) + 352/9*den(1 + N)*S(R(3),1 + N) + 32/
         3*den(1 + N)*S(R(3,-2),1 + N) + 544/3*den(1 + N)*S(R(3,1),1 + N) + 
         320/3*den(1 + N)*S(R(3,1,1),1 + N) - 208/3*den(1 + N)*S(R(3,2),1 + N)
          - 32/9*den(1 + N)*S(R(4),1 + N) - 104*den(1 + N)*S(R(4,1),1 + N) - 
         368/3*den(1 + N)*S(R(5),1 + N) - 4564/9*den(2 + N)*z3 + 440/3*den(2
          + N)^2*z3 + 220/3*den(2 + N)^4*S(R(1),2 + N) - 980/9*den(2 + N)^3*S(
         R(1),2 + N) + 188/9*den(2 + N)^2*S(R(-2),2 + N) + 88*den(2 + N)^2*S(
         R(2),2 + N) - 220/3*den(2 + N)^2*S(R(3),2 + N) + 188/9*den(2 + N)*S(
         R(-2,1),2 + N) - 440/3*den(2 + N)*S(R(1),2 + N)*z3 - 188/9*den(2 + N)
         *S(R(1,-2),2 + N) - 88*den(2 + N)*S(R(1,2),2 + N) + 220/3*den(2 + N)*
         S(R(1,3),2 + N) + 88*den(2 + N)*S(R(2,1),2 + N) - 220/3*den(2 + N)*S(
         R(3,1),2 + N) - 1938467/1458*den(N) - 400*den(N)*z5 - 24*den(N)*z4 - 
         5644/27*den(N)*z3 + 104450/81*den(N)^2 + 24*den(N)^2*z4 - 136/3*den(N
         )^2*z3 - 59192/81*den(N)^3 - 144*den(N)^3*z3 + 5566/27*den(N)^4 - 120
         *den(N)^5*S(R(1),N) - 88/3*den(N)^4*S(R(-2),N) + 228*den(N)^4*S(R(1),
         N) + 100*den(N)^4*S(R(1,1),N) - 60*den(N)^4*S(R(2),N) - 544/3*den(N)^
         3*S(R(-3),N) - 1264/9*den(N)^3*S(R(-2),N) + 520/3*den(N)^3*S(R(-2,1),
         N) - 2656/9*den(N)^3*S(R(1),N) + 200*den(N)^3*S(R(1,-2),N) - 460/3*
         den(N)^3*S(R(1,1),N) - 40/3*den(N)^3*S(R(1,2),N) + 92*den(N)^3*S(R(2)
         ,N) + 40/3*den(N)^3*S(R(2,1),N) + 92/3*den(N)^3*S(R(3),N) - 240*den(N
         )^2*S(R(-4),N) - 1504/9*den(N)^2*S(R(-3),N) + 1468/3*den(N)^2*S(R(-3,
         1),N) + 1856/27*den(N)^2*S(R(-2),N) - 464/3*den(N)^2*S(R(-2,-2),N) - 
         640/9*den(N)^2*S(R(-2,1),N) - 160*den(N)^2*S(R(-2,1,1),N) + 344/3*
         den(N)^2*S(R(-2,2),N) + 7198/27*den(N)^2*S(R(1),N) + 144*den(N)^2*S(
         R(1),N)*z3 + 1220/3*den(N)^2*S(R(1,-3),N) - 416/9*den(N)^2*S(R(1,-2),
         N) - 600*den(N)^2*S(R(1,-2,1),N) + 2648/9*den(N)^2*S(R(1,1),N) - 272/
         3*den(N)^2*S(R(1,1,-2),N) - 8*den(N)^2*S(R(1,1,2),N) + 392/9*den(N)^2
         *S(R(1,2),N) + 32/3*den(N)^2*S(R(1,2,1),N) - 524/3*den(N)^2*S(R(1,3),
         N) - 1976/9*den(N)^2*S(R(2),N) + 56*den(N)^2*S(R(2,-2),N) - 392/9*
         den(N)^2*S(R(2,1),N) - 8/3*den(N)^2*S(R(2,1,1),N) + 4/3*den(N)^2*S(R(
         2,2),N) - 616/9*den(N)^2*S(R(3),N) + 100*den(N)^2*S(R(3,1),N) + 168*
         den(N)^2*S(R(4),N) - 368/3*den(N)*S(R(-5),N) - 1384/9*den(N)*S(R(-4),
         N) + 304*den(N)*S(R(-4,1),N) + 8480/27*den(N)*S(R(-3),N) - 96*den(N)*
         S(R(-3,-2),N) - 544/9*den(N)*S(R(-3,1),N) - 640/3*den(N)*S(R(-3,1,1),
         N) + 392/3*den(N)*S(R(-3,2),N) + 7708/81*den(N)*S(R(-2),N) + 64*den(N
         )*S(R(-2),N)*z3 - 400/3*den(N)*S(R(-2,-3),N) - 304/3*den(N)*S(R(-2,-2
         ),N) + 896/3*den(N)*S(R(-2,-2,1),N) - 7304/27*den(N)*S(R(-2,1),N) - 
         224*den(N)*S(R(-2,1,-2),N) + 1792/9*den(N)*S(R(-2,1,1),N) + 80/3*den(
         N)*S(R(-2,1,2),N) - 320/3*den(N)*S(R(-2,2),N) - 80/3*den(N)*S(R(-2,2,
         1),N) + 272/3*den(N)*S(R(-2,3),N) + 26986/81*den(N)*S(R(1),N) - 1616/
         3*den(N)*S(R(1),N)*z3 + 1120/3*den(N)*S(R(1,-4),N) + 1384/9*den(N)*S(
         R(1,-3),N) - 864*den(N)*S(R(1,-3,1),N) - 392/9*den(N)*S(R(1,-2),N) + 
         608/3*den(N)*S(R(1,-2,-2),N) - 704/3*den(N)*S(R(1,-2,1),N) + 1280/3*
         den(N)*S(R(1,-2,1,1),N) - 896/3*den(N)*S(R(1,-2,2),N) - 10682/27*den(
         N)*S(R(1,1),N) - 128*den(N)*S(R(1,1),N)*z3 - 416*den(N)*S(R(1,1,-3),N
         ) + 16/9*den(N)*S(R(1,1,-2),N) + 704*den(N)*S(R(1,1,-2,1),N) - 484/9*
         den(N)*S(R(1,1,1),N) - 436/9*den(N)*S(R(1,1,2),N) - 32/3*den(N)*S(R(1
         ,1,2,1),N) + 640/3*den(N)*S(R(1,1,3),N) - 248/3*den(N)*S(R(1,2),N) + 
         32*den(N)*S(R(1,2,-2),N) + 16/9*den(N)*S(R(1,2,1),N) + 32/3*den(N)*S(
         R(1,2,1,1),N) + 16*den(N)*S(R(1,2,2),N) + 1976/9*den(N)*S(R(1,3),N)
          - 496/3*den(N)*S(R(1,3,1),N) - 736/3*den(N)*S(R(1,4),N) + 7556/27*
         den(N)*S(R(2),N) + 96*den(N)*S(R(2),N)*z3 + 288*den(N)*S(R(2,-3),N)
          + 448/9*den(N)*S(R(2,-2),N) - 528*den(N)*S(R(2,-2,1),N) + 1712/9*
         den(N)*S(R(2,1),N) + 16*den(N)*S(R(2,1,-2),N) + 140/3*den(N)*S(R(2,1,
         1),N) + 16/3*den(N)*S(R(2,1,2),N) + 16*den(N)*S(R(2,2),N) - 16/3*den(
         N)*S(R(2,2,1),N) - 144*den(N)*S(R(2,3),N) - 424/9*den(N)*S(R(3),N) - 
         32/3*den(N)*S(R(3,-2),N) - 508/3*den(N)*S(R(3,1),N) - 320/3*den(N)*S(
         R(3,1,1),N) + 208/3*den(N)*S(R(3,2),N) - 40/9*den(N)*S(R(4),N) + 104*
         den(N)*S(R(4,1),N) + 368/3*den(N)*S(R(5),N) - 64*S(R(-6),N) - 2972/9*
         S(R(-5),N) - 2/3*S(R(-5),N)*N - 2/3*S(R(-5),N)*N^2 + 160*S(R(-5,1),N)
          + 7408/27*S(R(-4),N) + 32*S(R(-4,-2),N) + 1648/9*S(R(-4,1),N) - 320/
         3*S(R(-4,1,1),N) + 64*S(R(-4,2),N) - 24446/81*S(R(-3),N) + 352*S(R(-3
         ),N)*z3 + 64*S(R(-3,-3),N) + 856/3*S(R(-3,-2),N) + 896/3*S(R(-3,-2,1)
         ,N) - 272/27*S(R(-3,1),N) - 512*S(R(-3,1,-2),N) + 352/9*S(R(-3,1,1),N
         ) + 64/3*S(R(-3,1,2),N) - 64/3*S(R(-3,2,1),N) + 160/3*S(R(-3,3),N) + 
         2374/9*S(R(-2),N) - 48*S(R(-2),N)*z4 + 856/3*S(R(-2),N)*z3 + 4/3*S(R(
         -2),N)*z3*N + 4/3*S(R(-2),N)*z3*N^2 + 320/3*S(R(-2,-4),N) + 416/3*S(
         R(-2,-3),N) - 4/3*S(R(-2,-3),N)*N - 4/3*S(R(-2,-3),N)*N^2 - 96*S(R(-2
         ,-3,1),N) - 784/3*S(R(-2,-2),N) + 64/3*S(R(-2,-2,-2),N) + 128/3*S(R(
         -2,-2,1),N) + 8/3*S(R(-2,-2,1),N)*N + 8/3*S(R(-2,-2,1),N)*N^2 - 320/3
         *S(R(-2,-2,1,1),N) + 256/3*S(R(-2,-2,2),N) + 332/3*S(R(-2,1),N) - 128
         *S(R(-2,1),N)*z3 - 1312/3*S(R(-2,1,-3),N) + 288*S(R(-2,1,-2),N) + 
         1280/3*S(R(-2,1,-2,1),N) + 704/3*S(R(-2,1,1,-2),N) + 32/3*S(R(-2,1,1,
         2),N) - 32/3*S(R(-2,1,2,1),N) + 128/3*S(R(-2,1,3),N) - 512/3*S(R(-2,2
         ,-2),N) - 64/3*S(R(-2,2,2),N) + 16*S(R(-2,3),N) + 224/3*S(R(-2,3,1),N
         ) - 128/3*S(R(-2,4),N) + 599375/729*S(R(1),N) + 240*S(R(1),N)*z5 - 
         24784/27*S(R(1),N)*z3 + 928/3*S(R(1,-5),N) + 5912/9*S(R(1,-4),N) - 
         768*S(R(1,-4,1),N) - 15568/27*S(R(1,-3),N) + 256*S(R(1,-3,-2),N) - 
         352/9*S(R(1,-3,1),N) + 1280/3*S(R(1,-3,1,1),N) - 784/3*S(R(1,-3,2),N)
          + 17032/81*S(R(1,-2),N) - 320*S(R(1,-2),N)*z3 + 1184/3*S(R(1,-2,-3),
         N) - 752/3*S(R(1,-2,-2),N) - 2560/3*S(R(1,-2,-2,1),N) + 544/27*S(R(1,
         -2,1),N) + 448*S(R(1,-2,1,-2),N) - 704/9*S(R(1,-2,1,1),N) - 160/3*S(
         R(1,-2,1,2),N) + 160/3*S(R(1,-2,2,1),N) - 448/3*S(R(1,-2,3),N) + 
         50689/81*S(R(1,1),N) - 352*S(R(1,1),N)*z3 - 2432/3*S(R(1,1,-4),N) - 
         5984/9*S(R(1,1,-3),N) + 1984*S(R(1,1,-3,1),N) + 4288/9*S(R(1,1,-2),N)
          - 1600/3*S(R(1,1,-2,-2),N) - 2560/3*S(R(1,1,-2,1,1),N) + 1792/3*S(R(
         1,1,-2,2),N) + 9298/27*S(R(1,1,1),N) + 1088*S(R(1,1,1,-3),N) + 3520/9
         *S(R(1,1,1,-2),N) - 1920*S(R(1,1,1,-2,1),N) + 968/9*S(R(1,1,1,1),N)
          + 1232/9*S(R(1,1,1,2),N) + 64/3*S(R(1,1,1,2,1),N) - 1280/3*S(R(1,1,1
         ,3),N) + 104/9*S(R(1,1,2),N) - 64*S(R(1,1,2,-2),N) - 440/9*S(R(1,1,2,
         1),N) - 64/3*S(R(1,1,2,1,1),N) - 32*S(R(1,1,2,2),N) - 1144/9*S(R(1,1,
         3),N) + 992/3*S(R(1,1,3,1),N) + 1664/3*S(R(1,1,4),N) - 7870/27*S(R(1,
         2),N) - 64*S(R(1,2),N)*z3 - 704*S(R(1,2,-3),N) - 3872/9*S(R(1,2,-2),N
         ) + 1312*S(R(1,2,-2,1),N) - 680/3*S(R(1,2,1),N) - 32*S(R(1,2,1,-2),N)
          - 88*S(R(1,2,1,1),N) - 32/3*S(R(1,2,1,2),N) - 80*S(R(1,2,2),N) + 32/
         3*S(R(1,2,2,1),N) + 288*S(R(1,2,3),N) + 2192/9*S(R(1,3),N) - 128/3*S(
         R(1,3,-2),N) + 944/3*S(R(1,3,1),N) + 640/3*S(R(1,3,1,1),N) - 416/3*S(
         R(1,3,2),N) - 1336/9*S(R(1,4),N) - 80*S(R(1,4,1),N) - 928/3*S(R(1,5),
         N) - 132599/81*S(R(2),N) + 752*S(R(2),N)*z3 + 1424/3*S(R(2,-4),N) + 
         6128/9*S(R(2,-3),N) - 3472/3*S(R(2,-3,1),N) - 10864/27*S(R(2,-2),N)
          + 1216/3*S(R(2,-2,-2),N) - 352/9*S(R(2,-2,1),N) + 1280/3*S(R(2,-2,1,
         1),N) - 928/3*S(R(2,-2,2),N) - 22634/27*S(R(2,1),N) + 32*S(R(2,1),N)*
         z3 - 2128/3*S(R(2,1,-3),N) - 3872/9*S(R(2,1,-2),N) + 1312*S(R(2,1,-2,
         1),N) - 1936/9*S(R(2,1,1),N) + 16/3*S(R(2,1,1,2),N) - 772/9*S(R(2,1,2
         ),N) - 32/3*S(R(2,1,2,1),N) + 896/3*S(R(2,1,3),N) + 2644/9*S(R(2,2),N
         ) + 64/3*S(R(2,2,-2),N) + 844/9*S(R(2,2,1),N) + 16/3*S(R(2,2,1,1),N)
          + 16*S(R(2,2,2),N) - 544/9*S(R(2,3),N) - 752/3*S(R(2,3,1),N) - 1040/
         3*S(R(2,4),N) + 34070/27*S(R(3),N) - 64*S(R(3),N)*z3 + 1120/3*S(R(3,
         -3),N) + 3920/9*S(R(3,-2),N) + 4/3*S(R(3,-2),N)*N + 4/3*S(R(3,-2),N)*
         N^2 - 704*S(R(3,-2,1),N) + 11492/27*S(R(3,1),N) + 128/3*S(R(3,1,-2),N
         ) + 896/9*S(R(3,1,1),N) - 84*S(R(3,2),N) - 352/3*S(R(3,3),N) - 2060/3
         *S(R(4),N) + 160/3*S(R(4,-2),N) - 3292/9*S(R(4,1),N) - 4/3*S(R(4,1),N
         )*N - 4/3*S(R(4,1),N)*N^2 - 160/3*S(R(4,1,1),N) + 32*S(R(4,2),N) + 
         2972/9*S(R(5),N) + 2/3*S(R(5),N)*N + 2/3*S(R(5),N)*N^2 + 32*S(R(5,1),
         N) + 64*S(R(6),N) )

       + theta( - 1 + N)*cf^2*nf * (  - 341/36 - 12*z4 + 1112/3*z3 + 3607/81*
         den(1 + N) + 8*den(1 + N)*z4 + 632/9*den(1 + N)*z3 + 725/18*den(1 + N
         )^2 - 96*den(1 + N)^2*z3 - 11054/81*den(1 + N)^3 + 5578/27*den(1 + N)
         ^4 - 356/9*den(1 + N)^5 + 956/9*den(1 + N)^4*S(R(1),1 + N) + 32/9*
         den(1 + N)^3*S(R(-2),1 + N) - 8486/27*den(1 + N)^3*S(R(1),1 + N) - 
         1040/9*den(1 + N)^3*S(R(1,1),1 + N) + 944/9*den(1 + N)^3*S(R(2),1 + N
         ) + 224/9*den(1 + N)^2*S(R(-3),1 + N) + 704/27*den(1 + N)^2*S(R(-2),1
          + N) + 128/9*den(1 + N)^2*S(R(-2,1),1 + N) + 16550/81*den(1 + N)^2*
         S(R(1),1 + N) - 320/9*den(1 + N)^2*S(R(1,-2),1 + N) + 2096/9*den(1 + 
         N)^2*S(R(1,1),1 + N) + 728/9*den(1 + N)^2*S(R(1,1,1),1 + N) - 296/3*
         den(1 + N)^2*S(R(1,2),1 + N) - 5584/27*den(1 + N)^2*S(R(2),1 + N) - 
         680/9*den(1 + N)^2*S(R(2,1),1 + N) + 736/9*den(1 + N)^2*S(R(3),1 + N)
          + 800/9*den(1 + N)*S(R(-4),1 + N) - 1792/27*den(1 + N)*S(R(-3),1 + N
         ) - 64/9*den(1 + N)*S(R(-3,1),1 + N) + 3472/81*den(1 + N)*S(R(-2),1
          + N) - 64/3*den(1 + N)*S(R(-2,-2),1 + N) - 128/27*den(1 + N)*S(R(-2,
         1),1 + N) - 128/9*den(1 + N)*S(R(-2,1,1),1 + N) - 8743/54*den(1 + N)*
         S(R(1),1 + N) + 112/3*den(1 + N)*S(R(1),1 + N)*z3 - 512/9*den(1 + N)*
         S(R(1,-3),1 + N) + 256/9*den(1 + N)*S(R(1,-2),1 + N) - 520/3*den(1 + 
         N)*S(R(1,1),1 + N) + 256/9*den(1 + N)*S(R(1,1,-2),1 + N) - 440/3*den(
         1 + N)*S(R(1,1,1),1 + N) - 160/3*den(1 + N)*S(R(1,1,1,1),1 + N) + 608/
         9*den(1 + N)*S(R(1,1,2),1 + N) + 536/3*den(1 + N)*S(R(1,2),1 + N) + 
         176/3*den(1 + N)*S(R(1,2,1),1 + N) - 728/9*den(1 + N)*S(R(1,3),1 + N)
          + 17516/81*den(1 + N)*S(R(2),1 + N) - 320/9*den(1 + N)*S(R(2,-2),1
          + N) + 1528/9*den(1 + N)*S(R(2,1),1 + N) + 544/9*den(1 + N)*S(R(2,1,
         1),1 + N) - 688/9*den(1 + N)*S(R(2,2),1 + N) - 4544/27*den(1 + N)*S(
         R(3),1 + N) - 520/9*den(1 + N)*S(R(3,1),1 + N) + 712/9*den(1 + N)*S(
         R(4),1 + N) - 608/3*den(2 + N)*z3 - 176/3*den(2 + N)^3*S(R(1),2 + N)
          + 64/3*den(2 + N)^2*S(R(-2),2 + N) + 112/3*den(2 + N)^2*S(R(2),2 + N
         ) + 64/3*den(2 + N)*S(R(-2,1),2 + N) - 64/3*den(2 + N)*S(R(1,-2),2 + 
         N) - 112/3*den(2 + N)*S(R(1,2),2 + N) + 112/3*den(2 + N)*S(R(2,1),2
          + N) + 3473/324*den(N) - 8*den(N)*z4 - 1424/9*den(N)*z3 + 12047/162*
         den(N)^2 - 64/3*den(N)^2*z3 - 3818/81*den(N)^3 - 286/9*den(N)^4 + 364/
         9*den(N)^5 - 532/9*den(N)^4*S(R(1),N) - 992/9*den(N)^3*S(R(-2),N) + 
         794/9*den(N)^3*S(R(1),N) + 64*den(N)^3*S(R(1,1),N) - 608/9*den(N)^3*
         S(R(2),N) - 1184/9*den(N)^2*S(R(-3),N) + 2944/27*den(N)^2*S(R(-2),N)
          + 256/9*den(N)^2*S(R(-2,1),N) - 6548/81*den(N)^2*S(R(1),N) + 320/9*
         den(N)^2*S(R(1,-2),N) - 944/9*den(N)^2*S(R(1,1),N) - 584/9*den(N)^2*
         S(R(1,1,1),N) + 248/3*den(N)^2*S(R(1,2),N) + 2848/27*den(N)^2*S(R(2),
         N) + 536/9*den(N)^2*S(R(2,1),N) - 592/9*den(N)^2*S(R(3),N) - 800/9*
         den(N)*S(R(-4),N) + 1792/27*den(N)*S(R(-3),N) + 64/9*den(N)*S(R(-3,1)
         ,N) - 3472/81*den(N)*S(R(-2),N) + 64/3*den(N)*S(R(-2,-2),N) + 128/27*
         den(N)*S(R(-2,1),N) + 128/9*den(N)*S(R(-2,1,1),N) + 7255/54*den(N)*S(
         R(1),N) - 112/3*den(N)*S(R(1),N)*z3 + 512/9*den(N)*S(R(1,-3),N) - 256/
         9*den(N)*S(R(1,-2),N) + 1018/9*den(N)*S(R(1,1),N) - 256/9*den(N)*S(R(
         1,1,-2),N) + 344/3*den(N)*S(R(1,1,1),N) + 160/3*den(N)*S(R(1,1,1,1),N
         ) - 608/9*den(N)*S(R(1,1,2),N) - 496/3*den(N)*S(R(1,2),N) - 176/3*
         den(N)*S(R(1,2,1),N) + 728/9*den(N)*S(R(1,3),N) - 9542/81*den(N)*S(R(
         2),N) + 320/9*den(N)*S(R(2,-2),N) - 1000/9*den(N)*S(R(2,1),N) - 544/9
         *den(N)*S(R(2,1,1),N) + 688/9*den(N)*S(R(2,2),N) + 3572/27*den(N)*S(
         R(3),N) + 520/9*den(N)*S(R(3,1),N) - 712/9*den(N)*S(R(4),N) - 736/9*
         S(R(-5),N) + 1328/27*S(R(-4),N) + 128/9*S(R(-4,1),N) - 6112/81*S(R(-3
         ),N) + 512/3*S(R(-3,-2),N) - 640/27*S(R(-3,1),N) + 128/9*S(R(-3,1,1),
         N) + 464/9*S(R(-2),N) + 448/3*S(R(-2),N)*z3 + 512/3*S(R(-2,-3),N) - 
         416/3*S(R(-2,-2),N) - 256/3*S(R(-2,-2,1),N) + 2003/108*S(R(1),N) + 16
         *S(R(1),N)*z4 - 584/9*S(R(1),N)*z3 + 2176/9*S(R(1,-4),N) - 5120/27*S(
         R(1,-3),N) - 128/9*S(R(1,-3,1),N) + 5312/81*S(R(1,-2),N) - 256/3*S(R(
         1,-2,-2),N) + 1280/27*S(R(1,-2,1),N) - 256/9*S(R(1,-2,1,1),N) + 83/9*
         S(R(1,1),N) - 32*S(R(1,1),N)*z3 - 2176/9*S(R(1,1,-3),N) + 1280/9*S(R(
         1,1,-2),N) - 1366/9*S(R(1,1,1),N) + 1280/9*S(R(1,1,1,-2),N) - 560/3*
         S(R(1,1,1,1),N) - 320/3*S(R(1,1,1,1,1),N) + 1312/9*S(R(1,1,1,2),N) + 
         2152/9*S(R(1,1,2),N) + 320/3*S(R(1,1,2,1),N) - 1456/9*S(R(1,1,3),N)
          + 15334/81*S(R(1,2),N) - 1408/9*S(R(1,2,-2),N) + 2048/9*S(R(1,2,1),N
         ) + 1088/9*S(R(1,2,1,1),N) - 1472/9*S(R(1,2,2),N) - 5020/27*S(R(1,3),
         N) - 560/9*S(R(1,3,1),N) + 848/9*S(R(1,4),N) - 4795/27*S(R(2),N) + 
         224/3*S(R(2),N)*z3 + 2176/9*S(R(2,-3),N) - 3200/27*S(R(2,-2),N) - 128/
         9*S(R(2,-2,1),N) + 7270/81*S(R(2,1),N) - 1408/9*S(R(2,1,-2),N) + 688/
         3*S(R(2,1,1),N) + 1312/9*S(R(2,1,1,1),N) - 544/3*S(R(2,1,2),N) - 5552/
         27*S(R(2,2),N) - 1216/9*S(R(2,2,1),N) + 1136/9*S(R(2,3),N) + 1082/27*
         S(R(3),N) + 1600/9*S(R(3,-2),N) - 8156/27*S(R(3,1),N) - 1616/9*S(R(3,
         1,1),N) + 1552/9*S(R(3,2),N) + 3268/27*S(R(4),N) + 496/3*S(R(4,1),N)
          - 80*S(R(5),N) )

       + theta( - 1 + N)*cf^2*ca * ( 9161/12 - 3880/3*z5 - 20/3*z5*N - 20/3*z5
         *N^2 + 90*z4 - 5005/3*z3 - 285229/324*den(1 + N) - 1040*den(1 + N)*z5
          - 72*den(1 + N)*z4 - 598*den(1 + N)*z3 - 78703/36*den(1 + N)^2 - 72*
         den(1 + N)^2*z4 + 6880/3*den(1 + N)^2*z3 + 19259/81*den(1 + N)^3 + 
         312*den(1 + N)^3*z3 - 35731/27*den(1 + N)^4 + 3170/9*den(1 + N)^5 - 
         568*den(1 + N)^6 + 2344/3*den(1 + N)^5*S(R(1),1 + N) - 272/3*den(1 + 
         N)^4*S(R(-2),1 + N) - 2246/9*den(1 + N)^4*S(R(1),1 + N) - 1552/3*den(
         1 + N)^4*S(R(1,1),1 + N) + 1168/3*den(1 + N)^4*S(R(2),1 + N) - 2000/3
         *den(1 + N)^3*S(R(-3),1 + N) - 1952/9*den(1 + N)^3*S(R(-2),1 + N) + 
         4576/3*den(1 + N)^3*S(R(-2,1),1 + N) + 63329/27*den(1 + N)^3*S(R(1),1
          + N) - 1888/3*den(1 + N)^3*S(R(1,-2),1 + N) + 10016/9*den(1 + N)^3*
         S(R(1,1),1 + N) + 96*den(1 + N)^3*S(R(1,1,1),1 + N) - 40*den(1 + N)^3
         *S(R(1,2),1 + N) - 8744/9*den(1 + N)^3*S(R(2),1 + N) - 584/3*den(1 + 
         N)^3*S(R(2,1),1 + N) + 424*den(1 + N)^3*S(R(3),1 + N) - 3544/3*den(1
          + N)^2*S(R(-4),1 + N) - 848/9*den(1 + N)^2*S(R(-3),1 + N) + 6296/3*
         den(1 + N)^2*S(R(-3,1),1 + N) + 8416/27*den(1 + N)^2*S(R(-2),1 + N)
          - 1552/3*den(1 + N)^2*S(R(-2,-2),1 + N) + 4648/9*den(1 + N)^2*S(R(-2
         ,1),1 + N) - 3008/3*den(1 + N)^2*S(R(-2,1,1),1 + N) + 752*den(1 + N)^
         2*S(R(-2,2),1 + N) + 44437/81*den(1 + N)^2*S(R(1),1 + N) + 88*den(1
          + N)^2*S(R(1),1 + N)*z3 + 3272/3*den(1 + N)^2*S(R(1,-3),1 + N) - 376/
         9*den(1 + N)^2*S(R(1,-2),1 + N) - 1680*den(1 + N)^2*S(R(1,-2,1),1 + N
         ) - 15380/9*den(1 + N)^2*S(R(1,1),1 + N) + 32*den(1 + N)^2*S(R(1,1,-2
         ),1 + N) - 4004/9*den(1 + N)^2*S(R(1,1,1),1 + N) - 248/3*den(1 + N)^2
         *S(R(1,1,2),1 + N) + 1636/3*den(1 + N)^2*S(R(1,2),1 + N) + 16*den(1
          + N)^2*S(R(1,2,1),1 + N) - 304*den(1 + N)^2*S(R(1,3),1 + N) + 37096/
         27*den(1 + N)^2*S(R(2),1 + N) - 32/3*den(1 + N)^2*S(R(2,-2),1 + N) + 
         3524/9*den(1 + N)^2*S(R(2,1),1 + N) + 200/3*den(1 + N)^2*S(R(2,1,1),1
          + N) - 40*den(1 + N)^2*S(R(2,2),1 + N) - 9268/9*den(1 + N)^2*S(R(3),
         1 + N) + 824/3*den(1 + N)^2*S(R(3,1),1 + N) + 1648/3*den(1 + N)^2*S(
         R(4),1 + N) - 2392/3*den(1 + N)*S(R(-5),1 + N) + 1060/9*den(1 + N)*S(
         R(-4),1 + N) + 1480*den(1 + N)*S(R(-4,1),1 + N) + 12748/27*den(1 + N)
         *S(R(-3),1 + N) - 80/3*den(1 + N)*S(R(-3,-2),1 + N) - 6344/9*den(1 + 
         N)*S(R(-3,1),1 + N) - 3040/3*den(1 + N)*S(R(-3,1,1),1 + N) + 712*den(
         1 + N)*S(R(-3,2),1 + N) + 53450/81*den(1 + N)*S(R(-2),1 + N) + 288*
         den(1 + N)*S(R(-2),1 + N)*z3 - 352/3*den(1 + N)*S(R(-2,-3),1 + N) - 
         1256/3*den(1 + N)*S(R(-2,-2),1 + N) + 2512/3*den(1 + N)*S(R(-2,-2,1),
         1 + N) - 15796/27*den(1 + N)*S(R(-2,1),1 + N) - 2768/3*den(1 + N)*S(
         R(-2,1,-2),1 + N) + 8048/9*den(1 + N)*S(R(-2,1,1),1 + N) + 96*den(1
          + N)*S(R(-2,1,1,1),1 + N) - 112/3*den(1 + N)*S(R(-2,1,2),1 + N) - 
         1712/3*den(1 + N)*S(R(-2,2),1 + N) - 592/3*den(1 + N)*S(R(-2,2,1),1
          + N) + 416*den(1 + N)*S(R(-2,3),1 + N) + 333929/108*den(1 + N)*S(R(1
         ),1 + N) - 6448/3*den(1 + N)*S(R(1),1 + N)*z3 + 2008*den(1 + N)*S(R(1
         ,-4),1 + N) - 196/9*den(1 + N)*S(R(1,-3),1 + N) - 10496/3*den(1 + N)*
         S(R(1,-3,1),1 + N) + 1796/9*den(1 + N)*S(R(1,-2),1 + N) + 592*den(1
          + N)*S(R(1,-2,-2),1 + N) - 1424/3*den(1 + N)*S(R(1,-2,1),1 + N) + 
         4960/3*den(1 + N)*S(R(1,-2,1,1),1 + N) - 3680/3*den(1 + N)*S(R(1,-2,2
         ),1 + N) + 362*den(1 + N)*S(R(1,1),1 + N) - 752*den(1 + N)*S(R(1,1),1
          + N)*z3 - 2144*den(1 + N)*S(R(1,1,-3),1 + N) + 3032/9*den(1 + N)*S(
         R(1,1,-2),1 + N) + 2784*den(1 + N)*S(R(1,1,-2,1),1 + N) + 2252/3*den(
         1 + N)*S(R(1,1,1),1 + N) + 288*den(1 + N)*S(R(1,1,1,-2),1 + N) + 880/
         3*den(1 + N)*S(R(1,1,1,1),1 + N) + 96*den(1 + N)*S(R(1,1,1,2),1 + N)
          - 2576/9*den(1 + N)*S(R(1,1,2),1 + N) - 32/3*den(1 + N)*S(R(1,1,2,1)
         ,1 + N) + 1696/3*den(1 + N)*S(R(1,1,3),1 + N) - 1004*den(1 + N)*S(R(1
         ,2),1 + N) - 208*den(1 + N)*S(R(1,2,-2),1 + N) - 1052/3*den(1 + N)*S(
         R(1,2,1),1 + N) - 112/3*den(1 + N)*S(R(1,2,1,1),1 + N) - 16*den(1 + N
         )*S(R(1,2,2),1 + N) + 9404/9*den(1 + N)*S(R(1,3),1 + N) - 1216/3*den(
         1 + N)*S(R(1,3,1),1 + N) - 808*den(1 + N)*S(R(1,4),1 + N) - 76778/81*
         den(1 + N)*S(R(2),1 + N) + 592*den(1 + N)*S(R(2),1 + N)*z3 + 4768/3*
         den(1 + N)*S(R(2,-3),1 + N) - 808/9*den(1 + N)*S(R(2,-2),1 + N) - 
         2112*den(1 + N)*S(R(2,-2,1),1 + N) - 7504/9*den(1 + N)*S(R(2,1),1 + N
         ) - 256*den(1 + N)*S(R(2,1,-2),1 + N) - 3508/9*den(1 + N)*S(R(2,1,1),
         1 + N) - 48*den(1 + N)*S(R(2,1,1,1),1 + N) - 16*den(1 + N)*S(R(2,1,2)
         ,1 + N) + 3580/9*den(1 + N)*S(R(2,2),1 + N) + 176/3*den(1 + N)*S(R(2,
         2,1),1 + N) - 1376/3*den(1 + N)*S(R(2,3),1 + N) + 26960/27*den(1 + N)
         *S(R(3),1 + N) + 336*den(1 + N)*S(R(3,-2),1 + N) + 772/9*den(1 + N)*
         S(R(3,1),1 + N) - 80*den(1 + N)*S(R(3,1,1),1 + N) + 160/3*den(1 + N)*
         S(R(3,2),1 + N) - 4372/9*den(1 + N)*S(R(4),1 + N) - 16/3*den(1 + N)*
         S(R(4,1),1 + N) + 1576/3*den(1 + N)*S(R(5),1 + N) + 10984/9*den(2 + N
         )*z3 - 256*den(2 + N)^2*z3 - 128*den(2 + N)^4*S(R(1),2 + N) + 1952/9*
         den(2 + N)^3*S(R(1),2 + N) - 104/9*den(2 + N)^2*S(R(-2),2 + N) - 616/
         3*den(2 + N)^2*S(R(2),2 + N) + 128*den(2 + N)^2*S(R(3),2 + N) - 104/9
         *den(2 + N)*S(R(-2,1),2 + N) + 256*den(2 + N)*S(R(1),2 + N)*z3 + 104/
         9*den(2 + N)*S(R(1,-2),2 + N) + 616/3*den(2 + N)*S(R(1,2),2 + N) - 
         128*den(2 + N)*S(R(1,3),2 + N) - 616/3*den(2 + N)*S(R(2,1),2 + N) + 
         128*den(2 + N)*S(R(3,1),2 + N) + 234227/648*den(N) + 1040*den(N)*z5
          + 72*den(N)*z4 + 1008*den(N)*z3 - 228649/324*den(N)^2 - 72*den(N)^2*
         z4 - 216*den(N)^2*z3 + 18989/81*den(N)^3 + 552*den(N)^3*z3 + 2353/9*
         den(N)^4 - 2002/9*den(N)^5 + 384*den(N)^5*S(R(1),N) + 240*den(N)^4*S(
         R(-2),N) - 2258/9*den(N)^4*S(R(1),N) - 320*den(N)^4*S(R(1,1),N) + 192
         *den(N)^4*S(R(2),N) + 3344/3*den(N)^3*S(R(-3),N) + 2384/9*den(N)^3*S(
         R(-2),N) - 2912/3*den(N)^3*S(R(-2,1),N) - 4835/9*den(N)^3*S(R(1),N)
          - 3232/3*den(N)^3*S(R(1,-2),N) + 8*den(N)^3*S(R(1,1),N) + 24*den(N)^
         3*S(R(1,2),N) + 1400/9*den(N)^3*S(R(2),N) - 24*den(N)^3*S(R(2,1),N)
          - 376/3*den(N)^3*S(R(3),N) + 1336*den(N)^2*S(R(-4),N) + 8/9*den(N)^2
         *S(R(-3),N) - 6920/3*den(N)^2*S(R(-3,1),N) + 2984/27*den(N)^2*S(R(-2)
         ,N) + 1232/3*den(N)^2*S(R(-2,-2),N) + 4880/9*den(N)^2*S(R(-2,1),N) + 
         2368/3*den(N)^2*S(R(-2,1,1),N) - 1808/3*den(N)^2*S(R(-2,2),N) + 93044/
         81*den(N)^2*S(R(1),N) - 760*den(N)^2*S(R(1),N)*z3 - 2088*den(N)^2*S(
         R(1,-3),N) + 3760/9*den(N)^2*S(R(1,-2),N) + 2544*den(N)^2*S(R(1,-2,1)
         ,N) + 920/9*den(N)^2*S(R(1,1),N) + 608*den(N)^2*S(R(1,1,-2),N) + 3212/
         9*den(N)^2*S(R(1,1,1),N) + 248/3*den(N)^2*S(R(1,1,2),N) - 1336/3*den(
         N)^2*S(R(1,2),N) - 48*den(N)^2*S(R(1,2,1),N) + 544*den(N)^2*S(R(1,3),
         N) - 9124/27*den(N)^2*S(R(2),N) - 448*den(N)^2*S(R(2,-2),N) - 3032/9*
         den(N)^2*S(R(2,1),N) - 104/3*den(N)^2*S(R(2,1,1),N) - 8/3*den(N)^2*S(
         R(2,2),N) + 5188/9*den(N)^2*S(R(3),N) - 184*den(N)^2*S(R(3,1),N) - 
         592*den(N)^2*S(R(4),N) + 2392/3*den(N)*S(R(-5),N) - 952/9*den(N)*S(R(
         -4),N) - 1480*den(N)*S(R(-4,1),N) - 13072/27*den(N)*S(R(-3),N) + 80/3
         *den(N)*S(R(-3,-2),N) + 6128/9*den(N)*S(R(-3,1),N) + 3040/3*den(N)*S(
         R(-3,1,1),N) - 712*den(N)*S(R(-3,2),N) - 51506/81*den(N)*S(R(-2),N)
          - 288*den(N)*S(R(-2),N)*z3 + 352/3*den(N)*S(R(-2,-3),N) + 1040/3*
         den(N)*S(R(-2,-2),N) - 2512/3*den(N)*S(R(-2,-2,1),N) + 15796/27*den(N
         )*S(R(-2,1),N) + 2768/3*den(N)*S(R(-2,1,-2),N) - 8048/9*den(N)*S(R(-2
         ,1,1),N) - 96*den(N)*S(R(-2,1,1,1),N) + 112/3*den(N)*S(R(-2,1,2),N)
          + 1712/3*den(N)*S(R(-2,2),N) + 592/3*den(N)*S(R(-2,2,1),N) - 416*
         den(N)*S(R(-2,3),N) - 316805/108*den(N)*S(R(1),N) + 5872/3*den(N)*S(
         R(1),N)*z3 - 2008*den(N)*S(R(1,-4),N) - 596/9*den(N)*S(R(1,-3),N) + 
         10496/3*den(N)*S(R(1,-3,1),N) - 1436/9*den(N)*S(R(1,-2),N) - 592*den(
         N)*S(R(1,-2,-2),N) + 1568/3*den(N)*S(R(1,-2,1),N) - 4960/3*den(N)*S(
         R(1,-2,1,1),N) + 3680/3*den(N)*S(R(1,-2,2),N) - 421/9*den(N)*S(R(1,1)
         ,N) + 752*den(N)*S(R(1,1),N)*z3 + 2144*den(N)*S(R(1,1,-3),N) - 2168/9
         *den(N)*S(R(1,1,-2),N) - 2784*den(N)*S(R(1,1,-2,1),N) - 1796/3*den(N)
         *S(R(1,1,1),N) - 288*den(N)*S(R(1,1,1,-2),N) - 880/3*den(N)*S(R(1,1,1
         ,1),N) - 96*den(N)*S(R(1,1,1,2),N) + 2768/9*den(N)*S(R(1,1,2),N) + 32/
         3*den(N)*S(R(1,1,2,1),N) - 1696/3*den(N)*S(R(1,1,3),N) + 896*den(N)*
         S(R(1,2),N) + 208*den(N)*S(R(1,2,-2),N) + 1028/3*den(N)*S(R(1,2,1),N)
          + 112/3*den(N)*S(R(1,2,1,1),N) + 16*den(N)*S(R(1,2,2),N) - 8852/9*
         den(N)*S(R(1,3),N) + 1216/3*den(N)*S(R(1,3,1),N) + 808*den(N)*S(R(1,4
         ),N) + 28385/81*den(N)*S(R(2),N) - 592*den(N)*S(R(2),N)*z3 - 4768/3*
         den(N)*S(R(2,-3),N) + 304/9*den(N)*S(R(2,-2),N) + 2112*den(N)*S(R(2,
         -2,1),N) + 5452/9*den(N)*S(R(2,1),N) + 256*den(N)*S(R(2,1,-2),N) + 
         3388/9*den(N)*S(R(2,1,1),N) + 48*den(N)*S(R(2,1,1,1),N) + 16*den(N)*
         S(R(2,1,2),N) - 3508/9*den(N)*S(R(2,2),N) - 176/3*den(N)*S(R(2,2,1),N
         ) + 1376/3*den(N)*S(R(2,3),N) - 21398/27*den(N)*S(R(3),N) - 336*den(N
         )*S(R(3,-2),N) - 748/9*den(N)*S(R(3,1),N) + 80*den(N)*S(R(3,1,1),N)
          - 160/3*den(N)*S(R(3,2),N) + 4264/9*den(N)*S(R(4),N) + 16/3*den(N)*
         S(R(4,1),N) - 1576/3*den(N)*S(R(5),N) + 400*S(R(-6),N) + 7732/9*S(R(
         -5),N) + 8/3*S(R(-5),N)*N + 8/3*S(R(-5),N)*N^2 - 880*S(R(-5,1),N) - 
         19118/27*S(R(-4),N) - 1472/3*S(R(-4,-2),N) - 3764/9*S(R(-4,1),N) + 
         1936/3*S(R(-4,1,1),N) - 1360/3*S(R(-4,2),N) + 54616/81*S(R(-3),N) - 
         1312*S(R(-3),N)*z3 - 1088*S(R(-3,-3),N) - 1280/3*S(R(-3,-2),N) - 256*
         S(R(-3,-2,1),N) - 3848/27*S(R(-3,1),N) + 2176*S(R(-3,1,-2),N) - 1856/
         9*S(R(-3,1,1),N) - 96*S(R(-3,1,1,1),N) + 160/3*S(R(-3,1,2),N) + 84*S(
         R(-3,2),N) + 544/3*S(R(-3,2,1),N) - 832/3*S(R(-3,3),N) - 6218/9*S(R(
         -2),N) + 144*S(R(-2),N)*z4 - 608*S(R(-2),N)*z3 - 16/3*S(R(-2),N)*z3*N
          - 16/3*S(R(-2),N)*z3*N^2 - 2272/3*S(R(-2,-4),N) - 8*S(R(-2,-3),N) + 
         16/3*S(R(-2,-3),N)*N + 16/3*S(R(-2,-3),N)*N^2 + 2912/3*S(R(-2,-3,1),N
         ) + 572*S(R(-2,-2),N) - 64*S(R(-2,-2,-2),N) - 376*S(R(-2,-2,1),N) - 
         32/3*S(R(-2,-2,1),N)*N - 32/3*S(R(-2,-2,1),N)*N^2 + 352/3*S(R(-2,-2,1
         ,1),N) - 224/3*S(R(-2,-2,2),N) - 752/3*S(R(-2,1),N) + 608*S(R(-2,1),N
         )*z3 + 5984/3*S(R(-2,1,-3),N) - 1080*S(R(-2,1,-2),N) - 5792/3*S(R(-2,
         1,-2,1),N) + 32*S(R(-2,1,1),N) - 2720/3*S(R(-2,1,1,-2),N) - 32*S(R(-2
         ,1,1,2),N) + 8*S(R(-2,1,2),N) + 32*S(R(-2,1,2,1),N) - 448/3*S(R(-2,1,
         3),N) - 32*S(R(-2,2),N) + 2080/3*S(R(-2,2,-2),N) - 8*S(R(-2,2,1),N)
          + 64*S(R(-2,2,2),N) - 32*S(R(-2,3),N) - 736/3*S(R(-2,3,1),N) + 448/3
         *S(R(-2,4),N) - 16981/24*S(R(1),N) + 560*S(R(1),N)*z5 + 3746/3*S(R(1)
         ,N)*z3 - 5648/3*S(R(1,-5),N) - 12148/9*S(R(1,-4),N) + 3632*S(R(1,-4,1
         ),N) + 36824/27*S(R(1,-3),N) - 640/3*S(R(1,-3,-2),N) - 2896/9*S(R(1,
         -3,1),N) - 6176/3*S(R(1,-3,1,1),N) + 1456*S(R(1,-3,2),N) - 31472/81*
         S(R(1,-2),N) + 1248*S(R(1,-2),N)*z3 - 1760/3*S(R(1,-2,-3),N) + 1288/3
         *S(R(1,-2,-2),N) + 7328/3*S(R(1,-2,-2,1),N) + 3376/27*S(R(1,-2,1),N)
          - 5728/3*S(R(1,-2,1,-2),N) + 3712/9*S(R(1,-2,1,1),N) + 192*S(R(1,-2,
         1,1,1),N) - 224/3*S(R(1,-2,1,2),N) - 192*S(R(1,-2,2),N) - 1184/3*S(R(
         1,-2,2,1),N) + 704*S(R(1,-2,3),N) - 5563/18*S(R(1,1),N) + 280*S(R(1,1
         ),N)*z3 + 4528*S(R(1,1,-4),N) + 9808/9*S(R(1,1,-3),N) - 24352/3*S(R(1
         ,1,-3,1),N) - 10880/9*S(R(1,1,-2),N) + 1568*S(R(1,1,-2,-2),N) + 384*
         S(R(1,1,-2,1),N) + 10112/3*S(R(1,1,-2,1,1),N) - 7552/3*S(R(1,1,-2,2),
         N) + 8425/9*S(R(1,1,1),N) - 576*S(R(1,1,1),N)*z3 - 5600*S(R(1,1,1,-3)
         ,N) - 4448/9*S(R(1,1,1,-2),N) + 7488*S(R(1,1,1,-2,1),N) + 3464/3*S(R(
         1,1,1,1),N) + 768*S(R(1,1,1,1,-2),N) + 1760/3*S(R(1,1,1,1,1),N) + 192
         *S(R(1,1,1,1,2),N) - 6568/9*S(R(1,1,1,2),N) - 64/3*S(R(1,1,1,2,1),N)
          + 2720/3*S(R(1,1,1,3),N) - 14188/9*S(R(1,1,2),N) - 608*S(R(1,1,2,-2)
         ,N) - 1880/3*S(R(1,1,2,1),N) - 224/3*S(R(1,1,2,1,1),N) - 32*S(R(1,1,2
         ,2),N) + 10672/9*S(R(1,1,3),N) - 1568/3*S(R(1,1,3,1),N) - 1936*S(R(1,
         1,4),N) - 96391/81*S(R(1,2),N) + 768*S(R(1,2),N)*z3 + 11744/3*S(R(1,2
         ,-3),N) + 6664/9*S(R(1,2,-2),N) - 5248*S(R(1,2,-2,1),N) - 11888/9*S(
         R(1,2,1),N) - 704*S(R(1,2,1,-2),N) - 6272/9*S(R(1,2,1,1),N) - 96*S(R(
         1,2,1,1,1),N) - 32*S(R(1,2,1,2),N) + 8096/9*S(R(1,2,2),N) + 352/3*S(
         R(1,2,2,1),N) - 2464/3*S(R(1,2,3),N) + 30610/27*S(R(1,3),N) + 960*S(
         R(1,3,-2),N) + 2792/9*S(R(1,3,1),N) - 128*S(R(1,3,1,1),N) + 224/3*S(
         R(1,3,2),N) - 5996/9*S(R(1,4),N) - 1952/3*S(R(1,4,1),N) + 4016/3*S(R(
         1,5),N) + 85535/54*S(R(2),N) - 1064*S(R(2),N)*z3 - 8416/3*S(R(2,-4),N
         ) - 12112/9*S(R(2,-3),N) + 14992/3*S(R(2,-3,1),N) + 27848/27*S(R(2,-2
         ),N) - 1120*S(R(2,-2,-2),N) - 1456/9*S(R(2,-2,1),N) - 1824*S(R(2,-2,1
         ,1),N) + 4160/3*S(R(2,-2,2),N) - 41995/81*S(R(2,1),N) + 480*S(R(2,1),
         N)*z3 + 11792/3*S(R(2,1,-3),N) + 6736/9*S(R(2,1,-2),N) - 5248*S(R(2,1
         ,-2,1),N) - 4304/3*S(R(2,1,1),N) - 800*S(R(2,1,1,-2),N) - 7216/9*S(R(
         2,1,1,1),N) - 496/3*S(R(2,1,1,2),N) + 2884/3*S(R(2,1,2),N) + 64*S(R(2
         ,1,2,1),N) - 768*S(R(2,1,3),N) + 36896/27*S(R(2,2),N) + 1792/3*S(R(2,
         2,-2),N) + 6868/9*S(R(2,2,1),N) + 304/3*S(R(2,2,1,1),N) - 112/3*S(R(2
         ,2,2),N) - 8048/9*S(R(2,3),N) + 848/3*S(R(2,3,1),N) + 4000/3*S(R(2,4)
         ,N) - 8711/27*S(R(3),N) - 320*S(R(3),N)*z3 - 2240*S(R(3,-3),N) - 8176/
         9*S(R(3,-2),N) - 16/3*S(R(3,-2),N)*N - 16/3*S(R(3,-2),N)*N^2 + 2880*
         S(R(3,-2,1),N) + 42290/27*S(R(3,1),N) + 704*S(R(3,1,-2),N) + 8024/9*
         S(R(3,1,1),N) + 96*S(R(3,1,1,1),N) - 128/3*S(R(3,1,2),N) - 8068/9*S(
         R(3,2),N) - 192*S(R(3,2,1),N) + 576*S(R(3,3),N) - 7096/27*S(R(4),N)
          - 1856/3*S(R(4,-2),N) - 548/3*S(R(4,1),N) + 16/3*S(R(4,1),N)*N + 16/
         3*S(R(4,1),N)*N^2 - 496/3*S(R(4,1,1),N) + 496/3*S(R(4,2),N) + 92/3*S(
         R(5),N) - 8/3*S(R(5),N)*N - 8/3*S(R(5),N)*N^2 + 304*S(R(5,1),N) - 400
         *S(R(6),N) )

       + theta( - 1 + N)*cf^3 * (  - 7255/24 + 6040/3*z5 + 20/3*z5*N + 20/3*z5
         *N^2 - 60*z4 - 1244/3*z3 - 1075/12*den(1 + N) + 960*den(1 + N)*z5 + 
         48*den(1 + N)*z4 + 456*den(1 + N)*z3 + 60917/36*den(1 + N)^2 + 48*
         den(1 + N)^2*z4 - 1672*den(1 + N)^2*z3 + 186*den(1 + N)^3 - 1264/3*
         den(1 + N)^3*z3 + 2854/3*den(1 + N)^4 - 658/3*den(1 + N)^5 + 396*den(
         1 + N)^6 - 916/3*den(1 + N)^5*S(R(1),1 + N) + 128*den(1 + N)^4*S(R(-2
         ),1 + N) - 1730/3*den(1 + N)^4*S(R(1),1 + N) - 216*den(1 + N)^4*S(R(1
         ,1),1 + N) + 544/3*den(1 + N)^4*S(R(2),1 + N) + 640*den(1 + N)^3*S(R(
         -3),1 + N) + 160/3*den(1 + N)^3*S(R(-2),1 + N) - 1120*den(1 + N)^3*S(
         R(-2,1),1 + N) - 3202/3*den(1 + N)^3*S(R(1),1 + N) + 288*den(1 + N)^3
         *S(R(1,-2),1 + N) + 680/3*den(1 + N)^3*S(R(1,1),1 + N) + 688*den(1 + 
         N)^3*S(R(1,1,1),1 + N) - 2128/3*den(1 + N)^3*S(R(1,2),1 + N) - 164*
         den(1 + N)^3*S(R(2),1 + N) - 576*den(1 + N)^3*S(R(2,1),1 + N) + 640/3
         *den(1 + N)^3*S(R(3),1 + N) + 1552*den(1 + N)^2*S(R(-4),1 + N) - 1504/
         3*den(1 + N)^2*S(R(-3),1 + N) - 6112/3*den(1 + N)^2*S(R(-3,1),1 + N)
          + 128/3*den(1 + N)^2*S(R(-2),1 + N) + 288*den(1 + N)^2*S(R(-2,-2),1
          + N) - 464/3*den(1 + N)^2*S(R(-2,1),1 + N) + 2816/3*den(1 + N)^2*S(
         R(-2,1,1),1 + N) - 2176/3*den(1 + N)^2*S(R(-2,2),1 + N) - 12412/9*
         den(1 + N)^2*S(R(1),1 + N) + 32*den(1 + N)^2*S(R(1),1 + N)*z3 - 4448/
         3*den(1 + N)^2*S(R(1,-3),1 + N) + 400*den(1 + N)^2*S(R(1,-2),1 + N)
          + 1536*den(1 + N)^2*S(R(1,-2,1),1 + N) + 754/3*den(1 + N)^2*S(R(1,1)
         ,1 + N) + 896/3*den(1 + N)^2*S(R(1,1,-2),1 + N) - 792*den(1 + N)^2*S(
         R(1,1,1),1 + N) - 672*den(1 + N)^2*S(R(1,1,1,1),1 + N) + 2512/3*den(1
          + N)^2*S(R(1,1,2),1 + N) + 2392/3*den(1 + N)^2*S(R(1,2),1 + N) + 736
         *den(1 + N)^2*S(R(1,2,1),1 + N) - 1480/3*den(1 + N)^2*S(R(1,3),1 + N)
          - 662/3*den(1 + N)^2*S(R(2),1 + N) - 288*den(1 + N)^2*S(R(2,-2),1 + 
         N) + 2264/3*den(1 + N)^2*S(R(2,1),1 + N) + 2048/3*den(1 + N)^2*S(R(2,
         1,1),1 + N) - 2080/3*den(1 + N)^2*S(R(2,2),1 + N) + 212/3*den(1 + N)^
         2*S(R(3),1 + N) - 2440/3*den(1 + N)^2*S(R(3,1),1 + N) - 8*den(1 + N)^
         2*S(R(4),1 + N) + 1104*den(1 + N)*S(R(-5),1 + N) - 2648/3*den(1 + N)*
         S(R(-4),1 + N) - 1744*den(1 + N)*S(R(-4,1),1 + N) + 296*den(1 + N)*S(
         R(-3),1 + N) - 992/3*den(1 + N)*S(R(-3,-2),1 + N) + 1168*den(1 + N)*
         S(R(-3,1),1 + N) + 3520/3*den(1 + N)*S(R(-3,1,1),1 + N) - 2704/3*den(
         1 + N)*S(R(-3,2),1 + N) - 8452/9*den(1 + N)*S(R(-2),1 + N) - 320*den(
         1 + N)*S(R(-2),1 + N)*z3 - 896/3*den(1 + N)*S(R(-2,-3),1 + N) + 1360/
         3*den(1 + N)*S(R(-2,-2),1 + N) - 480*den(1 + N)*S(R(-2,-2,1),1 + N)
          + 88*den(1 + N)*S(R(-2,1),1 + N) + 2848/3*den(1 + N)*S(R(-2,1,-2),1
          + N) - 992*den(1 + N)*S(R(-2,1,1),1 + N) - 192*den(1 + N)*S(R(-2,1,1
         ,1),1 + N) + 544/3*den(1 + N)*S(R(-2,1,2),1 + N) + 2144/3*den(1 + N)*
         S(R(-2,2),1 + N) + 288*den(1 + N)*S(R(-2,2,1),1 + N) - 1408/3*den(1
          + N)*S(R(-2,3),1 + N) - 68141/36*den(1 + N)*S(R(1),1 + N) + 1568*
         den(1 + N)*S(R(1),1 + N)*z3 - 7568/3*den(1 + N)*S(R(1,-4),1 + N) + 
         2152/3*den(1 + N)*S(R(1,-3),1 + N) + 10624/3*den(1 + N)*S(R(1,-3,1),1
          + N) - 520*den(1 + N)*S(R(1,-2),1 + N) - 1120/3*den(1 + N)*S(R(1,-2,
         -2),1 + N) + 32/3*den(1 + N)*S(R(1,-2,1),1 + N) - 1600*den(1 + N)*S(
         R(1,-2,1,1),1 + N) + 3776/3*den(1 + N)*S(R(1,-2,2),1 + N) + 2068/3*
         den(1 + N)*S(R(1,1),1 + N) + 704*den(1 + N)*S(R(1,1),1 + N)*z3 + 2624
         *den(1 + N)*S(R(1,1,-3),1 + N) - 2032/3*den(1 + N)*S(R(1,1,-2),1 + N)
          - 2752*den(1 + N)*S(R(1,1,-2,1),1 + N) + 294*den(1 + N)*S(R(1,1,1),1
          + N) - 576*den(1 + N)*S(R(1,1,1,-2),1 + N) + 576*den(1 + N)*S(R(1,1,
         1,1),1 + N) + 480*den(1 + N)*S(R(1,1,1,1,1),1 + N) - 672*den(1 + N)*
         S(R(1,1,1,2),1 + N) - 712*den(1 + N)*S(R(1,1,2),1 + N) - 576*den(1 + 
         N)*S(R(1,1,2,1),1 + N) + 144*den(1 + N)*S(R(1,1,3),1 + N) - 418/3*
         den(1 + N)*S(R(1,2),1 + N) + 544*den(1 + N)*S(R(1,2,-2),1 + N) - 1768/
         3*den(1 + N)*S(R(1,2,1),1 + N) - 528*den(1 + N)*S(R(1,2,1,1),1 + N)
          + 672*den(1 + N)*S(R(1,2,2),1 + N) - 232/3*den(1 + N)*S(R(1,3),1 + N
         ) + 896*den(1 + N)*S(R(1,3,1),1 + N) + 608/3*den(1 + N)*S(R(1,4),1 + 
         N) - 832/3*den(1 + N)*S(R(2),1 + N) - 512*den(1 + N)*S(R(2),1 + N)*z3
          - 6080/3*den(1 + N)*S(R(2,-3),1 + N) + 1232/3*den(1 + N)*S(R(2,-2),1
          + N) + 2112*den(1 + N)*S(R(2,-2,1),1 + N) - 206*den(1 + N)*S(R(2,1),
         1 + N) + 576*den(1 + N)*S(R(2,1,-2),1 + N) - 1568/3*den(1 + N)*S(R(2,
         1,1),1 + N) - 528*den(1 + N)*S(R(2,1,1,1),1 + N) + 1984/3*den(1 + N)*
         S(R(2,1,2),1 + N) + 1664/3*den(1 + N)*S(R(2,2),1 + N) + 576*den(1 + N
         )*S(R(2,2,1),1 + N) - 560/3*den(1 + N)*S(R(2,3),1 + N) - 134/3*den(1
          + N)*S(R(3),1 + N) - 2144/3*den(1 + N)*S(R(3,-2),1 + N) + 704*den(1
          + N)*S(R(3,1),1 + N) + 1792/3*den(1 + N)*S(R(3,1,1),1 + N) - 1744/3*
         den(1 + N)*S(R(3,2),1 + N) - 592/3*den(1 + N)*S(R(4),1 + N) - 432*
         den(1 + N)*S(R(4,1),1 + N) - 112*den(1 + N)*S(R(5),1 + N) - 544/9*
         den(2 + N)*z3 + 160*den(2 + N)^2*z3 + 80*den(2 + N)^4*S(R(1),2 + N)
          + 544/9*den(2 + N)^3*S(R(1),2 + N) - 544/9*den(2 + N)^2*S(R(-2),2 + 
         N) - 80*den(2 + N)^2*S(R(3),2 + N) - 544/9*den(2 + N)*S(R(-2,1),2 + N
         ) - 160*den(2 + N)*S(R(1),2 + N)*z3 + 544/9*den(2 + N)*S(R(1,-2),2 + 
         N) + 80*den(2 + N)*S(R(1,3),2 + N) - 80*den(2 + N)*S(R(3,1),2 + N) + 
         5153/24*den(N) - 960*den(N)*z5 - 48*den(N)*z4 - 384*den(N)*z3 + 109/
         12*den(N)^2 + 48*den(N)^2*z4 + 152*den(N)^2*z3 - 47/3*den(N)^3 - 1232/
         3*den(N)^3*z3 - 142*den(N)^4 + 90*den(N)^5 + 60*den(N)^6 - 524*den(N)
         ^5*S(R(1),N) - 1088/3*den(N)^4*S(R(-2),N) + 1438/3*den(N)^4*S(R(1),N)
          + 2072/3*den(N)^4*S(R(1,1),N) - 1376/3*den(N)^4*S(R(2),N) - 1504*
         den(N)^3*S(R(-3),N) + 32*den(N)^3*S(R(-2),N) + 1248*den(N)^3*S(R(-2,1
         ),N) + 100/3*den(N)^3*S(R(1),N) + 4064/3*den(N)^3*S(R(1,-2),N) - 1496/
         3*den(N)^3*S(R(1,1),N) - 496*den(N)^3*S(R(1,1,1),N) + 1360/3*den(N)^3
         *S(R(1,2),N) + 228*den(N)^3*S(R(2),N) + 480*den(N)^3*S(R(2,1),N) - 
         640/3*den(N)^3*S(R(3),N) - 1712*den(N)^2*S(R(-4),N) + 2000/3*den(N)^2
         *S(R(-3),N) + 2656*den(N)^2*S(R(-3,1),N) - 496*den(N)^2*S(R(-2),N) - 
         608/3*den(N)^2*S(R(-2,-2),N) - 800*den(N)^2*S(R(-2,1),N) - 2816/3*
         den(N)^2*S(R(-2,1,1),N) + 2240/3*den(N)^2*S(R(-2,2),N) - 3715/9*den(N
         )^2*S(R(1),N) + 768*den(N)^2*S(R(1),N)*z3 + 7648/3*den(N)^2*S(R(1,-3)
         ,N) - 1952/3*den(N)^2*S(R(1,-2),N) - 2688*den(N)^2*S(R(1,-2,1),N) + 
         1594/3*den(N)^2*S(R(1,1),N) - 2560/3*den(N)^2*S(R(1,1,-2),N) + 288*
         den(N)^2*S(R(1,1,1),N) + 480*den(N)^2*S(R(1,1,1,1),N) - 1808/3*den(N)
         ^2*S(R(1,1,2),N) - 656/3*den(N)^2*S(R(1,2),N) - 1472/3*den(N)^2*S(R(1
         ,2,1),N) - 24*den(N)^2*S(R(1,3),N) - 554/3*den(N)^2*S(R(2),N) + 672*
         den(N)^2*S(R(2,-2),N) - 608/3*den(N)^2*S(R(2,1),N) - 1472/3*den(N)^2*
         S(R(2,1,1),N) + 1408/3*den(N)^2*S(R(2,2),N) - 148/3*den(N)^2*S(R(3),N
         ) + 1816/3*den(N)^2*S(R(3,1),N) + 184*den(N)^2*S(R(4),N) - 1104*den(N
         )*S(R(-5),N) + 2480/3*den(N)*S(R(-4),N) + 1744*den(N)*S(R(-4,1),N) - 
         288*den(N)*S(R(-3),N) + 992/3*den(N)*S(R(-3,-2),N) - 1120*den(N)*S(R(
         -3,1),N) - 3520/3*den(N)*S(R(-3,1,1),N) + 2704/3*den(N)*S(R(-3,2),N)
          + 8020/9*den(N)*S(R(-2),N) + 320*den(N)*S(R(-2),N)*z3 + 896/3*den(N)
         *S(R(-2,-3),N) - 288*den(N)*S(R(-2,-2),N) + 480*den(N)*S(R(-2,-2,1),N
         ) - 88*den(N)*S(R(-2,1),N) - 2848/3*den(N)*S(R(-2,1,-2),N) + 992*den(
         N)*S(R(-2,1,1),N) + 192*den(N)*S(R(-2,1,1,1),N) - 544/3*den(N)*S(R(-2
         ,1,2),N) - 2144/3*den(N)*S(R(-2,2),N) - 288*den(N)*S(R(-2,2,1),N) + 
         1408/3*den(N)*S(R(-2,3),N) + 65501/36*den(N)*S(R(1),N) - 1392*den(N)*
         S(R(1),N)*z3 + 7568/3*den(N)*S(R(1,-4),N) - 1448/3*den(N)*S(R(1,-3),N
         ) - 10624/3*den(N)*S(R(1,-3,1),N) + 1480/3*den(N)*S(R(1,-2),N) + 1120/
         3*den(N)*S(R(1,-2,-2),N) - 320/3*den(N)*S(R(1,-2,1),N) + 1600*den(N)*
         S(R(1,-2,1,1),N) - 3776/3*den(N)*S(R(1,-2,2),N) - 2209/3*den(N)*S(R(1
         ,1),N) - 704*den(N)*S(R(1,1),N)*z3 - 2624*den(N)*S(R(1,1,-3),N) + 
         1424/3*den(N)*S(R(1,1,-2),N) + 2752*den(N)*S(R(1,1,-2,1),N) - 162*
         den(N)*S(R(1,1,1),N) + 576*den(N)*S(R(1,1,1,-2),N) - 432*den(N)*S(R(1
         ,1,1,1),N) - 480*den(N)*S(R(1,1,1,1,1),N) + 672*den(N)*S(R(1,1,1,2),N
         ) + 1544/3*den(N)*S(R(1,1,2),N) + 576*den(N)*S(R(1,1,2,1),N) - 144*
         den(N)*S(R(1,1,3),N) + 158/3*den(N)*S(R(1,2),N) - 544*den(N)*S(R(1,2,
         -2),N) + 440*den(N)*S(R(1,2,1),N) + 528*den(N)*S(R(1,2,1,1),N) - 672*
         den(N)*S(R(1,2,2),N) + 400/3*den(N)*S(R(1,3),N) - 896*den(N)*S(R(1,3,
         1),N) - 608/3*den(N)*S(R(1,4),N) + 471*den(N)*S(R(2),N) + 512*den(N)*
         S(R(2),N)*z3 + 6080/3*den(N)*S(R(2,-3),N) - 800/3*den(N)*S(R(2,-2),N)
          - 2112*den(N)*S(R(2,-2,1),N) + 54*den(N)*S(R(2,1),N) - 576*den(N)*S(
         R(2,1,-2),N) + 1096/3*den(N)*S(R(2,1,1),N) + 528*den(N)*S(R(2,1,1,1),
         N) - 1984/3*den(N)*S(R(2,1,2),N) - 1216/3*den(N)*S(R(2,2),N) - 576*
         den(N)*S(R(2,2,1),N) + 560/3*den(N)*S(R(2,3),N) + 188/3*den(N)*S(R(3)
         ,N) + 2144/3*den(N)*S(R(3,-2),N) - 1664/3*den(N)*S(R(3,1),N) - 1792/3
         *den(N)*S(R(3,1,1),N) + 1744/3*den(N)*S(R(3,2),N) + 400/3*den(N)*S(R(
         4),N) + 432*den(N)*S(R(4,1),N) + 112*den(N)*S(R(5),N) - 544*S(R(-6),N
         ) - 1192/3*S(R(-5),N) - 8/3*S(R(-5),N)*N - 8/3*S(R(-5),N)*N^2 + 1120*
         S(R(-5,1),N) + 956/3*S(R(-4),N) + 2560/3*S(R(-4,-2),N) + 104*S(R(-4,1
         ),N) - 864*S(R(-4,1,1),N) + 1952/3*S(R(-4,2),N) - 424/3*S(R(-3),N) + 
         1216*S(R(-3),N)*z3 + 1920*S(R(-3,-3),N) - 288*S(R(-3,-2),N) - 2048/3*
         S(R(-3,-2,1),N) + 976/3*S(R(-3,1),N) - 2304*S(R(-3,1,-2),N) + 256*S(
         R(-3,1,1),N) + 192*S(R(-3,1,1,1),N) - 192*S(R(-3,1,2),N) - 168*S(R(-3
         ,2),N) - 832/3*S(R(-3,2,1),N) + 1024/3*S(R(-3,3),N) + 980/3*S(R(-2),N
         ) - 96*S(R(-2),N)*z4 + 224/3*S(R(-2),N)*z3 + 16/3*S(R(-2),N)*z3*N + 
         16/3*S(R(-2),N)*z3*N^2 + 1088*S(R(-2,-4),N) - 1616/3*S(R(-2,-3),N) - 
         16/3*S(R(-2,-3),N)*N - 16/3*S(R(-2,-3),N)*N^2 - 4672/3*S(R(-2,-3,1),N
         ) - 296/3*S(R(-2,-2),N) + 128/3*S(R(-2,-2,-2),N) + 1744/3*S(R(-2,-2,1
         ),N) + 32/3*S(R(-2,-2,1),N)*N + 32/3*S(R(-2,-2,1),N)*N^2 + 192*S(R(-2
         ,-2,1,1),N) - 192*S(R(-2,-2,2),N) + 176/3*S(R(-2,1),N) - 704*S(R(-2,1
         ),N)*z3 - 2240*S(R(-2,1,-3),N) + 1008*S(R(-2,1,-2),N) + 6464/3*S(R(-2
         ,1,-2,1),N) - 64*S(R(-2,1,1),N) + 2624/3*S(R(-2,1,1,-2),N) + 64/3*S(
         R(-2,1,1,2),N) - 16*S(R(-2,1,2),N) - 64/3*S(R(-2,1,2,1),N) + 128*S(R(
         -2,1,3),N) + 64*S(R(-2,2),N) - 704*S(R(-2,2,-2),N) + 16*S(R(-2,2,1),N
         ) - 128/3*S(R(-2,2,2),N) + 192*S(R(-2,3,1),N) - 128*S(R(-2,4),N) + 
         1001/8*S(R(1),N) - 1120*S(R(1),N)*z5 - 632*S(R(1),N)*z3 + 2528*S(R(1,
         -5),N) + 72*S(R(1,-4),N) - 4192*S(R(1,-4,1),N) - 1264/3*S(R(1,-3),N)
          - 1792/3*S(R(1,-3,-2),N) + 800*S(R(1,-3,1),N) + 7232/3*S(R(1,-3,1,1)
         ,N) - 5600/3*S(R(1,-3,2),N) - 64*S(R(1,-2),N) - 1216*S(R(1,-2),N)*z3
          - 1216/3*S(R(1,-2,-3),N) + 144*S(R(1,-2,-2),N) - 1472*S(R(1,-2,-2,1)
         ,N) - 992/3*S(R(1,-2,1),N) + 6080/3*S(R(1,-2,1,-2),N) - 512*S(R(1,-2,
         1,1),N) - 384*S(R(1,-2,1,1,1),N) + 1088/3*S(R(1,-2,1,2),N) + 384*S(R(
         1,-2,2),N) + 576*S(R(1,-2,2,1),N) - 2432/3*S(R(1,-2,3),N) + 187/2*S(
         R(1,1),N) - 17440/3*S(R(1,1,-4),N) + 480*S(R(1,1,-3),N) + 24896/3*S(
         R(1,1,-3,1),N) + 512*S(R(1,1,-2),N) - 3008/3*S(R(1,1,-2,-2),N) - 768*
         S(R(1,1,-2,1),N) - 3328*S(R(1,1,-2,1,1),N) + 7936/3*S(R(1,1,-2,2),N)
          - 279*S(R(1,1,1),N) + 576*S(R(1,1,1),N)*z3 + 6848*S(R(1,1,1,-3),N)
          - 576*S(R(1,1,1,-2),N) - 7296*S(R(1,1,1,-2,1),N) - 216*S(R(1,1,1,1),
         N) - 1536*S(R(1,1,1,1,-2),N) + 720*S(R(1,1,1,1,1),N) + 960*S(R(1,1,1,
         1,1,1),N) - 1344*S(R(1,1,1,1,2),N) - 864*S(R(1,1,1,2),N) - 1152*S(R(1
         ,1,1,2,1),N) + 736*S(R(1,1,1,3),N) + 496*S(R(1,1,2),N) + 1472*S(R(1,1
         ,2,-2),N) - 720*S(R(1,1,2,1),N) - 1056*S(R(1,1,2,1,1),N) + 1344*S(R(1
         ,1,2,2),N) + 24*S(R(1,1,3),N) + 1216*S(R(1,1,3,1),N) + 2368/3*S(R(1,1
         ,4),N) + 397*S(R(1,2),N) - 704*S(R(1,2),N)*z3 - 15040/3*S(R(1,2,-3),N
         ) + 240*S(R(1,2,-2),N) + 5248*S(R(1,2,-2,1),N) + 1148/3*S(R(1,2,1),N)
          + 1536*S(R(1,2,1,-2),N) - 648*S(R(1,2,1,1),N) - 1056*S(R(1,2,1,1,1),
         N) + 3968/3*S(R(1,2,1,2),N) + 640*S(R(1,2,2),N) + 1152*S(R(1,2,2,1),N
         ) - 1696/3*S(R(1,2,3),N) - 370*S(R(1,3),N) - 5248/3*S(R(1,3,-2),N) + 
         752*S(R(1,3,1),N) + 3392/3*S(R(1,3,1,1),N) - 3296/3*S(R(1,3,2),N) - 
         144*S(R(1,4),N) - 96*S(R(1,4,1),N) - 544*S(R(1,5),N) - 2407/6*S(R(2),
         N) + 384*S(R(2),N)*z3 + 3712*S(R(2,-4),N) - 32*S(R(2,-3),N) - 16096/3
         *S(R(2,-3,1),N) - 1360/3*S(R(2,-2),N) + 1856/3*S(R(2,-2,-2),N) + 480*
         S(R(2,-2,1),N) + 5824/3*S(R(2,-2,1,1),N) - 1536*S(R(2,-2,2),N) + 791/
         3*S(R(2,1),N) - 512*S(R(2,1),N)*z3 - 5024*S(R(2,1,-3),N) + 224*S(R(2,
         1,-2),N) + 5248*S(R(2,1,-2,1),N) + 1504/3*S(R(2,1,1),N) + 1600*S(R(2,
         1,1,-2),N) - 648*S(R(2,1,1,1),N) - 1152*S(R(2,1,1,1,1),N) + 1440*S(R(
         2,1,1,2),N) + 600*S(R(2,1,2),N) + 3680/3*S(R(2,1,2,1),N) - 1888/3*S(
         R(2,1,3),N) - 740*S(R(2,2),N) - 1280*S(R(2,2,-2),N) + 488*S(R(2,2,1),
         N) + 3520/3*S(R(2,2,1,1),N) - 3488/3*S(R(2,2,2),N) + 56*S(R(2,3),N)
          - 3200/3*S(R(2,3,1),N) - 448*S(R(2,4),N) - 337/3*S(R(3),N) + 1216/3*
         S(R(3),N)*z3 + 8960/3*S(R(3,-3),N) + 224/3*S(R(3,-2),N) + 16/3*S(R(3,
         -2),N)*N + 16/3*S(R(3,-2),N)*N^2 - 2944*S(R(3,-2,1),N) - 718*S(R(3,1)
         ,N) - 4736/3*S(R(3,1,-2),N) + 512*S(R(3,1,1),N) + 1184*S(R(3,1,1,1),N
         ) - 1184*S(R(3,1,2),N) - 240*S(R(3,2),N) - 3104/3*S(R(3,2,1),N) + 
         1120/3*S(R(3,3),N) + 406/3*S(R(4),N) + 1024*S(R(4,-2),N) - 2288/3*S(
         R(4,1),N) - 16/3*S(R(4,1),N)*N - 16/3*S(R(4,1),N)*N^2 - 2912/3*S(R(4,
         1,1),N) + 704*S(R(4,2),N) + 760/3*S(R(5),N) + 8/3*S(R(5),N)*N + 8/3*
         S(R(5),N)*N^2 + 384*S(R(5,1),N) + 64*S(R(6),N) );



==> anc/c3nsEvnX.h <==

* ---------------------------------------------------------------------------
*
*   The x-space QCD coefficient functions for the  W^{+}-W^{-}  difference
*   of the structure function  F_3  in inclusive charged-current (CC) of
*   deep-inelastic scattering at the standard scale choice mu_r = mu_f = Q in
*   MSbar to three loops (N^3LO). The expansion parameter is alpha_s/(4 pi).
*
*   H(R(m1,...,mk),x) denote harmonic polylogs, z2 = Zeta(2),..., z5=Zeta(5).
*   ca, cf are the usual colour factors, nf is the number of light flavours.
*
*   g1E(x), g2E(x) are the inverse Mellin transforms of the even-N numerator-N
*   functions in (3.18), (3.19) of hep-ph/0504242, see (3.23) and (3.24) there.
*   These contributions vanish in the limit of a large number of colours nc.
*
*   Reference: Non-singlet coefficient functions for charged-current
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*
* ---------------------------------------------------------------------------

 L  c3ns0X = delta_(1 - x);

 L  c3ns1X =
       + cf * ( 4 - 3*[1-x]^-1 + 2*x - 9*delta_(1 - x) - 4*delta_(1 - x)*z2 + 
         2*H(R(0),x) - 4*H(R(0),x)*[1-x]^-1 + 2*H(R(0),x)*x + 2*H(R(1),x) - 4*
         H(R(1),x)*[1-x]^-1 + 2*H(R(1),x)*x );

 L  c3ns2evnN =
       + cf*nf * (  - 116/27 + 247/27*[1-x]^-1 - 16/3*[1-x]^-1*z2 - 302/27*x
          + 8/3*z2 + 8/3*z2*x + 457/36*delta_(1 - x) + 4/3*delta_(1 - x)*z3 + 
         38/3*delta_(1 - x)*z2 - 6*H(R(0),x) + 38/3*H(R(0),x)*[1-x]^-1 - 10*H(
         R(0),x)*x - 10/3*H(R(0,0),x) + 20/3*H(R(0,0),x)*[1-x]^-1 - 10/3*H(R(0
         ,0),x)*x - 20/9*H(R(1),x) + 58/9*H(R(1),x)*[1-x]^-1 - 56/9*H(R(1),x)*
         x - 4/3*H(R(1,0),x) + 8/3*H(R(1,0),x)*[1-x]^-1 - 4/3*H(R(1,0),x)*x - 
         4/3*H(R(1,1),x) + 8/3*H(R(1,1),x)*[1-x]^-1 - 4/3*H(R(1,1),x)*x - 8/3*
         H(R(2),x) + 16/3*H(R(2),x)*[1-x]^-1 - 8/3*H(R(2),x)*x )

       + cf*ca * ( 320/27 - 3155/54*[1-x]^-1 + 4*[1-x]^-1*z3 + 88/3*[1-x]^-1*
         z2 - 28*[1+x]^-1*z3 + 2225/27*x + 12*z3 - 8*z3*x - 44/3*z2 - 32/3*z2*
         x - 5465/72*delta_(1 - x) + 140/3*delta_(1 - x)*z3 - 251/3*delta_(1
          - x)*z2 + 71/5*delta_(1 - x)*z2^2 + 32*H(R(-2,0),x) - 24*H(R(-2,0),x
         )*[1-x]^-1 - 24*H(R(-2,0),x)*[1+x]^-1 + 32*H(R(-1),x)*[1+x]^-1*z2 - 
         20*H(R(-1),x)*z2 + 12*H(R(-1),x)*z2*x - 24*H(R(-1,-1,0),x) + 32*H(R(
         -1,-1,0),x)*[1+x]^-1 + 8*H(R(-1,-1,0),x)*x + 4*H(R(-1,0),x) + 4*H(R(
         -1,0),x)*x + 24*H(R(-1,0,0),x) - 40*H(R(-1,0,0),x)*[1+x]^-1 - 16*H(R(
         -1,0,0),x)*x + 8*H(R(-1,2),x) - 16*H(R(-1,2),x)*[1+x]^-1 - 8*H(R(-1,2
         ),x)*x + 25*H(R(0),x) - 239/3*H(R(0),x)*[1-x]^-1 + 8*H(R(0),x)*
         [1-x]^-1*z2 + 8*H(R(0),x)*[1+x]^-1 - 8*H(R(0),x)*[1+x]^-1*z2 + 51*H(
         R(0),x)*x - 8*H(R(0),x)*z2*x + 55/3*H(R(0,0),x) - 110/3*H(R(0,0),x)*
         [1-x]^-1 + 43/3*H(R(0,0),x)*x - 12*H(R(0,0,0),x)*[1-x]^-1 + 12*H(R(0,
         0,0),x)*[1+x]^-1 + 12*H(R(0,0,0),x)*x + 206/9*H(R(1),x) - 367/9*H(R(1
         ),x)*[1-x]^-1 + 24*H(R(1),x)*[1-x]^-1*z2 + 242/9*H(R(1),x)*x - 16*H(
         R(1),x)*z2 - 8*H(R(1),x)*z2*x + 22/3*H(R(1,0),x) - 44/3*H(R(1,0),x)*
         [1-x]^-1 + 22/3*H(R(1,0),x)*x + 12*H(R(1,0,0),x) - 16*H(R(1,0,0),x)*
         [1-x]^-1 + 4*H(R(1,0,0),x)*x + 22/3*H(R(1,1),x) - 44/3*H(R(1,1),x)*
         [1-x]^-1 + 22/3*H(R(1,1),x)*x - 4*H(R(1,1,0),x) + 8*H(R(1,1,0),x)*
         [1-x]^-1 - 4*H(R(1,1,0),x)*x + 4*H(R(1,2),x) - 8*H(R(1,2),x)*[1-x]^-1
          + 4*H(R(1,2),x)*x + 44/3*H(R(2),x) - 88/3*H(R(2),x)*[1-x]^-1 + 44/3*
         H(R(2),x)*x - 8*H(R(3),x)*[1-x]^-1 + 8*H(R(3),x)*[1+x]^-1 + 8*H(R(3),
         x)*x )

       + cf^2 * (  - 11 + 51/2*[1-x]^-1 + 64*[1-x]^-1*z3 + 24*[1-x]^-1*z2 + 56
         *[1+x]^-1*z3 - 40*x - 64*z3 - 24*z3*x - 20*z2 - 44*z2*x + 331/8*
         delta_(1 - x) - 78*delta_(1 - x)*z3 + 69*delta_(1 - x)*z2 + 6*delta_(
         1 - x)*z2^2 - 64*H(R(-2,0),x) + 48*H(R(-2,0),x)*[1-x]^-1 + 48*H(R(-2,
         0),x)*[1+x]^-1 - 64*H(R(-1),x)*[1+x]^-1*z2 + 40*H(R(-1),x)*z2 - 24*H(
         R(-1),x)*z2*x + 48*H(R(-1,-1,0),x) - 64*H(R(-1,-1,0),x)*[1+x]^-1 - 16
         *H(R(-1,-1,0),x)*x - 8*H(R(-1,0),x) - 8*H(R(-1,0),x)*x - 48*H(R(-1,0,
         0),x) + 80*H(R(-1,0,0),x)*[1+x]^-1 + 32*H(R(-1,0,0),x)*x - 16*H(R(-1,
         2),x) + 32*H(R(-1,2),x)*[1+x]^-1 + 16*H(R(-1,2),x)*x - 12*H(R(0),x)
          + 61*H(R(0),x)*[1-x]^-1 + 48*H(R(0),x)*[1-x]^-1*z2 - 16*H(R(0),x)*
         [1+x]^-1 + 16*H(R(0),x)*[1+x]^-1*z2 - 2*H(R(0),x)*x - 40*H(R(0),x)*z2
          - 24*H(R(0),x)*z2*x + 16*H(R(0,0),x) - 6*H(R(0,0),x)*[1-x]^-1 + 36*
         H(R(0,0),x)*x + 30*H(R(0,0,0),x) - 16*H(R(0,0,0),x)*[1-x]^-1 - 24*H(
         R(0,0,0),x)*[1+x]^-1 + 6*H(R(0,0,0),x)*x - 26*H(R(1),x) + 27*H(R(1),x
         )*[1-x]^-1 + 16*H(R(1),x)*[1-x]^-1*z2 + 10*H(R(1),x)*x - 16*H(R(1),x)
         *z2*x + 24*H(R(1,0),x) - 36*H(R(1,0),x)*[1-x]^-1 + 24*H(R(1,0),x)*x
          + 4*H(R(1,0,0),x) - 24*H(R(1,0,0),x)*[1-x]^-1 + 20*H(R(1,0,0),x)*x
          + 20*H(R(1,1),x) - 36*H(R(1,1),x)*[1-x]^-1 + 28*H(R(1,1),x)*x + 32*
         H(R(1,1,0),x) - 64*H(R(1,1,0),x)*[1-x]^-1 + 32*H(R(1,1,0),x)*x + 24*
         H(R(1,1,1),x) - 48*H(R(1,1,1),x)*[1-x]^-1 + 24*H(R(1,1,1),x)*x + 24*
         H(R(1,2),x) - 48*H(R(1,2),x)*[1-x]^-1 + 24*H(R(1,2),x)*x + 20*H(R(2),
         x) - 24*H(R(2),x)*[1-x]^-1 + 36*H(R(2),x)*x + 28*H(R(2,0),x) - 48*H(
         R(2,0),x)*[1-x]^-1 + 28*H(R(2,0),x)*x + 32*H(R(2,1),x) - 56*H(R(2,1),
         x)*[1-x]^-1 + 32*H(R(2,1),x)*x + 40*H(R(3),x) - 48*H(R(3),x)*[1-x]^-1
          - 16*H(R(3),x)*[1+x]^-1 + 24*H(R(3),x)*x );

 L  c3ns3evnN =
       + cf*nf^2 * (  - 260/729 - 8714/729*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 536/
         27*[1-x]^-1*z2 + 19936/729*x - 32/27*z3 - 32/27*z3*x - 208/27*z2 - 
         448/27*z2*x - 9517/486*delta_(1 - x) - 152/81*delta_(1 - x)*z3 - 860/
         27*delta_(1 - x)*z2 - 32/27*delta_(1 - x)*z2^2 + 896/81*H(R(0),x) - 
         860/27*H(R(0),x)*[1-x]^-1 + 32/3*H(R(0),x)*[1-x]^-1*z2 + 2896/81*H(R(
         0),x)*x - 16/3*H(R(0),x)*z2 - 16/3*H(R(0),x)*z2*x + 1016/81*H(R(0,0),
         x) - 2440/81*H(R(0,0),x)*[1-x]^-1 + 1928/81*H(R(0,0),x)*x + 184/27*H(
         R(0,0,0),x) - 368/27*H(R(0,0,0),x)*[1-x]^-1 + 184/27*H(R(0,0,0),x)*x
          + 128/81*H(R(1),x) - 940/81*H(R(1),x)*[1-x]^-1 + 32/9*H(R(1),x)*
         [1-x]^-1*z2 + 1496/81*H(R(1),x)*x - 16/9*H(R(1),x)*z2 - 16/9*H(R(1),x
         )*z2*x + 80/27*H(R(1,0),x) - 232/27*H(R(1,0),x)*[1-x]^-1 + 224/27*H(
         R(1,0),x)*x + 16/9*H(R(1,0,0),x) - 32/9*H(R(1,0,0),x)*[1-x]^-1 + 16/9
         *H(R(1,0,0),x)*x + 80/27*H(R(1,1),x) - 232/27*H(R(1,1),x)*[1-x]^-1 + 
         224/27*H(R(1,1),x)*x + 16/9*H(R(1,1,0),x) - 32/9*H(R(1,1,0),x)*
         [1-x]^-1 + 16/9*H(R(1,1,0),x)*x + 16/9*H(R(1,1,1),x) - 32/9*H(R(1,1,1
         ),x)*[1-x]^-1 + 16/9*H(R(1,1,1),x)*x + 16/9*H(R(1,2),x) - 32/9*H(R(1,
         2),x)*[1-x]^-1 + 16/9*H(R(1,2),x)*x + 208/27*H(R(2),x) - 536/27*H(R(2
         ),x)*[1-x]^-1 + 448/27*H(R(2),x)*x + 32/9*H(R(2,0),x) - 64/9*H(R(2,0)
         ,x)*[1-x]^-1 + 32/9*H(R(2,0),x)*x + 32/9*H(R(2,1),x) - 64/9*H(R(2,1),
         x)*[1-x]^-1 + 32/9*H(R(2,1),x)*x + 16/3*H(R(3),x) - 32/3*H(R(3),x)*
         [1-x]^-1 + 16/3*H(R(3),x)*x )

       + cf*ca*nf * ( 65833/729 + 160906/729*[1-x]^-1 + 16*[1-x]^-1*z4 + 988/
         27*[1-x]^-1*z3 - 23156/81*[1-x]^-1*z2 + 128/15*[1-x]^-1*z2^2 + 160/3*
         [1+x]^-1*z3 + 1328/81*[1+x]^-1*z2 + 304/15*[1+x]^-1*z2^2 - 375671/729
         *x - 8*z4 - 8*z4*x - 8/27*z3 - 1412/27*z3*x + 128/3*z3*x^2 + 2960/27*
         z2 + 18644/81*z2*x - 304/15*z2^2 + 8/5*z2^2*x + 64/15*z2^2*x^2 + 
         142883/486*delta_(1 - x) + 8/3*delta_(1 - x)*z5 + 12*delta_(1 - x)*z4
          - 18314/81*delta_(1 - x)*z3 + 40862/81*delta_(1 - x)*z2 - 56/3*
         delta_(1 - x)*z2*z3 - 3136/135*delta_(1 - x)*z2^2 - 1072/9*H(R(-3,0),
         x) + 256/3*H(R(-3,0),x)*[1-x]^-1 + 800/9*H(R(-3,0),x)*[1+x]^-1 + 16/9
         *H(R(-3,0),x)*x - 128/3*H(R(-2),x)*[1-x]^-1*z2 - 416/9*H(R(-2),x)*
         [1+x]^-1*z2 + 592/9*H(R(-2),x)*z2 - 16/9*H(R(-2),x)*z2*x + 544/9*H(R(
         -2,-1,0),x) - 704/9*H(R(-2,-1,0),x)*[1+x]^-1 - 160/9*H(R(-2,-1,0),x)*
         x - 2000/27*H(R(-2,0),x) + 208/3*H(R(-2,0),x)*[1-x]^-1 + 1600/27*H(R(
         -2,0),x)*[1+x]^-1 - 352/27*H(R(-2,0),x)*x + 32/3*H(R(-2,0),x)*x^2 - 
         1264/9*H(R(-2,0,0),x) + 256/3*H(R(-2,0,0),x)*[1-x]^-1 + 1088/9*H(R(-2
         ,0,0),x)*[1+x]^-1 + 112/9*H(R(-2,0,0),x)*x - 320/9*H(R(-2,2),x) + 128/
         3*H(R(-2,2),x)*[1-x]^-1 + 64/9*H(R(-2,2),x)*[1+x]^-1 - 64/9*H(R(-2,2)
         ,x)*x - 256/9*H(R(-1),x)*[1+x]^-1*z3 - 1600/27*H(R(-1),x)*[1+x]^-1*z2
          + 224/9*H(R(-1),x)*z3 - 32/9*H(R(-1),x)*z3*x + 16/3*H(R(-1),x)*z2*
         x^-1 + 1472/27*H(R(-1),x)*z2 - 128/27*H(R(-1),x)*z2*x + 16/3*H(R(-1),
         x)*z2*x^2 + 544/9*H(R(-1,-2,0),x) - 704/9*H(R(-1,-2,0),x)*[1+x]^-1 - 
         160/9*H(R(-1,-2,0),x)*x + 320/9*H(R(-1,-1),x)*[1+x]^-1*z2 - 256/9*H(
         R(-1,-1),x)*z2 + 64/9*H(R(-1,-1),x)*z2*x - 512/9*H(R(-1,-1,-1,0),x)
          + 640/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 + 128/9*H(R(-1,-1,-1,0),x)*x + 
         512/9*H(R(-1,-1,0),x) - 640/9*H(R(-1,-1,0),x)*[1+x]^-1 - 32/3*H(R(-1,
         -1,0),x)*x^-1 - 128/9*H(R(-1,-1,0),x)*x - 32/3*H(R(-1,-1,0),x)*x^2 + 
         832/9*H(R(-1,-1,0,0),x) - 1088/9*H(R(-1,-1,0,0),x)*[1+x]^-1 - 256/9*
         H(R(-1,-1,0,0),x)*x - 920/81*H(R(-1,0),x) + 2656/81*H(R(-1,0),x)*
         [1+x]^-1 - 224/9*H(R(-1,0),x)*[1+x]^-1*z2 + 1736/81*H(R(-1,0),x)*x + 
         160/9*H(R(-1,0),x)*z2 - 64/9*H(R(-1,0),x)*z2*x - 1664/27*H(R(-1,0,0),
         x) + 2560/27*H(R(-1,0,0),x)*[1+x]^-1 + 896/27*H(R(-1,0,0),x)*x - 688/
         9*H(R(-1,0,0,0),x) + 1088/9*H(R(-1,0,0,0),x)*[1+x]^-1 + 400/9*H(R(-1,
         0,0,0),x)*x - 704/27*H(R(-1,2),x) + 640/27*H(R(-1,2),x)*[1+x]^-1 - 32/
         3*H(R(-1,2),x)*x^-1 - 64/27*H(R(-1,2),x)*x - 32/3*H(R(-1,2),x)*x^2 + 
         64/9*H(R(-1,2,1),x) - 128/9*H(R(-1,2,1),x)*[1+x]^-1 - 64/9*H(R(-1,2,1
         ),x)*x - 32/9*H(R(-1,3),x) + 64/9*H(R(-1,3),x)*[1+x]^-1 + 32/9*H(R(-1
         ,3),x)*x - 8702/81*H(R(0),x) + 39818/81*H(R(0),x)*[1-x]^-1 + 592/9*H(
         R(0),x)*[1-x]^-1*z3 - 3124/27*H(R(0),x)*[1-x]^-1*z2 - 232/9*H(R(0),x)
         *[1+x]^-1 + 176/9*H(R(0),x)*[1+x]^-1*z3 + 184/27*H(R(0),x)*[1+x]^-1*
         z2 - 13238/27*H(R(0),x)*x - 128/3*H(R(0),x)*z3 - 232/9*H(R(0),x)*z3*x
          + 16/3*H(R(0),x)*z3*x^2 + 172/9*H(R(0),x)*z2 + 832/27*H(R(0),x)*z2*x
          - 80/3*H(R(0),x)*z2*x^2 - 10300/81*H(R(0,0),x) + 32500/81*H(R(0,0),x
         )*[1-x]^-1 - 368/9*H(R(0,0),x)*[1-x]^-1*z2 - 3056/81*H(R(0,0),x)*
         [1+x]^-1 + 80/9*H(R(0,0),x)*[1+x]^-1*z2 - 2660/9*H(R(0,0),x)*x + 16*
         H(R(0,0),x)*z2 + 200/9*H(R(0,0),x)*z2*x - 16/3*H(R(0,0),x)*z2*x^2 - 
         2024/27*H(R(0,0,0),x) + 4712/27*H(R(0,0,0),x)*[1-x]^-1 - 664/27*H(R(0
         ,0,0),x)*[1+x]^-1 - 248/3*H(R(0,0,0),x)*x + 368/9*H(R(0,0,0,0),x)*
         [1-x]^-1 - 368/9*H(R(0,0,0,0),x)*[1+x]^-1 - 368/9*H(R(0,0,0,0),x)*x
          - 4894/81*H(R(1),x) + 15062/81*H(R(1),x)*[1-x]^-1 + 64/9*H(R(1),x)*
         [1-x]^-1*z3 - 832/9*H(R(1),x)*[1-x]^-1*z2 - 18682/81*H(R(1),x)*x - 16/
         3*H(R(1),x)*z3*x^-1 + 40/9*H(R(1),x)*z3 - 104/9*H(R(1),x)*z3*x + 16/3
         *H(R(1),x)*z3*x^2 + 16/3*H(R(1),x)*z2*x^-1 + 124/3*H(R(1),x)*z2 + 112/
         3*H(R(1),x)*z2*x - 64/3*H(R(1),x)*z2*x^2 - 32*H(R(1,-2,0),x) + 128/3*
         H(R(1,-2,0),x)*[1-x]^-1 - 32/3*H(R(1,-2,0),x)*x - 988/27*H(R(1,0),x)
          + 2864/27*H(R(1,0),x)*[1-x]^-1 - 688/9*H(R(1,0),x)*[1-x]^-1*z2 - 
         2164/27*H(R(1,0),x)*x + 16/3*H(R(1,0),x)*z2*x^-1 + 512/9*H(R(1,0),x)*
         z2 + 176/9*H(R(1,0),x)*z2*x - 16/3*H(R(1,0),x)*z2*x^2 - 416/9*H(R(1,0
         ,0),x) + 592/9*H(R(1,0,0),x)*[1-x]^-1 - 176/9*H(R(1,0,0),x)*x - 272/9
         *H(R(1,0,0,0),x) + 256/9*H(R(1,0,0,0),x)*[1-x]^-1 + 16/9*H(R(1,0,0,0)
         ,x)*x - 928/27*H(R(1,1),x) + 3104/27*H(R(1,1),x)*[1-x]^-1 - 400/9*H(
         R(1,1),x)*[1-x]^-1*z2 - 2860/27*H(R(1,1),x)*x + 320/9*H(R(1,1),x)*z2
          + 80/9*H(R(1,1),x)*z2*x - 236/9*H(R(1,1,0),x) + 64/3*H(R(1,1,0),x)*
         [1-x]^-1 - 80/9*H(R(1,1,0),x)*x - 16*H(R(1,1,0),x)*x^2 + 104/9*H(R(1,
         1,0,0),x) - 208/9*H(R(1,1,0,0),x)*[1-x]^-1 + 16/3*H(R(1,1,0,0),x)*
         x^-1 + 104/9*H(R(1,1,0,0),x)*x - 16/3*H(R(1,1,0,0),x)*x^2 - 176/9*H(
         R(1,1,1),x) + 352/9*H(R(1,1,1),x)*[1-x]^-1 - 176/9*H(R(1,1,1),x)*x + 
         136/9*H(R(1,1,1,0),x) - 224/9*H(R(1,1,1,0),x)*[1-x]^-1 + 88/9*H(R(1,1
         ,1,0),x)*x - 64/9*H(R(1,1,2),x) + 80/9*H(R(1,1,2),x)*[1-x]^-1 - 16/9*
         H(R(1,1,2),x)*x - 116/9*H(R(1,2),x) + 512/9*H(R(1,2),x)*[1-x]^-1 - 
         272/9*H(R(1,2),x)*x + 16*H(R(1,2),x)*x^2 + 32/3*H(R(1,2,0),x) - 16*H(
         R(1,2,0),x)*[1-x]^-1 + 16/3*H(R(1,2,0),x)*x - 8*H(R(1,2,1),x) + 16*H(
         R(1,2,1),x)*[1-x]^-1 - 8*H(R(1,2,1),x)*x - 128/3*H(R(1,3),x) + 176/3*
         H(R(1,3),x)*[1-x]^-1 - 16/3*H(R(1,3),x)*x^-1 - 16*H(R(1,3),x)*x + 16/
         3*H(R(1,3),x)*x^2 - 2960/27*H(R(2),x) + 7276/27*H(R(2),x)*[1-x]^-1 - 
         512/9*H(R(2),x)*[1-x]^-1*z2 - 5636/27*H(R(2),x)*x + 352/9*H(R(2),x)*
         z2 + 136/9*H(R(2),x)*z2*x - 436/9*H(R(2,0),x) + 860/9*H(R(2,0),x)*
         [1-x]^-1 - 40*H(R(2,0),x)*x - 16*H(R(2,0),x)*x^2 - 104/9*H(R(2,0,0),x
         ) + 112/9*H(R(2,0,0),x)*[1-x]^-1 - 8/9*H(R(2,0,0),x)*x - 16/3*H(R(2,0
         ,0),x)*x^2 - 232/9*H(R(2,1),x) + 704/9*H(R(2,1),x)*[1-x]^-1 - 232/9*
         H(R(2,1),x)*x + 80/9*H(R(2,1,0),x) - 160/9*H(R(2,1,0),x)*[1-x]^-1 + 
         56/9*H(R(2,1,0),x)*x - 80/9*H(R(2,2),x) + 160/9*H(R(2,2),x)*[1-x]^-1
          - 56/9*H(R(2,2),x)*x - 172/9*H(R(3),x) + 3260/27*H(R(3),x)*[1-x]^-1
          - 320/27*H(R(3),x)*[1+x]^-1 - 1184/27*H(R(3),x)*x + 80/3*H(R(3),x)*
         x^2 - 8*H(R(3,0),x) + 16*H(R(3,0),x)*[1-x]^-1 - 32/3*H(R(3,0),x)*x - 
         40/3*H(R(3,1),x) + 176/9*H(R(3,1),x)*[1-x]^-1 + 64/9*H(R(3,1),x)*
         [1+x]^-1 - 56/9*H(R(3,1),x)*x - 16*H(R(4),x) + 352/9*H(R(4),x)*
         [1-x]^-1 - 64/9*H(R(4),x)*[1+x]^-1 - 184/9*H(R(4),x)*x + 16/3*H(R(4),
         x)*x^2 )

       + cf*ca^2 * (  - 739717/1458 - 599375/729*[1-x]^-1 - 536/3*[1-x]^-1*z5
          + 5908/27*[1-x]^-1*z3 + 76418/81*[1-x]^-1*z2 + 208/3*[1-x]^-1*z2*z3
          + 28/5*[1-x]^-1*z2^2 + 472/3*[1+x]^-1*z5 - 760/3*[1+x]^-1*z3 - 17480/
         81*[1+x]^-1*z2 - 1040/3*[1+x]^-1*z2*z3 + 82/3*[1+x]^-1*z2^2 + 2831627/
         1458*x - 88/3*z5 + 448/3*z5*x - 24*z4 + 24*z4*x - 3440/27*z3 - 6032/
         27*z3*x - 2282/9*z3*x^2 - 12448/27*z2 - 82196/81*z2*x + 132*z2*z3 - 
         524/3*z2*z3*x - 608/15*z2^2 - 32*z2^2*x - 176/3*z2^2*x^2 - 1909753/
         1944*delta_(1 - x) - 416/3*delta_(1 - x)*z5 - 30*delta_(1 - x)*z4 + 
         105685/81*delta_(1 - x)*z3 - 248/3*delta_(1 - x)*z3^2 - 143282/81*
         delta_(1 - x)*z2 + 24*delta_(1 - x)*z2*z4 + 540*delta_(1 - x)*z2*z3
          + 26804/135*delta_(1 - x)*z2^2 - 20584/315*delta_(1 - x)*z2^3 + 1/3*
         g1E(x) + 1/3*g2E(x) - 56*H(R(-4,0),x) + 32*H(R(-4,0),x)*[1-x]^-1 + 160/
         3*H(R(-4,0),x)*[1+x]^-1 + 40/3*H(R(-4,0),x)*x + 128/3*H(R(-3),x)*
         [1-x]^-1*z2 - 2048/3*H(R(-3),x)*[1+x]^-1*z2 + 1100/3*H(R(-3),x)*z2 - 
         1084/3*H(R(-3),x)*z2*x + 808/3*H(R(-3,-1,0),x) - 512*H(R(-3,-1,0),x)*
         [1-x]^-1 + 128/3*H(R(-3,-1,0),x)*[1+x]^-1 + 728/3*H(R(-3,-1,0),x)*x
          + 5224/9*H(R(-3,0),x) - 856/3*H(R(-3,0),x)*[1-x]^-1 - 3920/9*H(R(-3,
         0),x)*[1+x]^-1 - 856/9*H(R(-3,0),x)*x - 256*H(R(-3,0,0),x) + 64*H(R(
         -3,0,0),x)*[1-x]^-1 + 1120/3*H(R(-3,0,0),x)*[1+x]^-1 + 520/3*H(R(-3,0
         ,0),x)*x - 232*H(R(-3,2),x) - 896/3*H(R(-3,2),x)*[1-x]^-1 + 704*H(R(
         -3,2),x)*[1+x]^-1 + 1448/3*H(R(-3,2),x)*x - 384*H(R(-2),x)*[1-x]^-1*
         z3 - 560/3*H(R(-2),x)*[1-x]^-1*z2 - 3664/3*H(R(-2),x)*[1+x]^-1*z3 + 
         2288/9*H(R(-2),x)*[1+x]^-1*z2 + 1020*H(R(-2),x)*z3 - 444*H(R(-2),x)*
         z3*x - 1456/9*H(R(-2),x)*z2 + 2332/9*H(R(-2),x)*z2*x + 280/3*H(R(-2,
         -2,0),x) - 512/3*H(R(-2,-2,0),x)*[1-x]^-1 + 64/3*H(R(-2,-2,0),x)*
         [1+x]^-1 + 232/3*H(R(-2,-2,0),x)*x + 544*H(R(-2,-1),x)*[1-x]^-1*z2 + 
         1312*H(R(-2,-1),x)*[1+x]^-1*z2 - 3632/3*H(R(-2,-1),x)*z2 + 1232/3*H(
         R(-2,-1),x)*z2*x - 144*H(R(-2,-1,-1,0),x) + 704/3*H(R(-2,-1,-1,0),x)*
         [1-x]^-1 - 272/3*H(R(-2,-1,-1,0),x)*x - 1696/9*H(R(-2,-1,0),x) - 288*
         H(R(-2,-1,0),x)*[1-x]^-1 + 3872/9*H(R(-2,-1,0),x)*[1+x]^-1 + 712/9*H(
         R(-2,-1,0),x)*x + 740*H(R(-2,-1,0,0),x) - 1312/3*H(R(-2,-1,0,0),x)*
         [1-x]^-1 - 2128/3*H(R(-2,-1,0,0),x)*[1+x]^-1 - 524/3*H(R(-2,-1,0,0),x
         )*x + 3416/3*H(R(-2,-1,2),x) - 1280/3*H(R(-2,-1,2),x)*[1-x]^-1 - 1312
         *H(R(-2,-1,2),x)*[1+x]^-1 - 456*H(R(-2,-1,2),x)*x + 16064/27*H(R(-2,0
         ),x) - 784/3*H(R(-2,0),x)*[1-x]^-1 - 192*H(R(-2,0),x)*[1-x]^-1*z2 - 
         10864/27*H(R(-2,0),x)*[1+x]^-1 - 4048/3*H(R(-2,0),x)*[1+x]^-1*z2 - 
         4496/27*H(R(-2,0),x)*x - 188/9*H(R(-2,0),x)*x^2 + 2840/3*H(R(-2,0),x)
         *z2 - 1784/3*H(R(-2,0),x)*z2*x + 5872/9*H(R(-2,0,0),x) - 416/3*H(R(-2
         ,0,0),x)*[1-x]^-1 - 6128/9*H(R(-2,0,0),x)*[1+x]^-1 - 1552/9*H(R(-2,0,
         0),x)*x - 1024/3*H(R(-2,0,0,0),x) + 320/3*H(R(-2,0,0,0),x)*[1-x]^-1
          + 1424/3*H(R(-2,0,0,0),x)*[1+x]^-1 + 608/3*H(R(-2,0,0,0),x)*x + 608/
         9*H(R(-2,2),x) + 128/3*H(R(-2,2),x)*[1-x]^-1 - 352/9*H(R(-2,2),x)*
         [1+x]^-1 - 1976/9*H(R(-2,2),x)*x - 328/3*H(R(-2,2,0),x) - 256/3*H(R(
         -2,2,0),x)*[1-x]^-1 + 928/3*H(R(-2,2,0),x)*[1+x]^-1 + 584/3*H(R(-2,2,
         0),x)*x - 160*H(R(-2,2,1),x) - 320/3*H(R(-2,2,1),x)*[1-x]^-1 + 1280/3
         *H(R(-2,2,1),x)*[1+x]^-1 + 800/3*H(R(-2,2,1),x)*x - 764*H(R(-2,3),x)
          + 96*H(R(-2,3),x)*[1-x]^-1 + 3472/3*H(R(-2,3),x)*[1+x]^-1 + 540*H(R(
         -2,3),x)*x + 1408/9*H(R(-1),x)*[1+x]^-1*z3 + 6976/27*H(R(-1),x)*
         [1+x]^-1*z2 + 376/15*H(R(-1),x)*[1+x]^-1*z2^2 - 872/9*H(R(-1),x)*z3
          + 548/9*H(R(-1),x)*z3*x - 94/9*H(R(-1),x)*z2*x^-1 + 916/27*H(R(-1),x
         )*z2 + 7712/27*H(R(-1),x)*z2*x - 94/9*H(R(-1),x)*z2*x^2 - 28/3*H(R(-1
         ),x)*z2^2 + 236/15*H(R(-1),x)*z2^2*x + 160/3*H(R(-1,-3,0),x) - 128/3*
         H(R(-1,-3,0),x)*[1+x]^-1 + 32/3*H(R(-1,-3,0),x)*x + 1296*H(R(-1,-2),x
         )*[1+x]^-1*z2 - 776*H(R(-1,-2),x)*z2 + 520*H(R(-1,-2),x)*z2*x + 16*H(
         R(-1,-2,-1,0),x) - 32*H(R(-1,-2,-1,0),x)*[1+x]^-1 - 16*H(R(-1,-2,-1,0
         ),x)*x - 3424/9*H(R(-1,-2,0),x) + 3872/9*H(R(-1,-2,0),x)*[1+x]^-1 + 
         520/9*H(R(-1,-2,0),x)*x + 416*H(R(-1,-2,0,0),x) - 704*H(R(-1,-2,0,0),
         x)*[1+x]^-1 - 288*H(R(-1,-2,0,0),x)*x + 784*H(R(-1,-2,2),x) - 1312*H(
         R(-1,-2,2),x)*[1+x]^-1 - 528*H(R(-1,-2,2),x)*x + 5792/3*H(R(-1,-1),x)
         *[1+x]^-1*z3 - 1760/9*H(R(-1,-1),x)*[1+x]^-1*z2 - 3472/3*H(R(-1,-1),x
         )*z3 + 2320/3*H(R(-1,-1),x)*z3*x - 344/9*H(R(-1,-1),x)*z2 - 2116/9*H(
         R(-1,-1),x)*z2*x + 32*H(R(-1,-1,-2,0),x) - 64*H(R(-1,-1,-2,0),x)*
         [1+x]^-1 - 32*H(R(-1,-1,-2,0),x)*x - 1920*H(R(-1,-1,-1),x)*[1+x]^-1*
         z2 + 1216*H(R(-1,-1,-1),x)*z2 - 704*H(R(-1,-1,-1),x)*z2*x + 3536/9*H(
         R(-1,-1,-1,0),x) - 3520/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 - 8/9*H(R(-1,-1
         ,-1,0),x)*x - 672*H(R(-1,-1,-1,0,0),x) + 1088*H(R(-1,-1,-1,0,0),x)*
         [1+x]^-1 + 416*H(R(-1,-1,-1,0,0),x)*x - 1216*H(R(-1,-1,-1,2),x) + 
         1920*H(R(-1,-1,-1,2),x)*[1+x]^-1 + 704*H(R(-1,-1,-1,2),x)*x - 3896/9*
         H(R(-1,-1,0),x) + 4288/9*H(R(-1,-1,0),x)*[1+x]^-1 + 6656/3*H(R(-1,-1,
         0),x)*[1+x]^-1*z2 + 188/9*H(R(-1,-1,0),x)*x^-1 + 272/9*H(R(-1,-1,0),x
         )*x + 188/9*H(R(-1,-1,0),x)*x^2 - 3808/3*H(R(-1,-1,0),x)*z2 + 2848/3*
         H(R(-1,-1,0),x)*z2*x - 4600/9*H(R(-1,-1,0,0),x) + 5984/9*H(R(-1,-1,0,
         0),x)*[1+x]^-1 + 1516/9*H(R(-1,-1,0,0),x)*x + 1312/3*H(R(-1,-1,0,0,0)
         ,x) - 2432/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1 - 1120/3*H(R(-1,-1,0,0,0),x
         )*x + 704/3*H(R(-1,-1,2),x) + 704/3*H(R(-1,-1,2),x)*x + 896/3*H(R(-1,
         -1,2,0),x) - 1792/3*H(R(-1,-1,2,0),x)*[1+x]^-1 - 896/3*H(R(-1,-1,2,0)
         ,x)*x + 1280/3*H(R(-1,-1,2,1),x) - 2560/3*H(R(-1,-1,2,1),x)*[1+x]^-1
          - 1280/3*H(R(-1,-1,2,1),x)*x + 1120*H(R(-1,-1,3),x) - 1984*H(R(-1,-1
         ,3),x)*[1+x]^-1 - 864*H(R(-1,-1,3),x)*x + 24740/81*H(R(-1,0),x) - 
         17032/81*H(R(-1,0),x)*[1+x]^-1 - 2656/3*H(R(-1,0),x)*[1+x]^-1*z3 + 
         1160/9*H(R(-1,0),x)*[1+x]^-1*z2 + 7708/81*H(R(-1,0),x)*x + 1616/3*H(
         R(-1,0),x)*z3 - 1040/3*H(R(-1,0),x)*z3*x - 1024/9*H(R(-1,0),x)*z2 + 
         148/9*H(R(-1,0),x)*z2*x + 7088/27*H(R(-1,0,0),x) - 15568/27*H(R(-1,0,
         0),x)*[1+x]^-1 - 2752/3*H(R(-1,0,0),x)*[1+x]^-1*z2 - 8372/27*H(R(-1,0
         ,0),x)*x + 1712/3*H(R(-1,0,0),x)*z2 - 1040/3*H(R(-1,0,0),x)*z2*x + 
         4528/9*H(R(-1,0,0,0),x) - 5912/9*H(R(-1,0,0,0),x)*[1+x]^-1 - 1456/9*
         H(R(-1,0,0,0),x)*x - 560/3*H(R(-1,0,0,0,0),x) + 928/3*H(R(-1,0,0,0,0)
         ,x)*[1+x]^-1 + 368/3*H(R(-1,0,0,0,0),x)*x - 6760/27*H(R(-1,2),x) - 
         544/27*H(R(-1,2),x)*[1+x]^-1 + 512/3*H(R(-1,2),x)*[1+x]^-1*z2 + 188/9
         *H(R(-1,2),x)*x^-1 - 7304/27*H(R(-1,2),x)*x + 188/9*H(R(-1,2),x)*x^2
          - 256/3*H(R(-1,2),x)*z2 + 256/3*H(R(-1,2),x)*z2*x + 320/3*H(R(-1,2,0
         ),x) + 320/3*H(R(-1,2,0),x)*x - 176/3*H(R(-1,2,0,0),x) + 448/3*H(R(-1
         ,2,0,0),x)*[1+x]^-1 + 272/3*H(R(-1,2,0,0),x)*x + 1088/9*H(R(-1,2,1),x
         ) + 704/9*H(R(-1,2,1),x)*[1+x]^-1 + 1792/9*H(R(-1,2,1),x)*x + 80/3*H(
         R(-1,2,1,0),x) - 160/3*H(R(-1,2,1,0),x)*[1+x]^-1 - 80/3*H(R(-1,2,1,0)
         ,x)*x - 80/3*H(R(-1,2,2),x) + 160/3*H(R(-1,2,2),x)*[1+x]^-1 + 80/3*H(
         R(-1,2,2),x)*x + 896/9*H(R(-1,3),x) - 352/9*H(R(-1,3),x)*[1+x]^-1 + 
         544/9*H(R(-1,3),x)*x - 392/3*H(R(-1,3,0),x) + 784/3*H(R(-1,3,0),x)*
         [1+x]^-1 + 392/3*H(R(-1,3,0),x)*x - 640/3*H(R(-1,3,1),x) + 1280/3*H(
         R(-1,3,1),x)*[1+x]^-1 + 640/3*H(R(-1,3,1),x)*x - 464*H(R(-1,4),x) + 
         768*H(R(-1,4),x)*[1+x]^-1 + 304*H(R(-1,4),x)*x + 2261/27*H(R(0),x) - 
         132599/81*H(R(0),x)*[1-x]^-1 + 3200/9*H(R(0),x)*[1-x]^-1*z3 + 13396/
         27*H(R(0),x)*[1-x]^-1*z2 - 208/3*H(R(0),x)*[1-x]^-1*z2^2 + 2374/9*H(
         R(0),x)*[1+x]^-1 - 48*H(R(0),x)*[1+x]^-1*z4 - 2216/9*H(R(0),x)*
         [1+x]^-1*z3 - 2176/27*H(R(0),x)*[1+x]^-1*z2 + 928/15*H(R(0),x)*
         [1+x]^-1*z2^2 + 67601/81*H(R(0),x)*x + 24*H(R(0),x)*z4 - 24*H(R(0),x)
         *z4*x - 232/3*H(R(0),x)*z3 - 416/9*H(R(0),x)*z3*x - 220/3*H(R(0),x)*
         z3*x^2 - 1084/9*H(R(0),x)*z2 - 5308/27*H(R(0),x)*z2*x + 980/9*H(R(0),
         x)*z2*x^2 - 104/15*H(R(0),x)*z2^2 + 192/5*H(R(0),x)*z2^2*x + 18572/81
         *H(R(0,0),x) - 34070/27*H(R(0,0),x)*[1-x]^-1 - 192*H(R(0,0),x)*
         [1-x]^-1*z3 + 3968/9*H(R(0,0),x)*[1-x]^-1*z2 + 24446/81*H(R(0,0),x)*
         [1+x]^-1 + 192*H(R(0,0),x)*[1+x]^-1*z3 - 2324/9*H(R(0,0),x)*[1+x]^-1*
         z2 + 87232/81*H(R(0,0),x)*x + 728/3*H(R(0,0),x)*z3*x + 136/3*H(R(0,0)
         ,x)*z2 - 3620/9*H(R(0,0),x)*z2*x + 220/3*H(R(0,0),x)*z2*x^2 + 5566/27
         *H(R(0,0,0),x) - 2060/3*H(R(0,0,0),x)*[1-x]^-1 + 64/3*H(R(0,0,0),x)*
         [1-x]^-1*z2 + 7408/27*H(R(0,0,0),x)*[1+x]^-1 + 512/3*H(R(0,0,0),x)*
         [1+x]^-1*z2 + 9782/27*H(R(0,0,0),x)*x - 72*H(R(0,0,0),x)*z2 + 320/3*
         H(R(0,0,0),x)*z2*x - 2972/9*H(R(0,0,0,0),x)*[1-x]^-1 + 2972/9*H(R(0,0
         ,0,0),x)*[1+x]^-1 + 2600/9*H(R(0,0,0,0),x)*x + 64*H(R(0,0,0,0,0),x)*
         [1-x]^-1 - 64*H(R(0,0,0,0,0),x)*[1+x]^-1 - 80*H(R(0,0,0,0,0),x)*x + 
         77675/81*H(R(1),x) - 50689/81*H(R(1),x)*[1-x]^-1 + 800/9*H(R(1),x)*
         [1-x]^-1*z3 + 4184/9*H(R(1),x)*[1-x]^-1*z2 - 1624/5*H(R(1),x)*
         [1-x]^-1*z2^2 - 2659/81*H(R(1),x)*x + 220/3*H(R(1),x)*z3*x^-1 - 1768/
         9*H(R(1),x)*z3 + 1136/9*H(R(1),x)*z3*x - 220/3*H(R(1),x)*z3*x^2 - 94/
         9*H(R(1),x)*z2*x^-1 - 2276/9*H(R(1),x)*z2 - 1388/9*H(R(1),x)*z2*x + 
         886/9*H(R(1),x)*z2*x^2 + 892/5*H(R(1),x)*z2^2 + 732/5*H(R(1),x)*z2^2*
         x + 160*H(R(1,-3,0),x) - 256*H(R(1,-3,0),x)*[1-x]^-1 + 96*H(R(1,-3,0)
         ,x)*x + 1888/3*H(R(1,-2),x)*[1-x]^-1*z2 - 1328/3*H(R(1,-2),x)*z2 - 
         560/3*H(R(1,-2),x)*z2*x + 224*H(R(1,-2,-1,0),x) - 448*H(R(1,-2,-1,0),
         x)*[1-x]^-1 + 224*H(R(1,-2,-1,0),x)*x + 352*H(R(1,-2,0),x) - 752/3*H(
         R(1,-2,0),x)*[1-x]^-1 - 96*H(R(1,-2,0),x)*x + 784/3*H(R(1,-2,0,0),x)
          - 1184/3*H(R(1,-2,0,0),x)*[1-x]^-1 + 400/3*H(R(1,-2,0,0),x)*x + 1664/
         3*H(R(1,-2,2),x) - 2560/3*H(R(1,-2,2),x)*[1-x]^-1 + 896/3*H(R(1,-2,2)
         ,x)*x + 314/27*H(R(1,0),x) - 7870/27*H(R(1,0),x)*[1-x]^-1 - 2704/3*H(
         R(1,0),x)*[1-x]^-1*z3 + 3640/9*H(R(1,0),x)*[1-x]^-1*z2 + 6818/27*H(R(
         1,0),x)*x + 1688/3*H(R(1,0),x)*z3 + 1016/3*H(R(1,0),x)*z3*x - 220/3*
         H(R(1,0),x)*z2*x^-1 - 1436/9*H(R(1,0),x)*z2 - 2324/9*H(R(1,0),x)*z2*x
          + 220/3*H(R(1,0),x)*z2*x^2 + 1768/9*H(R(1,0,0),x) - 2192/9*H(R(1,0,0
         ),x)*[1-x]^-1 - 208/3*H(R(1,0,0),x)*[1-x]^-1*z2 + 352/9*H(R(1,0,0),x)
         *x + 392/3*H(R(1,0,0),x)*z2 - 184/3*H(R(1,0,0),x)*z2*x + 1376/9*H(R(1
         ,0,0,0),x) - 1336/9*H(R(1,0,0,0),x)*[1-x]^-1 + 32/9*H(R(1,0,0,0),x)*x
          - 560/3*H(R(1,0,0,0,0),x) + 928/3*H(R(1,0,0,0,0),x)*[1-x]^-1 - 368/3
         *H(R(1,0,0,0,0),x)*x - 1384/27*H(R(1,1),x) - 9298/27*H(R(1,1),x)*
         [1-x]^-1 - 768*H(R(1,1),x)*[1-x]^-1*z3 + 2200/9*H(R(1,1),x)*[1-x]^-1*
         z2 + 12536/27*H(R(1,1),x)*x + 416*H(R(1,1),x)*z3 + 352*H(R(1,1),x)*z3
         *x - 2192/9*H(R(1,1),x)*z2 - 80/9*H(R(1,1),x)*z2*x + 992/3*H(R(1,1,-2
         ,0),x) - 1600/3*H(R(1,1,-2,0),x)*[1-x]^-1 + 608/3*H(R(1,1,-2,0),x)*x
          + 640/9*H(R(1,1,0),x) + 104/9*H(R(1,1,0),x)*[1-x]^-1 + 96*H(R(1,1,0)
         ,x)*[1-x]^-1*z2 - 272/9*H(R(1,1,0),x)*x + 88*H(R(1,1,0),x)*x^2 - 16*
         H(R(1,1,0),x)*z2 - 80*H(R(1,1,0),x)*z2*x + 832/9*H(R(1,1,0,0),x) + 
         1144/9*H(R(1,1,0,0),x)*[1-x]^-1 - 220/3*H(R(1,1,0,0),x)*x^-1 - 2024/9
         *H(R(1,1,0,0),x)*x + 220/3*H(R(1,1,0,0),x)*x^2 - 928/3*H(R(1,1,0,0,0)
         ,x) + 1664/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 736/3*H(R(1,1,0,0,0),x)*x
          + 484/9*H(R(1,1,1),x) - 968/9*H(R(1,1,1),x)*[1-x]^-1 - 64/3*H(R(1,1,
         1),x)*[1-x]^-1*z2 + 484/9*H(R(1,1,1),x)*x + 32/3*H(R(1,1,1),x)*z2 + 
         32/3*H(R(1,1,1),x)*z2*x - 796/9*H(R(1,1,1,0),x) + 1232/9*H(R(1,1,1,0)
         ,x)*[1-x]^-1 - 436/9*H(R(1,1,1,0),x)*x - 640/3*H(R(1,1,1,0,0),x) + 
         1280/3*H(R(1,1,1,0,0),x)*[1-x]^-1 - 640/3*H(R(1,1,1,0,0),x)*x - 32/3*
         H(R(1,1,1,2),x) + 64/3*H(R(1,1,1,2),x)*[1-x]^-1 - 32/3*H(R(1,1,1,2),x
         )*x + 424/9*H(R(1,1,2),x) - 440/9*H(R(1,1,2),x)*[1-x]^-1 + 76/9*H(R(1
         ,1,2),x)*x - 16*H(R(1,1,2,0),x) + 32*H(R(1,1,2,0),x)*[1-x]^-1 - 16*H(
         R(1,1,2,0),x)*x + 32/3*H(R(1,1,2,1),x) - 64/3*H(R(1,1,2,1),x)*
         [1-x]^-1 + 32/3*H(R(1,1,2,1),x)*x + 496/3*H(R(1,1,3),x) - 992/3*H(R(1
         ,1,3),x)*[1-x]^-1 + 496/3*H(R(1,1,3),x)*x + 328/9*H(R(1,2),x) - 680/3
         *H(R(1,2),x)*[1-x]^-1 + 80/3*H(R(1,2),x)*[1-x]^-1*z2 + 1252/9*H(R(1,2
         ),x)*x - 88*H(R(1,2),x)*x^2 - 40/3*H(R(1,2),x)*z2 - 40/3*H(R(1,2),x)*
         z2*x - 64*H(R(1,2,0),x) + 80*H(R(1,2,0),x)*[1-x]^-1 - 64/3*H(R(1,2,0)
         ,x)*x - 144*H(R(1,2,0,0),x) + 288*H(R(1,2,0,0),x)*[1-x]^-1 - 144*H(R(
         1,2,0,0),x)*x + 124/3*H(R(1,2,1),x) - 88*H(R(1,2,1),x)*[1-x]^-1 + 40*
         H(R(1,2,1),x)*x - 16/3*H(R(1,2,1,0),x) + 32/3*H(R(1,2,1,0),x)*
         [1-x]^-1 - 16/3*H(R(1,2,1,0),x)*x + 16/3*H(R(1,2,2),x) - 32/3*H(R(1,2
         ,2),x)*[1-x]^-1 + 16/3*H(R(1,2,2),x)*x + 436/3*H(R(1,3),x) - 944/3*H(
         R(1,3),x)*[1-x]^-1 + 220/3*H(R(1,3),x)*x^-1 + 544/3*H(R(1,3),x)*x - 
         220/3*H(R(1,3),x)*x^2 + 208/3*H(R(1,3,0),x) - 416/3*H(R(1,3,0),x)*
         [1-x]^-1 + 208/3*H(R(1,3,0),x)*x + 320/3*H(R(1,3,1),x) - 640/3*H(R(1,
         3,1),x)*[1-x]^-1 + 320/3*H(R(1,3,1),x)*x - 24*H(R(1,4),x) - 80*H(R(1,
         4),x)*[1-x]^-1 + 104*H(R(1,4),x)*x + 12448/27*H(R(2),x) - 22634/27*H(
         R(2),x)*[1-x]^-1 - 576*H(R(2),x)*[1-x]^-1*z3 + 2780/9*H(R(2),x)*
         [1-x]^-1*z2 + 332/3*H(R(2),x)*[1+x]^-1 - 736/3*H(R(2),x)*[1+x]^-1*z3
          - 144*H(R(2),x)*[1+x]^-1*z2 + 29968/27*H(R(2),x)*x + 464*H(R(2),x)*
         z3 + 560/3*H(R(2),x)*z3*x - 1300/9*H(R(2),x)*z2 - 868/9*H(R(2),x)*z2*
         x + 272*H(R(2,-2,0),x) - 1216/3*H(R(2,-2,0),x)*[1-x]^-1 - 64/3*H(R(2,
         -2,0),x)*[1+x]^-1 + 560/3*H(R(2,-2,0),x)*x + 668/9*H(R(2,0),x) - 2644/
         9*H(R(2,0),x)*[1-x]^-1 + 176/3*H(R(2,0),x)*[1-x]^-1*z2 - 512/3*H(R(2,
         0),x)*[1+x]^-1*z2 + 424/9*H(R(2,0),x)*x + 88*H(R(2,0),x)*x^2 + 320/3*
         H(R(2,0),x)*z2 - 96*H(R(2,0),x)*z2*x + 1016/9*H(R(2,0,0),x) - 544/9*
         H(R(2,0,0),x)*[1-x]^-1 + 16*H(R(2,0,0),x)*[1+x]^-1 - 1144/9*H(R(2,0,0
         ),x)*x + 220/3*H(R(2,0,0),x)*x^2 - 664/3*H(R(2,0,0,0),x) + 1040/3*H(
         R(2,0,0,0),x)*[1-x]^-1 + 128/3*H(R(2,0,0,0),x)*[1+x]^-1 - 440/3*H(R(2
         ,0,0,0),x)*x - 712/9*H(R(2,1),x) - 1936/9*H(R(2,1),x)*[1-x]^-1 - 32/3
         *H(R(2,1),x)*[1-x]^-1*z2 - 128*H(R(2,1),x)*[1+x]^-1*z2 - 724/9*H(R(2,
         1),x)*x + 248/3*H(R(2,1),x)*z2 - 136/3*H(R(2,1),x)*z2*x - 380/9*H(R(2
         ,1,0),x) + 772/9*H(R(2,1,0),x)*[1-x]^-1 - 476/9*H(R(2,1,0),x)*x - 500/
         3*H(R(2,1,0,0),x) + 896/3*H(R(2,1,0,0),x)*[1-x]^-1 + 128/3*H(R(2,1,0,
         0),x)*[1+x]^-1 - 124*H(R(2,1,0,0),x)*x + 8*H(R(2,1,1,0),x) - 16/3*H(
         R(2,1,1,0),x)*[1-x]^-1 - 32/3*H(R(2,1,1,0),x)*[1+x]^-1 - 8/3*H(R(2,1,
         1,0),x)*x - 32/3*H(R(2,1,2),x) + 32/3*H(R(2,1,2),x)*[1-x]^-1 + 32/3*
         H(R(2,1,2),x)*[1+x]^-1 + 452/9*H(R(2,2),x) - 844/9*H(R(2,2),x)*
         [1-x]^-1 + 512/9*H(R(2,2),x)*x + 4*H(R(2,2,0),x) + 16*H(R(2,2,0),x)*
         [1-x]^-1 - 64/3*H(R(2,2,0),x)*[1+x]^-1 - 52/3*H(R(2,2,0),x)*x + 8/3*
         H(R(2,2,1),x) - 16/3*H(R(2,2,1),x)*[1-x]^-1 + 8/3*H(R(2,2,1),x)*x + 
         76*H(R(2,3),x) - 752/3*H(R(2,3),x)*[1-x]^-1 + 224/3*H(R(2,3),x)*
         [1+x]^-1 + 452/3*H(R(2,3),x)*x + 1084/9*H(R(3),x) - 11492/27*H(R(3),x
         )*[1-x]^-1 + 64/3*H(R(3),x)*[1-x]^-1*z2 + 272/27*H(R(3),x)*[1+x]^-1
          - 704/3*H(R(3),x)*[1+x]^-1*z2 + 812/27*H(R(3),x)*x - 980/9*H(R(3),x)
         *x^2 + 380/3*H(R(3),x)*z2 - 340/3*H(R(3),x)*z2*x - 8*H(R(3,0),x) - 84
         *H(R(3,0),x)*[1-x]^-1 - 52/3*H(R(3,0),x)*x - 100/3*H(R(3,0,0),x) + 
         352/3*H(R(3,0,0),x)*[1-x]^-1 - 160/3*H(R(3,0,0),x)*[1+x]^-1 - 260/3*
         H(R(3,0,0),x)*x - 44/3*H(R(3,1),x) - 896/9*H(R(3,1),x)*[1-x]^-1 - 352/
         9*H(R(3,1),x)*[1+x]^-1 - 448/9*H(R(3,1),x)*x - 8*H(R(3,1,0),x) + 64/3
         *H(R(3,1,0),x)*[1+x]^-1 + 8*H(R(3,1,0),x)*x + 8*H(R(3,2),x) - 64/3*H(
         R(3,2),x)*[1+x]^-1 - 8*H(R(3,2),x)*x - 136/3*H(R(4),x) - 3292/9*H(R(4
         ),x)*[1-x]^-1 + 1648/9*H(R(4),x)*[1+x]^-1 + 2764/9*H(R(4),x)*x - 220/
         3*H(R(4),x)*x^2 + 36*H(R(4,0),x) - 32*H(R(4,0),x)*[1-x]^-1 - 64*H(R(4
         ,0),x)*[1+x]^-1 - 28*H(R(4,0),x)*x + 60*H(R(4,1),x) - 160/3*H(R(4,1),
         x)*[1-x]^-1 - 320/3*H(R(4,1),x)*[1+x]^-1 - 140/3*H(R(4,1),x)*x + 72*
         H(R(5),x) - 32*H(R(5),x)*[1-x]^-1 - 160*H(R(5),x)*[1+x]^-1 - 280/3*H(
         R(5),x)*x )

       + cf^2*nf * ( 4741/162 - 2003/108*[1-x]^-1 - 16*[1-x]^-1*z4 - 9668/27*
         [1-x]^-1*z3 - 1538/27*[1-x]^-1*z2 + 2776/45*[1-x]^-1*z2^2 - 320/3*
         [1+x]^-1*z3 - 2656/81*[1+x]^-1*z2 - 608/15*[1+x]^-1*z2^2 + 3607/81*x
          + 8*z4 + 8*z4*x + 4342/27*z3 + 9214/27*z3*x - 304/3*z3*x^2 + 722/81*
         z2 + 13078/81*z2*x - 176/45*z2^2 - 496/9*z2^2*x - 341/36*delta_(1 - x
         ) - 592/9*delta_(1 - x)*z5 - 12*delta_(1 - x)*z4 + 1348/3*delta_(1 - 
         x)*z3 - 5491/27*delta_(1 - x)*z2 - 352/9*delta_(1 - x)*z2*z3 - 15824/
         135*delta_(1 - x)*z2^2 + 2144/9*H(R(-3,0),x) - 512/3*H(R(-3,0),x)*
         [1-x]^-1 - 1600/9*H(R(-3,0),x)*[1+x]^-1 - 32/9*H(R(-3,0),x)*x + 256/3
         *H(R(-2),x)*[1-x]^-1*z2 + 832/9*H(R(-2),x)*[1+x]^-1*z2 - 1184/9*H(R(
         -2),x)*z2 + 32/9*H(R(-2),x)*z2*x - 1088/9*H(R(-2,-1,0),x) + 1408/9*H(
         R(-2,-1,0),x)*[1+x]^-1 + 320/9*H(R(-2,-1,0),x)*x + 4000/27*H(R(-2,0),
         x) - 416/3*H(R(-2,0),x)*[1-x]^-1 - 3200/27*H(R(-2,0),x)*[1+x]^-1 + 
         704/27*H(R(-2,0),x)*x - 64/3*H(R(-2,0),x)*x^2 + 2528/9*H(R(-2,0,0),x)
          - 512/3*H(R(-2,0,0),x)*[1-x]^-1 - 2176/9*H(R(-2,0,0),x)*[1+x]^-1 - 
         224/9*H(R(-2,0,0),x)*x + 640/9*H(R(-2,2),x) - 256/3*H(R(-2,2),x)*
         [1-x]^-1 - 128/9*H(R(-2,2),x)*[1+x]^-1 + 128/9*H(R(-2,2),x)*x + 512/9
         *H(R(-1),x)*[1+x]^-1*z3 + 3200/27*H(R(-1),x)*[1+x]^-1*z2 - 448/9*H(R(
         -1),x)*z3 + 64/9*H(R(-1),x)*z3*x - 32/3*H(R(-1),x)*z2*x^-1 - 2944/27*
         H(R(-1),x)*z2 + 256/27*H(R(-1),x)*z2*x - 32/3*H(R(-1),x)*z2*x^2 - 
         1088/9*H(R(-1,-2,0),x) + 1408/9*H(R(-1,-2,0),x)*[1+x]^-1 + 320/9*H(R(
         -1,-2,0),x)*x - 640/9*H(R(-1,-1),x)*[1+x]^-1*z2 + 512/9*H(R(-1,-1),x)
         *z2 - 128/9*H(R(-1,-1),x)*z2*x + 1024/9*H(R(-1,-1,-1,0),x) - 1280/9*
         H(R(-1,-1,-1,0),x)*[1+x]^-1 - 256/9*H(R(-1,-1,-1,0),x)*x - 1024/9*H(
         R(-1,-1,0),x) + 1280/9*H(R(-1,-1,0),x)*[1+x]^-1 + 64/3*H(R(-1,-1,0),x
         )*x^-1 + 256/9*H(R(-1,-1,0),x)*x + 64/3*H(R(-1,-1,0),x)*x^2 - 1664/9*
         H(R(-1,-1,0,0),x) + 2176/9*H(R(-1,-1,0,0),x)*[1+x]^-1 + 512/9*H(R(-1,
         -1,0,0),x)*x + 1840/81*H(R(-1,0),x) - 5312/81*H(R(-1,0),x)*[1+x]^-1
          + 448/9*H(R(-1,0),x)*[1+x]^-1*z2 - 3472/81*H(R(-1,0),x)*x - 320/9*H(
         R(-1,0),x)*z2 + 128/9*H(R(-1,0),x)*z2*x + 3328/27*H(R(-1,0,0),x) - 
         5120/27*H(R(-1,0,0),x)*[1+x]^-1 - 1792/27*H(R(-1,0,0),x)*x + 1376/9*
         H(R(-1,0,0,0),x) - 2176/9*H(R(-1,0,0,0),x)*[1+x]^-1 - 800/9*H(R(-1,0,
         0,0),x)*x + 1408/27*H(R(-1,2),x) - 1280/27*H(R(-1,2),x)*[1+x]^-1 + 64/
         3*H(R(-1,2),x)*x^-1 + 128/27*H(R(-1,2),x)*x + 64/3*H(R(-1,2),x)*x^2
          - 128/9*H(R(-1,2,1),x) + 256/9*H(R(-1,2,1),x)*[1+x]^-1 + 128/9*H(R(
         -1,2,1),x)*x + 64/9*H(R(-1,3),x) - 128/9*H(R(-1,3),x)*[1+x]^-1 - 64/9
         *H(R(-1,3),x)*x + 8371/162*H(R(0),x) - 4795/27*H(R(0),x)*[1-x]^-1 - 
         2336/9*H(R(0),x)*[1-x]^-1*z3 - 8428/27*H(R(0),x)*[1-x]^-1*z2 + 464/9*
         H(R(0),x)*[1+x]^-1 - 352/9*H(R(0),x)*[1+x]^-1*z3 - 368/27*H(R(0),x)*
         [1+x]^-1*z2 - 725/18*H(R(0),x)*x + 500/3*H(R(0),x)*z3 + 1340/9*H(R(0)
         ,x)*z3*x + 2138/9*H(R(0),x)*z2 + 9190/27*H(R(0),x)*z2*x + 176/3*H(R(0
         ),x)*z2*x^2 - 2228/27*H(R(0,0),x) - 1082/27*H(R(0,0),x)*[1-x]^-1 - 
         1456/9*H(R(0,0),x)*[1-x]^-1*z2 + 6112/81*H(R(0,0),x)*[1+x]^-1 - 160/9
         *H(R(0,0),x)*[1+x]^-1*z2 - 11054/81*H(R(0,0),x)*x + 1084/9*H(R(0,0),x
         )*z2 + 308/3*H(R(0,0),x)*z2*x - 1246/9*H(R(0,0,0),x) + 3268/27*H(R(0,
         0,0),x)*[1-x]^-1 + 1328/27*H(R(0,0,0),x)*[1+x]^-1 - 5578/27*H(R(0,0,0
         ),x)*x - 364/3*H(R(0,0,0,0),x) + 80*H(R(0,0,0,0),x)*[1-x]^-1 + 736/9*
         H(R(0,0,0,0),x)*[1+x]^-1 - 356/9*H(R(0,0,0,0),x)*x + 7753/54*H(R(1),x
         ) - 83/9*H(R(1),x)*[1-x]^-1 - 1040/9*H(R(1),x)*[1-x]^-1*z3 - 1408/9*
         H(R(1),x)*[1-x]^-1*z2 - 8743/54*H(R(1),x)*x + 376/9*H(R(1),x)*z3 + 
         664/9*H(R(1),x)*z3*x - 32/3*H(R(1),x)*z2*x^-1 + 536/9*H(R(1),x)*z2 + 
         1400/9*H(R(1),x)*z2*x + 48*H(R(1),x)*z2*x^2 + 64*H(R(1,-2,0),x) - 256/
         3*H(R(1,-2,0),x)*[1-x]^-1 + 64/3*H(R(1,-2,0),x)*x - 5792/81*H(R(1,0),
         x) + 15334/81*H(R(1,0),x)*[1-x]^-1 - 80/3*H(R(1,0),x)*[1-x]^-1*z2 - 
         17516/81*H(R(1,0),x)*x - 24*H(R(1,0),x)*z2 + 152/3*H(R(1,0),x)*z2*x
          - 1448/27*H(R(1,0,0),x) + 5020/27*H(R(1,0,0),x)*[1-x]^-1 - 4544/27*
         H(R(1,0,0),x)*x - 136/9*H(R(1,0,0,0),x) + 848/9*H(R(1,0,0,0),x)*
         [1-x]^-1 - 712/9*H(R(1,0,0,0),x)*x - 116/3*H(R(1,1),x) + 1366/9*H(R(1
         ,1),x)*[1-x]^-1 - 320/9*H(R(1,1),x)*[1-x]^-1*z2 - 520/3*H(R(1,1),x)*x
          - 80/9*H(R(1,1),x)*z2 + 400/9*H(R(1,1),x)*z2*x - 664/9*H(R(1,1,0),x)
          + 2152/9*H(R(1,1,0),x)*[1-x]^-1 - 536/3*H(R(1,1,0),x)*x + 112/3*H(R(
         1,1,0),x)*x^2 - 728/9*H(R(1,1,0,0),x) + 1456/9*H(R(1,1,0,0),x)*
         [1-x]^-1 - 728/9*H(R(1,1,0,0),x)*x - 72*H(R(1,1,1),x) + 560/3*H(R(1,1
         ,1),x)*[1-x]^-1 - 440/3*H(R(1,1,1),x)*x - 704/9*H(R(1,1,1,0),x) + 
         1312/9*H(R(1,1,1,0),x)*[1-x]^-1 - 608/9*H(R(1,1,1,0),x)*x - 160/3*H(
         R(1,1,1,1),x) + 320/3*H(R(1,1,1,1),x)*[1-x]^-1 - 160/3*H(R(1,1,1,1),x
         )*x - 48*H(R(1,1,2),x) + 320/3*H(R(1,1,2),x)*[1-x]^-1 - 176/3*H(R(1,1
         ,2),x)*x - 1048/9*H(R(1,2),x) + 2048/9*H(R(1,2),x)*[1-x]^-1 - 1528/9*
         H(R(1,2),x)*x - 112/3*H(R(1,2),x)*x^2 - 784/9*H(R(1,2,0),x) + 1472/9*
         H(R(1,2,0),x)*[1-x]^-1 - 688/9*H(R(1,2,0),x)*x - 544/9*H(R(1,2,1),x)
          + 1088/9*H(R(1,2,1),x)*[1-x]^-1 - 544/9*H(R(1,2,1),x)*x - 40/9*H(R(1
         ,3),x) + 560/9*H(R(1,3),x)*[1-x]^-1 - 520/9*H(R(1,3),x)*x - 722/81*H(
         R(2),x) + 7270/81*H(R(2),x)*[1-x]^-1 - 512/9*H(R(2),x)*[1-x]^-1*z2 - 
         16550/81*H(R(2),x)*x + 136/9*H(R(2),x)*z2 + 520/9*H(R(2),x)*z2*x - 
         2704/27*H(R(2,0),x) + 5552/27*H(R(2,0),x)*[1-x]^-1 - 5584/27*H(R(2,0)
         ,x)*x + 112/3*H(R(2,0),x)*x^2 - 544/9*H(R(2,0,0),x) + 1136/9*H(R(2,0,
         0),x)*[1-x]^-1 - 736/9*H(R(2,0,0),x)*x - 1120/9*H(R(2,1),x) + 688/3*
         H(R(2,1),x)*[1-x]^-1 - 2096/9*H(R(2,1),x)*x - 296/3*H(R(2,1,0),x) + 
         544/3*H(R(2,1,0),x)*[1-x]^-1 - 296/3*H(R(2,1,0),x)*x - 728/9*H(R(2,1,
         1),x) + 1312/9*H(R(2,1,1),x)*[1-x]^-1 - 728/9*H(R(2,1,1),x)*x - 680/9
         *H(R(2,2),x) + 1216/9*H(R(2,2),x)*[1-x]^-1 - 680/9*H(R(2,2),x)*x - 
         2138/9*H(R(3),x) + 8156/27*H(R(3),x)*[1-x]^-1 + 640/27*H(R(3),x)*
         [1+x]^-1 - 8486/27*H(R(3),x)*x - 176/3*H(R(3),x)*x^2 - 944/9*H(R(3,0)
         ,x) + 1552/9*H(R(3,0),x)*[1-x]^-1 - 944/9*H(R(3,0),x)*x - 304/3*H(R(3
         ,1),x) + 1616/9*H(R(3,1),x)*[1-x]^-1 - 128/9*H(R(3,1),x)*[1+x]^-1 - 
         1040/9*H(R(3,1),x)*x - 1084/9*H(R(4),x) + 496/3*H(R(4),x)*[1-x]^-1 + 
         128/9*H(R(4),x)*[1+x]^-1 - 956/9*H(R(4),x)*x )

       + cf^2*ca * (  - 56065/162 + 16981/24*[1-x]^-1 + 4456/3*[1-x]^-1*z5 + 
         22334/27*[1-x]^-1*z3 + 8753/27*[1-x]^-1*z2 - 416*[1-x]^-1*z2*z3 - 
         24256/45*[1-x]^-1*z2^2 - 976*[1+x]^-1*z5 + 1460/3*[1+x]^-1*z3 + 36040/
         81*[1+x]^-1*z2 + 5008/3*[1+x]^-1*z2*z3 - 2452/15*[1+x]^-1*z2^2 - 
         285229/324*x + 382/3*z5 - 4226/3*z5*x + 72*z4 - 72*z4*x - 13717/27*z3
          - 39523/27*z3*x + 5492/9*z3*x^2 + 30745/81*z2 - 9013/81*z2*x - 2200/
         3*z2*z3 + 2728/3*z2*z3*x + 25934/45*z2^2 + 24296/45*z2^2*x + 512/5*
         z2^2*x^2 + 9161/12*delta_(1 - x) - 4952/9*delta_(1 - x)*z5 + 90*
         delta_(1 - x)*z4 - 6415/3*delta_(1 - x)*z3 + 1016/3*delta_(1 - x)*
         z3^2 + 104189/54*delta_(1 - x)*z2 - 72*delta_(1 - x)*z2*z4 - 6644/9*
         delta_(1 - x)*z2*z3 + 82772/135*delta_(1 - x)*z2^2 - 24484/315*
         delta_(1 - x)*z2^3 - 4/3*g1E(x) - 4/3*g2E(x) + 2608/3*H(R(-4,0),x) - 
         1472/3*H(R(-4,0),x)*[1-x]^-1 - 1856/3*H(R(-4,0),x)*[1+x]^-1 - 272/3*
         H(R(-4,0),x)*x + 832*H(R(-3),x)*[1-x]^-1*z2 + 3232*H(R(-3),x)*
         [1+x]^-1*z2 - 7664/3*H(R(-3),x)*z2 + 3632/3*H(R(-3),x)*z2*x - 5408/3*
         H(R(-3,-1,0),x) + 2176*H(R(-3,-1,0),x)*[1-x]^-1 + 704*H(R(-3,-1,0),x)
         *[1+x]^-1 - 1888/3*H(R(-3,-1,0),x)*x - 9632/9*H(R(-3,0),x) + 1280/3*
         H(R(-3,0),x)*[1-x]^-1 + 8176/9*H(R(-3,0),x)*[1+x]^-1 + 1952/9*H(R(-3,
         0),x)*x + 6640/3*H(R(-3,0,0),x) - 1088*H(R(-3,0,0),x)*[1-x]^-1 - 2240
         *H(R(-3,0,0),x)*[1+x]^-1 - 2000/3*H(R(-3,0,0),x)*x + 4960/3*H(R(-3,2)
         ,x) + 256*H(R(-3,2),x)*[1-x]^-1 - 2880*H(R(-3,2),x)*[1+x]^-1 - 4576/3
         *H(R(-3,2),x)*x + 5600/3*H(R(-2),x)*[1-x]^-1*z3 + 916*H(R(-2),x)*
         [1-x]^-1*z2 + 5376*H(R(-2),x)*[1+x]^-1*z3 - 1912/9*H(R(-2),x)*
         [1+x]^-1*z2 - 4580*H(R(-2),x)*z3 + 5428/3*H(R(-2),x)*z3*x + 428/9*H(
         R(-2),x)*z2 - 4460/9*H(R(-2),x)*z2*x - 2528/3*H(R(-2,-2,0),x) + 2080/
         3*H(R(-2,-2,0),x)*[1-x]^-1 + 1792/3*H(R(-2,-2,0),x)*[1+x]^-1 - 32/3*
         H(R(-2,-2,0),x)*x - 2384*H(R(-2,-1),x)*[1-x]^-1*z2 - 5648*H(R(-2,-1),
         x)*[1+x]^-1*z2 + 5184*H(R(-2,-1),x)*z2 - 1664*H(R(-2,-1),x)*z2*x + 
         3296/3*H(R(-2,-1,-1,0),x) - 2720/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 - 800*
         H(R(-2,-1,-1,0),x)*[1+x]^-1 + 32*H(R(-2,-1,-1,0),x)*x + 776/9*H(R(-2,
         -1,0),x) + 1080*H(R(-2,-1,0),x)*[1-x]^-1 - 6736/9*H(R(-2,-1,0),x)*
         [1+x]^-1 + 376/9*H(R(-2,-1,0),x)*x - 11512/3*H(R(-2,-1,0,0),x) + 5984/
         3*H(R(-2,-1,0,0),x)*[1-x]^-1 + 11792/3*H(R(-2,-1,0,0),x)*[1+x]^-1 + 
         3272/3*H(R(-2,-1,0,0),x)*x - 13904/3*H(R(-2,-1,2),x) + 5792/3*H(R(-2,
         -1,2),x)*[1-x]^-1 + 5248*H(R(-2,-1,2),x)*[1+x]^-1 + 1680*H(R(-2,-1,2)
         ,x)*x - 46276/27*H(R(-2,0),x) + 572*H(R(-2,0),x)*[1-x]^-1 + 4048/3*H(
         R(-2,0),x)*[1-x]^-1*z2 + 27848/27*H(R(-2,0),x)*[1+x]^-1 + 5856*H(R(-2
         ,0),x)*[1+x]^-1*z2 + 8416/27*H(R(-2,0),x)*x + 104/9*H(R(-2,0),x)*x^2
          - 13408/3*H(R(-2,0),x)*z2 + 2352*H(R(-2,0),x)*z2*x - 12176/9*H(R(-2,
         0,0),x) + 8*H(R(-2,0,0),x)*[1-x]^-1 + 12112/9*H(R(-2,0,0),x)*[1+x]^-1
          + 848/9*H(R(-2,0,0),x)*x + 6680/3*H(R(-2,0,0,0),x) - 2272/3*H(R(-2,0
         ,0,0),x)*[1-x]^-1 - 8416/3*H(R(-2,0,0,0),x)*[1+x]^-1 - 3544/3*H(R(-2,
         0,0,0),x)*x - 40/9*H(R(-2,2),x) - 376*H(R(-2,2),x)*[1-x]^-1 - 1456/9*
         H(R(-2,2),x)*[1+x]^-1 + 4648/9*H(R(-2,2),x)*x + 2128/3*H(R(-2,2,0),x)
          + 224/3*H(R(-2,2,0),x)*[1-x]^-1 - 4160/3*H(R(-2,2,0),x)*[1+x]^-1 - 
         752*H(R(-2,2,0),x)*x + 2752/3*H(R(-2,2,1),x) + 352/3*H(R(-2,2,1),x)*
         [1-x]^-1 - 1824*H(R(-2,2,1),x)*[1+x]^-1 - 3008/3*H(R(-2,2,1),x)*x + 
         10984/3*H(R(-2,3),x) - 2912/3*H(R(-2,3),x)*[1-x]^-1 - 14992/3*H(R(-2,
         3),x)*[1+x]^-1 - 6296/3*H(R(-2,3),x)*x + 2116/9*H(R(-1),x)*[1+x]^-1*
         z3 - 12944/27*H(R(-1),x)*[1+x]^-1*z2 - 2656/15*H(R(-1),x)*[1+x]^-1*
         z2^2 + 22/9*H(R(-1),x)*z3 + 2894/9*H(R(-1),x)*z3*x + 52/9*H(R(-1),x)*
         z2*x^-1 - 698/27*H(R(-1),x)*z2 - 13102/27*H(R(-1),x)*z2*x + 52/9*H(R(
         -1),x)*z2*x^2 + 388/3*H(R(-1),x)*z2^2 - 716/15*H(R(-1),x)*z2^2*x - 
         624*H(R(-1,-3,0),x) + 960*H(R(-1,-3,0),x)*[1+x]^-1 + 336*H(R(-1,-3,0)
         ,x)*x - 5600*H(R(-1,-2),x)*[1+x]^-1*z2 + 3360*H(R(-1,-2),x)*z2 - 2240
         *H(R(-1,-2),x)*z2*x + 448*H(R(-1,-2,-1,0),x) - 704*H(R(-1,-2,-1,0),x)
         *[1+x]^-1 - 256*H(R(-1,-2,-1,0),x)*x + 6968/9*H(R(-1,-2,0),x) - 6664/
         9*H(R(-1,-2,0),x)*[1+x]^-1 + 808/9*H(R(-1,-2,0),x)*x - 6976/3*H(R(-1,
         -2,0,0),x) + 11744/3*H(R(-1,-2,0,0),x)*[1+x]^-1 + 4768/3*H(R(-1,-2,0,
         0),x)*x - 3136*H(R(-1,-2,2),x) + 5248*H(R(-1,-2,2),x)*[1+x]^-1 + 2112
         *H(R(-1,-2,2),x)*x - 23824/3*H(R(-1,-1),x)*[1+x]^-1*z3 - 1232/9*H(R(
         -1,-1),x)*[1+x]^-1*z2 + 14288/3*H(R(-1,-1),x)*z3 - 9536/3*H(R(-1,-1),
         x)*z3*x + 4852/9*H(R(-1,-1),x)*z2 + 2756/9*H(R(-1,-1),x)*z2*x + 400*
         H(R(-1,-1,-2,0),x) - 608*H(R(-1,-1,-2,0),x)*[1+x]^-1 - 208*H(R(-1,-1,
         -2,0),x)*x + 7872*H(R(-1,-1,-1),x)*[1+x]^-1*z2 - 4944*H(R(-1,-1,-1),x
         )*z2 + 2928*H(R(-1,-1,-1),x)*z2*x - 480*H(R(-1,-1,-1,-1,0),x) + 768*
         H(R(-1,-1,-1,-1,0),x)*[1+x]^-1 + 288*H(R(-1,-1,-1,-1,0),x)*x - 6616/9
         *H(R(-1,-1,-1,0),x) + 4448/9*H(R(-1,-1,-1,0),x)*[1+x]^-1 - 3032/9*H(
         R(-1,-1,-1,0),x)*x + 3456*H(R(-1,-1,-1,0,0),x) - 5600*H(R(-1,-1,-1,0,
         0),x)*[1+x]^-1 - 2144*H(R(-1,-1,-1,0,0),x)*x + 4704*H(R(-1,-1,-1,2),x
         ) - 7488*H(R(-1,-1,-1,2),x)*[1+x]^-1 - 2784*H(R(-1,-1,-1,2),x)*x + 
         12316/9*H(R(-1,-1,0),x) - 10880/9*H(R(-1,-1,0),x)*[1+x]^-1 - 27616/3*
         H(R(-1,-1,0),x)*[1+x]^-1*z2 - 104/9*H(R(-1,-1,0),x)*x^-1 + 1796/9*H(
         R(-1,-1,0),x)*x - 104/9*H(R(-1,-1,0),x)*x^2 + 15920/3*H(R(-1,-1,0),x)
         *z2 - 11696/3*H(R(-1,-1,0),x)*z2*x + 9212/9*H(R(-1,-1,0,0),x) - 9808/
         9*H(R(-1,-1,0,0),x)*[1+x]^-1 + 196/9*H(R(-1,-1,0,0),x)*x - 2520*H(R(
         -1,-1,0,0,0),x) + 4528*H(R(-1,-1,0,0,0),x)*[1+x]^-1 + 2008*H(R(-1,-1,
         0,0,0),x)*x - 2720/3*H(R(-1,-1,2),x) + 384*H(R(-1,-1,2),x)*[1+x]^-1
          - 1424/3*H(R(-1,-1,2),x)*x - 3872/3*H(R(-1,-1,2,0),x) + 7552/3*H(R(
         -1,-1,2,0),x)*[1+x]^-1 + 3680/3*H(R(-1,-1,2,0),x)*x - 5152/3*H(R(-1,
         -1,2,1),x) + 10112/3*H(R(-1,-1,2,1),x)*[1+x]^-1 + 4960/3*H(R(-1,-1,2,
         1),x)*x - 13856/3*H(R(-1,-1,3),x) + 24352/3*H(R(-1,-1,3),x)*[1+x]^-1
          + 10496/3*H(R(-1,-1,3),x)*x - 82978/81*H(R(-1,0),x) + 31472/81*H(R(
         -1,0),x)*[1+x]^-1 + 12752/3*H(R(-1,0),x)*[1+x]^-1*z3 + 1496/9*H(R(-1,
         0),x)*[1+x]^-1*z2 - 53450/81*H(R(-1,0),x)*x - 7456/3*H(R(-1,0),x)*z3
          + 5296/3*H(R(-1,0),x)*z3*x + 3224/9*H(R(-1,0),x)*z2 + 4864/9*H(R(-1,
         0),x)*z2*x - 23752/27*H(R(-1,0,0),x) + 36824/27*H(R(-1,0,0),x)*
         [1+x]^-1 + 12656/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 12748/27*H(R(-1,0,0),
         x)*x - 7672/3*H(R(-1,0,0),x)*z2 + 4984/3*H(R(-1,0,0),x)*z2*x - 13100/
         9*H(R(-1,0,0,0),x) + 12148/9*H(R(-1,0,0,0),x)*[1+x]^-1 - 1060/9*H(R(
         -1,0,0,0),x)*x + 3256/3*H(R(-1,0,0,0,0),x) - 5648/3*H(R(-1,0,0,0,0),x
         )*[1+x]^-1 - 2392/3*H(R(-1,0,0,0,0),x)*x + 19172/27*H(R(-1,2),x) - 
         3376/27*H(R(-1,2),x)*[1+x]^-1 - 560*H(R(-1,2),x)*[1+x]^-1*z2 - 104/9*
         H(R(-1,2),x)*x^-1 + 15796/27*H(R(-1,2),x)*x - 104/9*H(R(-1,2),x)*x^2
          + 296*H(R(-1,2),x)*z2 - 264*H(R(-1,2),x)*z2*x - 1136/3*H(R(-1,2,0),x
         ) - 192*H(R(-1,2,0),x)*[1+x]^-1 - 1712/3*H(R(-1,2,0),x)*x + 288*H(R(
         -1,2,0,0),x) - 704*H(R(-1,2,0,0),x)*[1+x]^-1 - 416*H(R(-1,2,0,0),x)*x
          - 4336/9*H(R(-1,2,1),x) - 3712/9*H(R(-1,2,1),x)*[1+x]^-1 - 8048/9*H(
         R(-1,2,1),x)*x + 112/3*H(R(-1,2,1,0),x) - 224/3*H(R(-1,2,1,0),x)*
         [1+x]^-1 - 112/3*H(R(-1,2,1,0),x)*x + 96*H(R(-1,2,1,1),x) - 192*H(R(
         -1,2,1,1),x)*[1+x]^-1 - 96*H(R(-1,2,1,1),x)*x + 592/3*H(R(-1,2,2),x)
          - 1184/3*H(R(-1,2,2),x)*[1+x]^-1 - 592/3*H(R(-1,2,2),x)*x - 3232/9*
         H(R(-1,3),x) - 2896/9*H(R(-1,3),x)*[1+x]^-1 - 6344/9*H(R(-1,3),x)*x
          + 744*H(R(-1,3,0),x) - 1456*H(R(-1,3,0),x)*[1+x]^-1 - 712*H(R(-1,3,0
         ),x)*x + 3136/3*H(R(-1,3,1),x) - 6176/3*H(R(-1,3,1),x)*[1+x]^-1 - 
         3040/3*H(R(-1,3,1),x)*x + 2152*H(R(-1,4),x) - 3632*H(R(-1,4),x)*
         [1+x]^-1 - 1480*H(R(-1,4),x)*x - 60713/324*H(R(0),x) + 85535/54*H(R(0
         ),x)*[1-x]^-1 - 4516/9*H(R(0),x)*[1-x]^-1*z3 + 36088/27*H(R(0),x)*
         [1-x]^-1*z2 + 1256/15*H(R(0),x)*[1-x]^-1*z2^2 - 6218/9*H(R(0),x)*
         [1+x]^-1 + 144*H(R(0),x)*[1+x]^-1*z4 + 4444/9*H(R(0),x)*[1+x]^-1*z3
          + 2354/27*H(R(0),x)*[1+x]^-1*z2 - 3688/15*H(R(0),x)*[1+x]^-1*z2^2 + 
         78703/36*H(R(0),x)*x - 72*H(R(0),x)*z4 + 72*H(R(0),x)*z4*x + 154/3*H(
         R(0),x)*z3 - 8042/9*H(R(0),x)*z3*x + 128*H(R(0),x)*z3*x^2 - 7979/9*H(
         R(0),x)*z2 - 54913/27*H(R(0),x)*z2*x - 1952/9*H(R(0),x)*z2*x^2 + 584/
         3*H(R(0),x)*z2^2 - 248/3*H(R(0),x)*z2^2*x + 15824/27*H(R(0,0),x) + 
         8711/27*H(R(0,0),x)*[1-x]^-1 + 1904/3*H(R(0,0),x)*[1-x]^-1*z3 - 524/9
         *H(R(0,0),x)*[1-x]^-1*z2 - 54616/81*H(R(0,0),x)*[1+x]^-1 - 3440/3*H(
         R(0,0),x)*[1+x]^-1*z3 + 5932/9*H(R(0,0),x)*[1+x]^-1*z2 + 19259/81*H(
         R(0,0),x)*x + 384*H(R(0,0),x)*z3 - 3280/3*H(R(0,0),x)*z3*x - 7666/9*
         H(R(0,0),x)*z2 - 98/3*H(R(0,0),x)*z2*x - 128*H(R(0,0),x)*z2*x^2 + 
         6385/9*H(R(0,0,0),x) - 7096/27*H(R(0,0,0),x)*[1-x]^-1 + 368*H(R(0,0,0
         ),x)*[1-x]^-1*z2 - 19118/27*H(R(0,0,0),x)*[1+x]^-1 - 944*H(R(0,0,0),x
         )*[1+x]^-1*z2 + 35731/27*H(R(0,0,0),x)*x + 192*H(R(0,0,0),x)*z2 - 872
         *H(R(0,0,0),x)*z2*x + 2002/3*H(R(0,0,0,0),x) - 92/3*H(R(0,0,0,0),x)*
         [1-x]^-1 - 7732/9*H(R(0,0,0,0),x)*[1+x]^-1 + 3170/9*H(R(0,0,0,0),x)*x
          - 400*H(R(0,0,0,0,0),x)*[1-x]^-1 + 400*H(R(0,0,0,0,0),x)*[1+x]^-1 + 
         568*H(R(0,0,0,0,0),x)*x - 350183/108*H(R(1),x) + 5563/18*H(R(1),x)*
         [1-x]^-1 + 5108/9*H(R(1),x)*[1-x]^-1*z3 + 6448/9*H(R(1),x)*[1-x]^-1*
         z2 + 2416/5*H(R(1),x)*[1-x]^-1*z2^2 + 333929/108*H(R(1),x)*x - 128*H(
         R(1),x)*z3*x^-1 + 2726/9*H(R(1),x)*z3 - 8374/9*H(R(1),x)*z3*x + 128*
         H(R(1),x)*z3*x^2 + 52/9*H(R(1),x)*z2*x^-1 - 278/9*H(R(1),x)*z2 - 8402/
         9*H(R(1),x)*z2*x - 1900/9*H(R(1),x)*z2*x^2 - 1068/5*H(R(1),x)*z2^2 - 
         1348/5*H(R(1),x)*z2^2*x - 560/3*H(R(1,-3,0),x) + 640/3*H(R(1,-3,0),x)
         *[1-x]^-1 - 80/3*H(R(1,-3,0),x)*x - 1488*H(R(1,-2),x)*[1-x]^-1*z2 + 
         1112*H(R(1,-2),x)*z2 + 376*H(R(1,-2),x)*z2*x - 2960/3*H(R(1,-2,-1,0),
         x) + 5728/3*H(R(1,-2,-1,0),x)*[1-x]^-1 - 2768/3*H(R(1,-2,-1,0),x)*x
          - 776*H(R(1,-2,0),x) + 1288/3*H(R(1,-2,0),x)*[1-x]^-1 + 1256/3*H(R(1
         ,-2,0),x)*x - 1408/3*H(R(1,-2,0,0),x) + 1760/3*H(R(1,-2,0,0),x)*
         [1-x]^-1 - 352/3*H(R(1,-2,0,0),x)*x - 4816/3*H(R(1,-2,2),x) + 7328/3*
         H(R(1,-2,2),x)*[1-x]^-1 - 2512/3*H(R(1,-2,2),x)*x + 68006/81*H(R(1,0)
         ,x) - 96391/81*H(R(1,0),x)*[1-x]^-1 + 3040*H(R(1,0),x)*[1-x]^-1*z3 + 
         464/3*H(R(1,0),x)*[1-x]^-1*z2 + 76778/81*H(R(1,0),x)*x - 1896*H(R(1,0
         ),x)*z3 - 1144*H(R(1,0),x)*z3*x + 128*H(R(1,0),x)*z2*x^-1 - 228*H(R(1
         ,0),x)*z2 + 236/3*H(R(1,0),x)*z2*x - 128*H(R(1,0),x)*z2*x^2 + 9212/27
         *H(R(1,0,0),x) - 30610/27*H(R(1,0,0),x)*[1-x]^-1 + 3712/3*H(R(1,0,0),
         x)*[1-x]^-1*z2 + 26960/27*H(R(1,0,0),x)*x - 3152/3*H(R(1,0,0),x)*z2
          - 560/3*H(R(1,0,0),x)*z2*x + 1732/9*H(R(1,0,0,0),x) - 5996/9*H(R(1,0
         ,0,0),x)*[1-x]^-1 + 4372/9*H(R(1,0,0,0),x)*x + 2440/3*H(R(1,0,0,0,0),
         x) - 4016/3*H(R(1,0,0,0,0),x)*[1-x]^-1 + 1576/3*H(R(1,0,0,0,0),x)*x
          + 2668/3*H(R(1,1),x) - 8425/9*H(R(1,1),x)*[1-x]^-1 + 3120*H(R(1,1),x
         )*[1-x]^-1*z3 + 3416/9*H(R(1,1),x)*[1-x]^-1*z2 + 362*H(R(1,1),x)*x - 
         1648*H(R(1,1),x)*z3 - 1472*H(R(1,1),x)*z3*x + 752/9*H(R(1,1),x)*z2 - 
         4672/9*H(R(1,1),x)*z2*x - 976*H(R(1,1,-2,0),x) + 1568*H(R(1,1,-2,0),x
         )*[1-x]^-1 - 592*H(R(1,1,-2,0),x)*x + 6124/9*H(R(1,1,0),x) - 14188/9*
         H(R(1,1,0),x)*[1-x]^-1 + 1696/3*H(R(1,1,0),x)*[1-x]^-1*z2 + 1004*H(R(
         1,1,0),x)*x - 616/3*H(R(1,1,0),x)*x^2 - 1712/3*H(R(1,1,0),x)*z2 + 16/
         3*H(R(1,1,0),x)*z2*x + 1820/9*H(R(1,1,0,0),x) - 10672/9*H(R(1,1,0,0),
         x)*[1-x]^-1 + 128*H(R(1,1,0,0),x)*x^-1 + 9404/9*H(R(1,1,0,0),x)*x - 
         128*H(R(1,1,0,0),x)*x^2 + 1128*H(R(1,1,0,0,0),x) - 1936*H(R(1,1,0,0,0
         ),x)*[1-x]^-1 + 808*H(R(1,1,0,0,0),x)*x + 556*H(R(1,1,1),x) - 3464/3*
         H(R(1,1,1),x)*[1-x]^-1 + 1216/3*H(R(1,1,1),x)*[1-x]^-1*z2 + 2252/3*H(
         R(1,1,1),x)*x - 752/3*H(R(1,1,1),x)*z2 - 464/3*H(R(1,1,1),x)*z2*x + 
         3800/9*H(R(1,1,1,0),x) - 6568/9*H(R(1,1,1,0),x)*[1-x]^-1 + 2576/9*H(
         R(1,1,1,0),x)*x + 1024/3*H(R(1,1,1,0,0),x) - 2720/3*H(R(1,1,1,0,0),x)
         *[1-x]^-1 + 1696/3*H(R(1,1,1,0,0),x)*x + 880/3*H(R(1,1,1,1),x) - 1760/
         3*H(R(1,1,1,1),x)*[1-x]^-1 + 880/3*H(R(1,1,1,1),x)*x - 96*H(R(1,1,1,1
         ,0),x) + 192*H(R(1,1,1,1,0),x)*[1-x]^-1 - 96*H(R(1,1,1,1,0),x)*x + 32/
         3*H(R(1,1,1,2),x) - 64/3*H(R(1,1,1,2),x)*[1-x]^-1 + 32/3*H(R(1,1,1,2)
         ,x)*x + 284*H(R(1,1,2),x) - 1880/3*H(R(1,1,2),x)*[1-x]^-1 + 1052/3*H(
         R(1,1,2),x)*x - 16*H(R(1,1,2,0),x) + 32*H(R(1,1,2,0),x)*[1-x]^-1 - 16
         *H(R(1,1,2,0),x)*x + 112/3*H(R(1,1,2,1),x) - 224/3*H(R(1,1,2,1),x)*
         [1-x]^-1 + 112/3*H(R(1,1,2,1),x)*x - 352/3*H(R(1,1,3),x) + 1568/3*H(
         R(1,1,3),x)*[1-x]^-1 - 1216/3*H(R(1,1,3),x)*x + 6436/9*H(R(1,2),x) - 
         11888/9*H(R(1,2),x)*[1-x]^-1 + 1408/3*H(R(1,2),x)*[1-x]^-1*z2 + 7504/
         9*H(R(1,2),x)*x + 616/3*H(R(1,2),x)*x^2 - 848/3*H(R(1,2),x)*z2 - 560/
         3*H(R(1,2),x)*z2*x + 4588/9*H(R(1,2,0),x) - 8096/9*H(R(1,2,0),x)*
         [1-x]^-1 + 3580/9*H(R(1,2,0),x)*x + 1088/3*H(R(1,2,0,0),x) - 2464/3*
         H(R(1,2,0,0),x)*[1-x]^-1 + 1376/3*H(R(1,2,0,0),x)*x + 2884/9*H(R(1,2,
         1),x) - 6272/9*H(R(1,2,1),x)*[1-x]^-1 + 3508/9*H(R(1,2,1),x)*x - 16*
         H(R(1,2,1,0),x) + 32*H(R(1,2,1,0),x)*[1-x]^-1 - 16*H(R(1,2,1,0),x)*x
          + 48*H(R(1,2,1,1),x) - 96*H(R(1,2,1,1),x)*[1-x]^-1 + 48*H(R(1,2,1,1)
         ,x)*x + 176/3*H(R(1,2,2),x) - 352/3*H(R(1,2,2),x)*[1-x]^-1 + 176/3*H(
         R(1,2,2),x)*x + 2044/9*H(R(1,3),x) - 2792/9*H(R(1,3),x)*[1-x]^-1 - 
         128*H(R(1,3),x)*x^-1 + 772/9*H(R(1,3),x)*x + 128*H(R(1,3),x)*x^2 - 64/
         3*H(R(1,3,0),x) + 224/3*H(R(1,3,0),x)*[1-x]^-1 - 160/3*H(R(1,3,0),x)*
         x - 48*H(R(1,3,1),x) + 128*H(R(1,3,1),x)*[1-x]^-1 - 80*H(R(1,3,1),x)*
         x + 1936/3*H(R(1,4),x) - 1952/3*H(R(1,4),x)*[1-x]^-1 + 16/3*H(R(1,4),
         x)*x - 30745/81*H(R(2),x) - 41995/81*H(R(2),x)*[1-x]^-1 + 2336*H(R(2)
         ,x)*[1-x]^-1*z3 + 3500/9*H(R(2),x)*[1-x]^-1*z2 - 752/3*H(R(2),x)*
         [1+x]^-1 + 2704/3*H(R(2),x)*[1+x]^-1*z3 + 532*H(R(2),x)*[1+x]^-1*z2
          - 44437/81*H(R(2),x)*x - 5716/3*H(R(2),x)*z3 - 804*H(R(2),x)*z3*x - 
         3376/9*H(R(2),x)*z2 - 3712/9*H(R(2),x)*z2*x - 2320/3*H(R(2,-2,0),x)
          + 1120*H(R(2,-2,0),x)*[1-x]^-1 + 64*H(R(2,-2,0),x)*[1+x]^-1 - 1552/3
         *H(R(2,-2,0),x)*x + 26908/27*H(R(2,0),x) - 36896/27*H(R(2,0),x)*
         [1-x]^-1 + 576*H(R(2,0),x)*[1-x]^-1*z2 + 32*H(R(2,0),x)*[1+x]^-1 + 
         624*H(R(2,0),x)*[1+x]^-1*z2 + 37096/27*H(R(2,0),x)*x - 616/3*H(R(2,0)
         ,x)*x^2 - 2864/3*H(R(2,0),x)*z2 + 64/3*H(R(2,0),x)*z2*x + 3148/9*H(R(
         2,0,0),x) - 8048/9*H(R(2,0,0),x)*[1-x]^-1 - 32*H(R(2,0,0),x)*[1+x]^-1
          + 9268/9*H(R(2,0,0),x)*x - 128*H(R(2,0,0),x)*x^2 + 2672/3*H(R(2,0,0,
         0),x) - 4000/3*H(R(2,0,0,0),x)*[1-x]^-1 - 448/3*H(R(2,0,0,0),x)*
         [1+x]^-1 + 1648/3*H(R(2,0,0,0),x)*x + 11704/9*H(R(2,1),x) - 4304/3*H(
         R(2,1),x)*[1-x]^-1 + 464*H(R(2,1),x)*[1-x]^-1*z2 + 32*H(R(2,1),x)*
         [1+x]^-1 + 1456/3*H(R(2,1),x)*[1+x]^-1*z2 + 15380/9*H(R(2,1),x)*x - 
         1792/3*H(R(2,1),x)*z2 + 524*H(R(2,1,0),x) - 2884/3*H(R(2,1,0),x)*
         [1-x]^-1 - 8*H(R(2,1,0),x)*[1+x]^-1 + 1636/3*H(R(2,1,0),x)*x + 1120/3
         *H(R(2,1,0,0),x) - 768*H(R(2,1,0,0),x)*[1-x]^-1 - 448/3*H(R(2,1,0,0),
         x)*[1+x]^-1 + 304*H(R(2,1,0,0),x)*x + 4004/9*H(R(2,1,1),x) - 7216/9*
         H(R(2,1,1),x)*[1-x]^-1 + 4004/9*H(R(2,1,1),x)*x - 344/3*H(R(2,1,1,0),
         x) + 496/3*H(R(2,1,1,0),x)*[1-x]^-1 + 32*H(R(2,1,1,0),x)*[1+x]^-1 - 
         248/3*H(R(2,1,1,0),x)*x + 48*H(R(2,1,2),x) - 64*H(R(2,1,2),x)*
         [1-x]^-1 - 32*H(R(2,1,2),x)*[1+x]^-1 + 16*H(R(2,1,2),x)*x + 3764/9*H(
         R(2,2),x) - 6868/9*H(R(2,2),x)*[1-x]^-1 + 8*H(R(2,2),x)*[1+x]^-1 + 
         3524/9*H(R(2,2),x)*x - 24*H(R(2,2,0),x) - 112/3*H(R(2,2,0),x)*
         [1-x]^-1 + 64*H(R(2,2,0),x)*[1+x]^-1 + 40*H(R(2,2,0),x)*x + 200/3*H(
         R(2,2,1),x) - 304/3*H(R(2,2,1),x)*[1-x]^-1 + 200/3*H(R(2,2,1),x)*x + 
         440/3*H(R(2,3),x) + 848/3*H(R(2,3),x)*[1-x]^-1 - 736/3*H(R(2,3),x)*
         [1+x]^-1 - 824/3*H(R(2,3),x)*x + 7979/9*H(R(3),x) - 42290/27*H(R(3),x
         )*[1-x]^-1 + 544*H(R(3),x)*[1-x]^-1*z2 + 3848/27*H(R(3),x)*[1+x]^-1
          + 2720/3*H(R(3),x)*[1+x]^-1*z2 + 63329/27*H(R(3),x)*x + 1952/9*H(R(3
         ),x)*x^2 - 936*H(R(3),x)*z2 + 120*H(R(3),x)*z2*x + 5912/9*H(R(3,0),x)
          - 8068/9*H(R(3,0),x)*[1-x]^-1 + 84*H(R(3,0),x)*[1+x]^-1 + 8744/9*H(
         R(3,0),x)*x + 520/3*H(R(3,0,0),x) - 576*H(R(3,0,0),x)*[1-x]^-1 + 832/
         3*H(R(3,0,0),x)*[1+x]^-1 + 424*H(R(3,0,0),x)*x + 2080/3*H(R(3,1),x)
          - 8024/9*H(R(3,1),x)*[1-x]^-1 + 1856/9*H(R(3,1),x)*[1+x]^-1 + 10016/
         9*H(R(3,1),x)*x - 104/3*H(R(3,1,0),x) - 128/3*H(R(3,1,0),x)*[1-x]^-1
          + 160/3*H(R(3,1,0),x)*[1+x]^-1 + 40*H(R(3,1,0),x)*x - 96*H(R(3,1,1),
         x)*[1-x]^-1 + 96*H(R(3,1,1),x)*[1+x]^-1 + 96*H(R(3,1,1),x)*x + 104/3*
         H(R(3,2),x) - 192*H(R(3,2),x)*[1-x]^-1 + 544/3*H(R(3,2),x)*[1+x]^-1
          + 584/3*H(R(3,2),x)*x + 7666/9*H(R(4),x) - 548/3*H(R(4),x)*[1-x]^-1
          - 3764/9*H(R(4),x)*[1+x]^-1 + 2246/9*H(R(4),x)*x + 128*H(R(4),x)*x^2
          - 96*H(R(4,0),x) - 496/3*H(R(4,0),x)*[1-x]^-1 + 1360/3*H(R(4,0),x)*
         [1+x]^-1 + 1168/3*H(R(4,0),x)*x - 160*H(R(4,1),x) - 496/3*H(R(4,1),x)
         *[1-x]^-1 + 1936/3*H(R(4,1),x)*[1+x]^-1 + 1552/3*H(R(4,1),x)*x - 192*
         H(R(5),x) - 304*H(R(5),x)*[1-x]^-1 + 880*H(R(5),x)*[1+x]^-1 + 2344/3*
         H(R(5),x)*x )

       + cf^3 * ( 2039/6 - 1001/8*[1-x]^-1 - 5360/3*[1-x]^-1*z5 + 286*[1-x]^-1
         *z3 - 887/3*[1-x]^-1*z2 - 1856/3*[1-x]^-1*z2*z3 + 392/15*[1-x]^-1*
         z2^2 + 3968/3*[1+x]^-1*z5 + 40*[1+x]^-1*z3 - 80/3*[1+x]^-1*z2 - 1952*
         [1+x]^-1*z2*z3 + 1088/5*[1+x]^-1*z2^2 - 1075/12*x - 368*z5 + 5968/3*
         z5*x - 48*z4 + 48*z4*x + 488/3*z3 + 2920/3*z3*x - 272/9*z3*x^2 - 814/
         9*z2 - 440*z2*x + 5000/3*z2*z3 - 392*z2*z3*x - 1172/3*z2^2 - 144/5*
         z2^2*x - 64*z2^2*x^2 - 7255/24*delta_(1 - x) + 1240*delta_(1 - x)*z5
          - 60*delta_(1 - x)*z4 - 958/3*delta_(1 - x)*z3 - 304/3*delta_(1 - x)
         *z3^2 - 1129/2*delta_(1 - x)*z2 + 48*delta_(1 - x)*z2*z4 + 808*
         delta_(1 - x)*z2*z3 - 2028/5*delta_(1 - x)*z2^2 - 1864/315*delta_(1
          - x)*z2^3 + 4/3*g1E(x) + 4/3*g2E(x) - 4544/3*H(R(-4,0),x) + 2560/3*H(
         R(-4,0),x)*[1-x]^-1 + 1024*H(R(-4,0),x)*[1+x]^-1 + 128*H(R(-4,0),x)*x
          - 5504/3*H(R(-3),x)*[1-x]^-1*z2 - 11200/3*H(R(-3),x)*[1+x]^-1*z2 + 
         10928/3*H(R(-3),x)*z2 - 976*H(R(-3),x)*z2*x + 2528*H(R(-3,-1,0),x) - 
         2304*H(R(-3,-1,0),x)*[1-x]^-1 - 4736/3*H(R(-3,-1,0),x)*[1+x]^-1 + 288
         *H(R(-3,-1,0),x)*x - 544/3*H(R(-3,0),x) + 288*H(R(-3,0),x)*[1-x]^-1
          - 224/3*H(R(-3,0),x)*[1+x]^-1 - 160/3*H(R(-3,0),x)*x - 10208/3*H(R(
         -3,0,0),x) + 1920*H(R(-3,0,0),x)*[1-x]^-1 + 8960/3*H(R(-3,0,0),x)*
         [1+x]^-1 + 640*H(R(-3,0,0),x)*x - 7136/3*H(R(-3,2),x) + 2048/3*H(R(-3
         ,2),x)*[1-x]^-1 + 2944*H(R(-3,2),x)*[1+x]^-1 + 1120*H(R(-3,2),x)*x - 
         6592/3*H(R(-2),x)*[1-x]^-1*z3 - 3256/3*H(R(-2),x)*[1-x]^-1*z2 - 17600/
         3*H(R(-2),x)*[1+x]^-1*z3 - 592*H(R(-2),x)*[1+x]^-1*z2 + 5080*H(R(-2),
         x)*z3 - 5528/3*H(R(-2),x)*z3*x + 552*H(R(-2),x)*z2 - 136/3*H(R(-2),x)
         *z2*x + 1312*H(R(-2,-2,0),x) - 704*H(R(-2,-2,0),x)*[1-x]^-1 - 1280*H(
         R(-2,-2,0),x)*[1+x]^-1 - 288*H(R(-2,-2,0),x)*x + 2592*H(R(-2,-1),x)*
         [1-x]^-1*z2 + 6048*H(R(-2,-1),x)*[1+x]^-1*z2 - 16576/3*H(R(-2,-1),x)*
         z2 + 5056/3*H(R(-2,-1),x)*z2*x - 4864/3*H(R(-2,-1,-1,0),x) + 2624/3*
         H(R(-2,-1,-1,0),x)*[1-x]^-1 + 1600*H(R(-2,-1,-1,0),x)*[1+x]^-1 + 896/
         3*H(R(-2,-1,-1,0),x)*x + 1744/3*H(R(-2,-1,0),x) - 1008*H(R(-2,-1,0),x
         )*[1-x]^-1 - 224*H(R(-2,-1,0),x)*[1+x]^-1 - 400*H(R(-2,-1,0),x)*x + 
         14144/3*H(R(-2,-1,0,0),x) - 2240*H(R(-2,-1,0,0),x)*[1-x]^-1 - 5024*H(
         R(-2,-1,0,0),x)*[1+x]^-1 - 4448/3*H(R(-2,-1,0,0),x)*x + 14144/3*H(R(
         -2,-1,2),x) - 6464/3*H(R(-2,-1,2),x)*[1-x]^-1 - 5248*H(R(-2,-1,2),x)*
         [1+x]^-1 - 1536*H(R(-2,-1,2),x)*x + 1048*H(R(-2,0),x) - 296/3*H(R(-2,
         0),x)*[1-x]^-1 - 5792/3*H(R(-2,0),x)*[1-x]^-1*z2 - 1360/3*H(R(-2,0),x
         )*[1+x]^-1 - 18944/3*H(R(-2,0),x)*[1+x]^-1*z2 + 128/3*H(R(-2,0),x)*x
          + 544/9*H(R(-2,0),x)*x^2 + 5152*H(R(-2,0),x)*z2 - 6976/3*H(R(-2,0),x
         )*z2*x + 96*H(R(-2,0,0),x) + 1616/3*H(R(-2,0,0),x)*[1-x]^-1 + 32*H(R(
         -2,0,0),x)*[1+x]^-1 + 1504/3*H(R(-2,0,0),x)*x - 3088*H(R(-2,0,0,0),x)
          + 1088*H(R(-2,0,0,0),x)*[1-x]^-1 + 3712*H(R(-2,0,0,0),x)*[1+x]^-1 + 
         1552*H(R(-2,0,0,0),x)*x - 784/3*H(R(-2,2),x) + 1744/3*H(R(-2,2),x)*
         [1-x]^-1 + 480*H(R(-2,2),x)*[1+x]^-1 - 464/3*H(R(-2,2),x)*x - 2944/3*
         H(R(-2,2,0),x) + 192*H(R(-2,2,0),x)*[1-x]^-1 + 1536*H(R(-2,2,0),x)*
         [1+x]^-1 + 2176/3*H(R(-2,2,0),x)*x - 3584/3*H(R(-2,2,1),x) + 192*H(R(
         -2,2,1),x)*[1-x]^-1 + 5824/3*H(R(-2,2,1),x)*[1+x]^-1 + 2816/3*H(R(-2,
         2,1),x)*x - 12800/3*H(R(-2,3),x) + 4672/3*H(R(-2,3),x)*[1-x]^-1 + 
         16096/3*H(R(-2,3),x)*[1+x]^-1 + 6112/3*H(R(-2,3),x)*x - 1096*H(R(-1),
         x)*[1+x]^-1*z3 - 224/3*H(R(-1),x)*[1+x]^-1*z2 + 3808/15*H(R(-1),x)*
         [1+x]^-1*z2^2 + 1148/3*H(R(-1),x)*z3 - 2660/3*H(R(-1),x)*z3*x + 272/9
         *H(R(-1),x)*z2*x^-1 - 84*H(R(-1),x)*z2 - 172*H(R(-1),x)*z2*x + 272/9*
         H(R(-1),x)*z2*x^2 - 664/3*H(R(-1),x)*z2^2 + 488/15*H(R(-1),x)*z2^2*x
          + 3104/3*H(R(-1,-3,0),x) - 5248/3*H(R(-1,-3,0),x)*[1+x]^-1 - 2144/3*
         H(R(-1,-3,0),x)*x + 6016*H(R(-1,-2),x)*[1+x]^-1*z2 - 3616*H(R(-1,-2),
         x)*z2 + 2400*H(R(-1,-2),x)*z2*x - 960*H(R(-1,-2,-1,0),x) + 1536*H(R(
         -1,-2,-1,0),x)*[1+x]^-1 + 576*H(R(-1,-2,-1,0),x)*x - 80/3*H(R(-1,-2,0
         ),x) - 240*H(R(-1,-2,0),x)*[1+x]^-1 - 1232/3*H(R(-1,-2,0),x)*x + 8960/
         3*H(R(-1,-2,0,0),x) - 15040/3*H(R(-1,-2,0,0),x)*[1+x]^-1 - 6080/3*H(
         R(-1,-2,0,0),x)*x + 3136*H(R(-1,-2,2),x) - 5248*H(R(-1,-2,2),x)*
         [1+x]^-1 - 2112*H(R(-1,-2,2),x)*x + 8160*H(R(-1,-1),x)*[1+x]^-1*z3 + 
         1056*H(R(-1,-1),x)*[1+x]^-1*z2 - 4896*H(R(-1,-1),x)*z3 + 3264*H(R(-1,
         -1),x)*z3*x - 2776/3*H(R(-1,-1),x)*z2 + 328*H(R(-1,-1),x)*z2*x - 928*
         H(R(-1,-1,-2,0),x) + 1472*H(R(-1,-1,-2,0),x)*[1+x]^-1 + 544*H(R(-1,-1
         ,-2,0),x)*x - 8064*H(R(-1,-1,-1),x)*[1+x]^-1*z2 + 5024*H(R(-1,-1,-1),
         x)*z2 - 3040*H(R(-1,-1,-1),x)*z2*x + 960*H(R(-1,-1,-1,-1,0),x) - 1536
         *H(R(-1,-1,-1,-1,0),x)*[1+x]^-1 - 576*H(R(-1,-1,-1,-1,0),x)*x - 304/3
         *H(R(-1,-1,-1,0),x) + 576*H(R(-1,-1,-1,0),x)*[1+x]^-1 + 2032/3*H(R(-1
         ,-1,-1,0),x)*x - 4224*H(R(-1,-1,-1,0,0),x) + 6848*H(R(-1,-1,-1,0,0),x
         )*[1+x]^-1 + 2624*H(R(-1,-1,-1,0,0),x)*x - 4544*H(R(-1,-1,-1,2),x) + 
         7296*H(R(-1,-1,-1,2),x)*[1+x]^-1 + 2752*H(R(-1,-1,-1,2),x)*x - 3016/3
         *H(R(-1,-1,0),x) + 512*H(R(-1,-1,0),x)*[1+x]^-1 + 9536*H(R(-1,-1,0),x
         )*[1+x]^-1*z2 - 544/9*H(R(-1,-1,0),x)*x^-1 - 520*H(R(-1,-1,0),x)*x - 
         544/9*H(R(-1,-1,0),x)*x^2 - 5536*H(R(-1,-1,0),x)*z2 + 4000*H(R(-1,-1,
         0),x)*z2*x - 8/3*H(R(-1,-1,0,0),x) - 480*H(R(-1,-1,0,0),x)*[1+x]^-1
          - 2152/3*H(R(-1,-1,0,0),x)*x + 9872/3*H(R(-1,-1,0,0,0),x) - 17440/3*
         H(R(-1,-1,0,0,0),x)*[1+x]^-1 - 7568/3*H(R(-1,-1,0,0,0),x)*x + 2624/3*
         H(R(-1,-1,2),x) - 768*H(R(-1,-1,2),x)*[1+x]^-1 + 32/3*H(R(-1,-1,2),x)
         *x + 4160/3*H(R(-1,-1,2,0),x) - 7936/3*H(R(-1,-1,2,0),x)*[1+x]^-1 - 
         3776/3*H(R(-1,-1,2,0),x)*x + 1728*H(R(-1,-1,2,1),x) - 3328*H(R(-1,-1,
         2,1),x)*[1+x]^-1 - 1600*H(R(-1,-1,2,1),x)*x + 14272/3*H(R(-1,-1,3),x)
          - 24896/3*H(R(-1,-1,3),x)*[1+x]^-1 - 10624/3*H(R(-1,-1,3),x)*x + 
         7444/9*H(R(-1,0),x) + 64*H(R(-1,0),x)*[1+x]^-1 - 4960*H(R(-1,0),x)*
         [1+x]^-1*z3 - 848*H(R(-1,0),x)*[1+x]^-1*z2 + 8452/9*H(R(-1,0),x)*x + 
         2816*H(R(-1,0),x)*z3 - 2144*H(R(-1,0),x)*z3*x - 784/3*H(R(-1,0),x)*z2
          - 3440/3*H(R(-1,0),x)*z2*x + 2128/3*H(R(-1,0,0),x) - 1264/3*H(R(-1,0
         ,0),x)*[1+x]^-1 - 4768*H(R(-1,0,0),x)*[1+x]^-1*z2 + 296*H(R(-1,0,0),x
         )*x + 2832*H(R(-1,0,0),x)*z2 - 1936*H(R(-1,0,0),x)*z2*x + 2696/3*H(R(
         -1,0,0,0),x) - 72*H(R(-1,0,0,0),x)*[1+x]^-1 + 2648/3*H(R(-1,0,0,0),x)
         *x - 1424*H(R(-1,0,0,0,0),x) + 2528*H(R(-1,0,0,0,0),x)*[1+x]^-1 + 
         1104*H(R(-1,0,0,0,0),x)*x - 1256/3*H(R(-1,2),x) + 992/3*H(R(-1,2),x)*
         [1+x]^-1 + 1312/3*H(R(-1,2),x)*[1+x]^-1*z2 - 544/9*H(R(-1,2),x)*x^-1
          - 88*H(R(-1,2),x)*x - 544/9*H(R(-1,2),x)*x^2 - 752/3*H(R(-1,2),x)*z2
          + 560/3*H(R(-1,2),x)*z2*x + 992/3*H(R(-1,2,0),x) + 384*H(R(-1,2,0),x
         )*[1+x]^-1 + 2144/3*H(R(-1,2,0),x)*x - 1024/3*H(R(-1,2,0,0),x) + 2432/
         3*H(R(-1,2,0,0),x)*[1+x]^-1 + 1408/3*H(R(-1,2,0,0),x)*x + 480*H(R(-1,
         2,1),x) + 512*H(R(-1,2,1),x)*[1+x]^-1 + 992*H(R(-1,2,1),x)*x - 544/3*
         H(R(-1,2,1,0),x) + 1088/3*H(R(-1,2,1,0),x)*[1+x]^-1 + 544/3*H(R(-1,2,
         1,0),x)*x - 192*H(R(-1,2,1,1),x) + 384*H(R(-1,2,1,1),x)*[1+x]^-1 + 
         192*H(R(-1,2,1,1),x)*x - 288*H(R(-1,2,2),x) + 576*H(R(-1,2,2),x)*
         [1+x]^-1 + 288*H(R(-1,2,2),x)*x + 320*H(R(-1,3),x) + 800*H(R(-1,3),x)
         *[1+x]^-1 + 1168*H(R(-1,3),x)*x - 2896/3*H(R(-1,3,0),x) + 5600/3*H(R(
         -1,3,0),x)*[1+x]^-1 + 2704/3*H(R(-1,3,0),x)*x - 3712/3*H(R(-1,3,1),x)
          + 7232/3*H(R(-1,3,1),x)*[1+x]^-1 + 3520/3*H(R(-1,3,1),x)*x - 2448*H(
         R(-1,4),x) + 4192*H(R(-1,4),x)*[1+x]^-1 + 1744*H(R(-1,4),x)*x + 785/
         12*H(R(0),x) - 2407/6*H(R(0),x)*[1-x]^-1 + 1392*H(R(0),x)*[1-x]^-1*z3
          - 1622/3*H(R(0),x)*[1-x]^-1*z2 - 496*H(R(0),x)*[1-x]^-1*z2^2 + 980/3
         *H(R(0),x)*[1+x]^-1 - 96*H(R(0),x)*[1+x]^-1*z4 - 8/3*H(R(0),x)*
         [1+x]^-1*z3 + 148*H(R(0),x)*[1+x]^-1*z2 + 3664/15*H(R(0),x)*[1+x]^-1*
         z2^2 - 60917/36*H(R(0),x)*x + 48*H(R(0),x)*z4 - 48*H(R(0),x)*z4*x - 
         2914/3*H(R(0),x)*z3 + 814/3*H(R(0),x)*z3*x - 80*H(R(0),x)*z3*x^2 + 
         1078/3*H(R(0),x)*z2 + 1110*H(R(0),x)*z2*x - 544/9*H(R(0),x)*z2*x^2 + 
         252/5*H(R(0),x)*z2^2 + 6356/15*H(R(0),x)*z2^2*x - 808/3*H(R(0,0),x)
          + 337/3*H(R(0,0),x)*[1-x]^-1 + 896/3*H(R(0,0),x)*[1-x]^-1*z3 + 944*
         H(R(0,0),x)*[1-x]^-1*z2 + 424/3*H(R(0,0),x)*[1+x]^-1 + 4576/3*H(R(0,0
         ),x)*[1+x]^-1*z3 - 856/3*H(R(0,0),x)*[1+x]^-1*z2 + 186*H(R(0,0),x)*x
          - 4180/3*H(R(0,0),x)*z3 + 1772/3*H(R(0,0),x)*z3*x - 538/3*H(R(0,0),x
         )*z2 - 630*H(R(0,0),x)*z2*x + 80*H(R(0,0),x)*z2*x^2 - 312*H(R(0,0,0),
         x) + 406/3*H(R(0,0,0),x)*[1-x]^-1 + 896/3*H(R(0,0,0),x)*[1-x]^-1*z2
          + 956/3*H(R(0,0,0),x)*[1+x]^-1 + 3616/3*H(R(0,0,0),x)*[1+x]^-1*z2 - 
         2854/3*H(R(0,0,0),x)*x - 980*H(R(0,0,0),x)*z2 + 1300/3*H(R(0,0,0),x)*
         z2*x - 54*H(R(0,0,0,0),x) - 760/3*H(R(0,0,0,0),x)*[1-x]^-1 + 1192/3*
         H(R(0,0,0,0),x)*[1+x]^-1 - 658/3*H(R(0,0,0,0),x)*x + 420*H(R(0,0,0,0,
         0),x) + 64*H(R(0,0,0,0,0),x)*[1-x]^-1 - 544*H(R(0,0,0,0,0),x)*
         [1+x]^-1 - 396*H(R(0,0,0,0,0),x)*x + 68867/36*H(R(1),x) - 187/2*H(R(1
         ),x)*[1-x]^-1 + 144*H(R(1),x)*[1-x]^-1*z3 - 380/3*H(R(1),x)*[1-x]^-1*
         z2 - 2272/5*H(R(1),x)*[1-x]^-1*z2^2 - 68141/36*H(R(1),x)*x + 80*H(R(1
         ),x)*z3*x^-1 - 1876/3*H(R(1),x)*z3 + 932/3*H(R(1),x)*z3*x - 80*H(R(1)
         ,x)*z3*x^2 + 272/9*H(R(1),x)*z2*x^-1 - 66*H(R(1),x)*z2 + 54*H(R(1),x)
         *z2*x - 272/9*H(R(1),x)*z2*x^2 + 536/5*H(R(1),x)*z2^2 + 1736/5*H(R(1)
         ,x)*z2^2*x - 800/3*H(R(1,-3,0),x) + 1792/3*H(R(1,-3,0),x)*[1-x]^-1 - 
         992/3*H(R(1,-3,0),x)*x + 1376/3*H(R(1,-2),x)*[1-x]^-1*z2 - 1360/3*H(
         R(1,-2),x)*z2 - 16/3*H(R(1,-2),x)*z2*x + 3232/3*H(R(1,-2,-1,0),x) - 
         6080/3*H(R(1,-2,-1,0),x)*[1-x]^-1 + 2848/3*H(R(1,-2,-1,0),x)*x + 144*
         H(R(1,-2,0),x) + 144*H(R(1,-2,0),x)*[1-x]^-1 - 1360/3*H(R(1,-2,0),x)*
         x - 320/3*H(R(1,-2,0,0),x) + 1216/3*H(R(1,-2,0,0),x)*[1-x]^-1 - 896/3
         *H(R(1,-2,0,0),x)*x + 992*H(R(1,-2,2),x) - 1472*H(R(1,-2,2),x)*
         [1-x]^-1 + 480*H(R(1,-2,2),x)*x - 868*H(R(1,0),x) + 397*H(R(1,0),x)*
         [1-x]^-1 - 4384/3*H(R(1,0),x)*[1-x]^-1*z3 + 704*H(R(1,0),x)*[1-x]^-1*
         z2 + 832/3*H(R(1,0),x)*x + 3104/3*H(R(1,0),x)*z3 + 1280/3*H(R(1,0),x)
         *z3*x - 80*H(R(1,0),x)*z2*x^-1 - 416/3*H(R(1,0),x)*z2 - 2176/3*H(R(1,
         0),x)*z2*x + 80*H(R(1,0),x)*z2*x^2 - 922/3*H(R(1,0,0),x) + 370*H(R(1,
         0,0),x)*[1-x]^-1 - 480*H(R(1,0,0),x)*[1-x]^-1*z2 - 134/3*H(R(1,0,0),x
         )*x + 720*H(R(1,0,0),x)*z2 - 240*H(R(1,0,0),x)*z2*x + 32/3*H(R(1,0,0,
         0),x) - 144*H(R(1,0,0,0),x)*[1-x]^-1 + 592/3*H(R(1,0,0,0),x)*x - 432*
         H(R(1,0,0,0,0),x) + 544*H(R(1,0,0,0,0),x)*[1-x]^-1 - 112*H(R(1,0,0,0,
         0),x)*x - 3046/3*H(R(1,1),x) + 279*H(R(1,1),x)*[1-x]^-1 - 2112*H(R(1,
         1),x)*[1-x]^-1*z3 + 432*H(R(1,1),x)*[1-x]^-1*z2 + 2068/3*H(R(1,1),x)*
         x + 1104*H(R(1,1),x)*z3 + 1008*H(R(1,1),x)*z3*x - 688/3*H(R(1,1),x)*
         z2 - 752/3*H(R(1,1),x)*z2*x + 1888/3*H(R(1,1,-2,0),x) - 3008/3*H(R(1,
         1,-2,0),x)*[1-x]^-1 + 1120/3*H(R(1,1,-2,0),x)*x - 1646/3*H(R(1,1,0),x
         ) + 496*H(R(1,1,0),x)*[1-x]^-1 - 64/3*H(R(1,1,0),x)*[1-x]^-1*z2 + 418/
         3*H(R(1,1,0),x)*x + 1376/3*H(R(1,1,0),x)*z2 - 1312/3*H(R(1,1,0),x)*z2
         *x + 472/3*H(R(1,1,0,0),x) - 24*H(R(1,1,0,0),x)*[1-x]^-1 - 80*H(R(1,1
         ,0,0),x)*x^-1 - 232/3*H(R(1,1,0,0),x)*x + 80*H(R(1,1,0,0),x)*x^2 - 
         1760/3*H(R(1,1,0,0,0),x) + 2368/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 608/3*
         H(R(1,1,0,0,0),x)*x - 378*H(R(1,1,1),x) + 216*H(R(1,1,1),x)*[1-x]^-1
          + 384*H(R(1,1,1),x)*[1-x]^-1*z2 + 294*H(R(1,1,1),x)*x - 96*H(R(1,1,1
         ),x)*z2 - 288*H(R(1,1,1),x)*z2*x + 1048/3*H(R(1,1,1,0),x) - 864*H(R(1
         ,1,1,0),x)*[1-x]^-1 + 712*H(R(1,1,1,0),x)*x + 592*H(R(1,1,1,0,0),x)
          - 736*H(R(1,1,1,0,0),x)*[1-x]^-1 + 144*H(R(1,1,1,0,0),x)*x + 288*H(
         R(1,1,1,1),x) - 720*H(R(1,1,1,1),x)*[1-x]^-1 + 576*H(R(1,1,1,1),x)*x
          + 672*H(R(1,1,1,1,0),x) - 1344*H(R(1,1,1,1,0),x)*[1-x]^-1 + 672*H(R(
         1,1,1,1,0),x)*x + 480*H(R(1,1,1,1,1),x) - 960*H(R(1,1,1,1,1),x)*
         [1-x]^-1 + 480*H(R(1,1,1,1,1),x)*x + 576*H(R(1,1,1,2),x) - 1152*H(R(1
         ,1,1,2),x)*[1-x]^-1 + 576*H(R(1,1,1,2),x)*x + 280*H(R(1,1,2),x) - 720
         *H(R(1,1,2),x)*[1-x]^-1 + 1768/3*H(R(1,1,2),x)*x + 672*H(R(1,1,2,0),x
         ) - 1344*H(R(1,1,2,0),x)*[1-x]^-1 + 672*H(R(1,1,2,0),x)*x + 528*H(R(1
         ,1,2,1),x) - 1056*H(R(1,1,2,1),x)*[1-x]^-1 + 528*H(R(1,1,2,1),x)*x + 
         320*H(R(1,1,3),x) - 1216*H(R(1,1,3),x)*[1-x]^-1 + 896*H(R(1,1,3),x)*x
          - 1310/3*H(R(1,2),x) + 1148/3*H(R(1,2),x)*[1-x]^-1 + 384*H(R(1,2),x)
         *[1-x]^-1*z2 + 206*H(R(1,2),x)*x - 96*H(R(1,2),x)*z2 - 288*H(R(1,2),x
         )*z2*x + 704/3*H(R(1,2,0),x) - 640*H(R(1,2,0),x)*[1-x]^-1 + 1664/3*H(
         R(1,2,0),x)*x + 1136/3*H(R(1,2,0,0),x) - 1696/3*H(R(1,2,0,0),x)*
         [1-x]^-1 + 560/3*H(R(1,2,0,0),x)*x + 848/3*H(R(1,2,1),x) - 648*H(R(1,
         2,1),x)*[1-x]^-1 + 1568/3*H(R(1,2,1),x)*x + 1984/3*H(R(1,2,1,0),x) - 
         3968/3*H(R(1,2,1,0),x)*[1-x]^-1 + 1984/3*H(R(1,2,1,0),x)*x + 528*H(R(
         1,2,1,1),x) - 1056*H(R(1,2,1,1),x)*[1-x]^-1 + 528*H(R(1,2,1,1),x)*x
          + 576*H(R(1,2,2),x) - 1152*H(R(1,2,2),x)*[1-x]^-1 + 576*H(R(1,2,2),x
         )*x + 592/3*H(R(1,3),x) - 752*H(R(1,3),x)*[1-x]^-1 + 80*H(R(1,3),x)*
         x^-1 + 704*H(R(1,3),x)*x - 80*H(R(1,3),x)*x^2 + 1552/3*H(R(1,3,0),x)
          - 3296/3*H(R(1,3,0),x)*[1-x]^-1 + 1744/3*H(R(1,3,0),x)*x + 1600/3*H(
         R(1,3,1),x) - 3392/3*H(R(1,3,1),x)*[1-x]^-1 + 1792/3*H(R(1,3,1),x)*x
          - 336*H(R(1,4),x) - 96*H(R(1,4),x)*[1-x]^-1 + 432*H(R(1,4),x)*x + 
         814/9*H(R(2),x) + 791/3*H(R(2),x)*[1-x]^-1 - 3712/3*H(R(2),x)*
         [1-x]^-1*z3 + 376*H(R(2),x)*[1-x]^-1*z2 + 176/3*H(R(2),x)*[1+x]^-1 - 
         2464/3*H(R(2),x)*[1+x]^-1*z3 - 488*H(R(2),x)*[1+x]^-1*z2 + 12412/9*H(
         R(2),x)*x + 3808/3*H(R(2),x)*z3 + 176*H(R(2),x)*z3*x - 32/3*H(R(2),x)
         *z2 - 1664/3*H(R(2),x)*z2*x + 1376/3*H(R(2,-2,0),x) - 1856/3*H(R(2,-2
         ,0),x)*[1-x]^-1 - 128/3*H(R(2,-2,0),x)*[1+x]^-1 + 288*H(R(2,-2,0),x)*
         x - 2582/3*H(R(2,0),x) + 740*H(R(2,0),x)*[1-x]^-1 + 352/3*H(R(2,0),x)
         *[1-x]^-1*z2 - 64*H(R(2,0),x)*[1+x]^-1 - 1696/3*H(R(2,0),x)*[1+x]^-1*
         z2 - 662/3*H(R(2,0),x)*x + 616*H(R(2,0),x)*z2 - 1576/3*H(R(2,0),x)*z2
         *x - 20/3*H(R(2,0,0),x) + 56*H(R(2,0,0),x)*[1-x]^-1 - 212/3*H(R(2,0,0
         ),x)*x + 80*H(R(2,0,0),x)*x^2 - 392*H(R(2,0,0,0),x) + 448*H(R(2,0,0,0
         ),x)*[1-x]^-1 + 128*H(R(2,0,0,0),x)*[1+x]^-1 - 8*H(R(2,0,0,0),x)*x - 
         2906/3*H(R(2,1),x) + 1504/3*H(R(2,1),x)*[1-x]^-1 + 1280/3*H(R(2,1),x)
         *[1-x]^-1*z2 - 64*H(R(2,1),x)*[1+x]^-1 - 1376/3*H(R(2,1),x)*[1+x]^-1*
         z2 - 754/3*H(R(2,1),x)*x + 96*H(R(2,1),x)*z2 - 1760/3*H(R(2,1),x)*z2*
         x + 1096/3*H(R(2,1,0),x) - 600*H(R(2,1,0),x)*[1-x]^-1 + 16*H(R(2,1,0)
         ,x)*[1+x]^-1 + 2392/3*H(R(2,1,0),x)*x + 1576/3*H(R(2,1,0,0),x) - 1888/
         3*H(R(2,1,0,0),x)*[1-x]^-1 + 128*H(R(2,1,0,0),x)*[1+x]^-1 + 1480/3*H(
         R(2,1,0,0),x)*x + 360*H(R(2,1,1),x) - 648*H(R(2,1,1),x)*[1-x]^-1 + 
         792*H(R(2,1,1),x)*x + 2576/3*H(R(2,1,1,0),x) - 1440*H(R(2,1,1,0),x)*
         [1-x]^-1 - 64/3*H(R(2,1,1,0),x)*[1+x]^-1 + 2512/3*H(R(2,1,1,0),x)*x
          + 672*H(R(2,1,1,1),x) - 1152*H(R(2,1,1,1),x)*[1-x]^-1 + 672*H(R(2,1,
         1,1),x)*x + 2144/3*H(R(2,1,2),x) - 3680/3*H(R(2,1,2),x)*[1-x]^-1 + 64/
         3*H(R(2,1,2),x)*[1+x]^-1 + 736*H(R(2,1,2),x)*x + 904/3*H(R(2,2),x) - 
         488*H(R(2,2),x)*[1-x]^-1 - 16*H(R(2,2),x)*[1+x]^-1 + 2264/3*H(R(2,2),
         x)*x + 736*H(R(2,2,0),x) - 3488/3*H(R(2,2,0),x)*[1-x]^-1 - 128/3*H(R(
         2,2,0),x)*[1+x]^-1 + 2080/3*H(R(2,2,0),x)*x + 2048/3*H(R(2,2,1),x) - 
         3520/3*H(R(2,2,1),x)*[1-x]^-1 + 2048/3*H(R(2,2,1),x)*x + 808/3*H(R(2,
         3),x) - 3200/3*H(R(2,3),x)*[1-x]^-1 + 192*H(R(2,3),x)*[1+x]^-1 + 2440/
         3*H(R(2,3),x)*x - 1078/3*H(R(3),x) + 718*H(R(3),x)*[1-x]^-1 + 736/3*
         H(R(3),x)*[1-x]^-1*z2 - 976/3*H(R(3),x)*[1+x]^-1 - 2624/3*H(R(3),x)*
         [1+x]^-1*z2 - 3202/3*H(R(3),x)*x + 544/9*H(R(3),x)*x^2 + 432*H(R(3),x
         )*z2 - 720*H(R(3),x)*z2*x + 180*H(R(3,0),x) - 240*H(R(3,0),x)*
         [1-x]^-1 - 168*H(R(3,0),x)*[1+x]^-1 + 164*H(R(3,0),x)*x + 1504/3*H(R(
         3,0,0),x) - 1120/3*H(R(3,0,0),x)*[1-x]^-1 - 1024/3*H(R(3,0,0),x)*
         [1+x]^-1 + 640/3*H(R(3,0,0),x)*x + 808/3*H(R(3,1),x) - 512*H(R(3,1),x
         )*[1-x]^-1 - 256*H(R(3,1),x)*[1+x]^-1 + 680/3*H(R(3,1),x)*x + 2768/3*
         H(R(3,1,0),x) - 1184*H(R(3,1,0),x)*[1-x]^-1 - 192*H(R(3,1,0),x)*
         [1+x]^-1 + 2128/3*H(R(3,1,0),x)*x + 880*H(R(3,1,1),x) - 1184*H(R(3,1,
         1),x)*[1-x]^-1 - 192*H(R(3,1,1),x)*[1+x]^-1 + 688*H(R(3,1,1),x)*x + 
         832*H(R(3,2),x) - 3104/3*H(R(3,2),x)*[1-x]^-1 - 832/3*H(R(3,2),x)*
         [1+x]^-1 + 576*H(R(3,2),x)*x + 538/3*H(R(4),x) - 2288/3*H(R(4),x)*
         [1-x]^-1 + 104*H(R(4),x)*[1+x]^-1 + 1730/3*H(R(4),x)*x - 80*H(R(4),x)
         *x^2 + 896*H(R(4,0),x) - 704*H(R(4,0),x)*[1-x]^-1 - 1952/3*H(R(4,0),x
         )*[1+x]^-1 + 544/3*H(R(4,0),x)*x + 1144*H(R(4,1),x) - 2912/3*H(R(4,1)
         ,x)*[1-x]^-1 - 864*H(R(4,1),x)*[1+x]^-1 + 216*H(R(4,1),x)*x + 980*H(
         R(5),x) - 384*H(R(5),x)*[1-x]^-1 - 1120*H(R(5),x)*[1+x]^-1 - 916/3*H(
         R(5),x)*x );



==> anc/dffc2L3X.h <==

* ---------------------------------------------------------------------------
*
*   The x-space difference of the even-N and odd-N based coefficient functions 
*   for the structure functions  F_2, F_L and F_3 in inclusive charged-current 
*   deep-inelastic scattering for the standard scale choice mu_r = mu_f = Q in 
*   MSbar at three loops (N^3LO). The expansion parameter is alpha_s/(4 pi).
*
*   All three functions vanish in the large-nc limit, where [ca-2cf] -> 0.
*
*   ca, cf are the usual colour factors, nf is the number of light flavours.
*   H(R(m1,...,mk),x) denote harmonic polylogs, z2 = Zeta(2),..., z5=Zeta(5).
*   pqq0m = 2/(1+x) -1 + x.
*
*   g1E(x), g2E(x), g1O(x) and g2O(x) are the inverse Mellin transforms of the
*   even-N and odd-N numerator-N functions, respectively given in (3.18), 
*   (3.19), (3.23) and (3.24) of hep-ph/0504242 and in (2.22), (A.5) and (A.6)
*   of arXiv:0812.4168. id statement in x are included in this file.
*
*   Reference: Non-singlet coefficient functions for charged-current
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*
* ---------------------------------------------------------------------------

 L  c3EminO =
       + cf*[ca-2cf]^2 * (  - 74090/81 + 74090/81*x + 272/3*z5 + 64/3*z5*x - 
         48*z4 + 48*z4*x + 140/9*z3 + 4184/9*z3*x + 764/9*z3*x^2 - 676/3*z2 - 
         3128/9*z2*x - 1828/9*z2*x^2 + 104*z2*z3 + 40*z2*z3*x + 878/15*z2^2 - 
         1406/15*z2^2*x + 416/15*z2^2*x^2 + 1/3*g1E(x) + 1/3*g2E(x) - 1/3*g1O(
         x) - 1/3*g2O(x) - 192*H(R(-1),x)*z3*x^-1 - 1264/3*H(R(-1),x)*z3 - 
         1256/3*H(R(-1),x)*z3*x - 192*H(R(-1),x)*z3*x^2 - 496/9*H(R(-1),x)*z2*
         x^-1 - 988/9*H(R(-1),x)*z2 - 1108/9*H(R(-1),x)*z2*x - 496/9*H(R(-1),x
         )*z2*x^2 + 32/5*H(R(-1),x)*z2^2 + 32/5*H(R(-1),x)*z2^2*x - 384*H(R(-1
         ,-1),x)*z3 - 384*H(R(-1,-1),x)*z3*x + 256*H(R(-1,-1),x)*z2*x^-1 + 208
         *H(R(-1,-1),x)*z2 + 616/3*H(R(-1,-1),x)*z2*x + 256*H(R(-1,-1),x)*z2*
         x^2 + 512*H(R(-1,-1,-1),x)*z2 + 512*H(R(-1,-1,-1),x)*z2*x + 160*H(R(
         -1,-1,-1,0),x) + 464/3*H(R(-1,-1,-1,0),x)*x - 256*H(R(-1,-1,-1,0,0),x
         ) - 256*H(R(-1,-1,-1,0,0),x)*x - 512*H(R(-1,-1,-1,0,1),x) - 512*H(R(
         -1,-1,-1,0,1),x)*x - 40*H(R(-1,-1,0),x) - 80/9*H(R(-1,-1,0),x)*x^-1
          - 200/3*H(R(-1,-1,0),x)*x - 80/9*H(R(-1,-1,0),x)*x^2 - 320*H(R(-1,-1
         ,0),x)*z2 - 320*H(R(-1,-1,0),x)*z2*x - 432*H(R(-1,-1,0,0),x) - 128*H(
         R(-1,-1,0,0),x)*x^-1 - 1208/3*H(R(-1,-1,0,0),x)*x - 128*H(R(-1,-1,0,0
         ),x)*x^2 + 64*H(R(-1,-1,0,0,0),x) + 64*H(R(-1,-1,0,0,0),x)*x + 256*H(
         R(-1,-1,0,0,1),x) + 256*H(R(-1,-1,0,0,1),x)*x - 128*H(R(-1,-1,0,1),x)
          - 256*H(R(-1,-1,0,1),x)*x^-1 - 128*H(R(-1,-1,0,1),x)*x - 256*H(R(-1,
         -1,0,1),x)*x^2 - 6980/27*H(R(-1,0),x) - 1756/9*H(R(-1,0),x)*x^-1 - 
         7196/27*H(R(-1,0),x)*x - 1828/9*H(R(-1,0),x)*x^2 + 192*H(R(-1,0),x)*
         z3 + 192*H(R(-1,0),x)*z3*x - 160*H(R(-1,0),x)*z2*x^-1 - 1640/3*H(R(-1
         ,0),x)*z2 - 544*H(R(-1,0),x)*z2*x - 160*H(R(-1,0),x)*z2*x^2 - 256*H(
         R(-1,0,-1),x)*z2 - 256*H(R(-1,0,-1),x)*z2*x - 160*H(R(-1,0,-1,0),x)
          - 144*H(R(-1,0,-1,0),x)*x + 128*H(R(-1,0,-1,0,0),x) + 128*H(R(-1,0,
         -1,0,0),x)*x + 256*H(R(-1,0,-1,0,1),x) + 256*H(R(-1,0,-1,0,1),x)*x - 
         8/9*H(R(-1,0,0),x) - 788/9*H(R(-1,0,0),x)*x^-1 + 64/9*H(R(-1,0,0),x)*
         x - 788/9*H(R(-1,0,0),x)*x^2 + 224*H(R(-1,0,0),x)*z2 + 224*H(R(-1,0,0
         ),x)*z2*x + 64*H(R(-1,0,0,-1,0),x) + 64*H(R(-1,0,0,-1,0),x)*x + 1112/
         3*H(R(-1,0,0,0),x) + 32*H(R(-1,0,0,0),x)*x^-1 + 1064/3*H(R(-1,0,0,0),
         x)*x + 32*H(R(-1,0,0,0),x)*x^2 - 64*H(R(-1,0,0,0,0),x) - 64*H(R(-1,0,
         0,0,0),x)*x - 160*H(R(-1,0,0,0,1),x) - 160*H(R(-1,0,0,0,1),x)*x + 576
         *H(R(-1,0,0,1),x) + 128*H(R(-1,0,0,1),x)*x^-1 + 576*H(R(-1,0,0,1),x)*
         x + 128*H(R(-1,0,0,1),x)*x^2 + 808/9*H(R(-1,0,1),x) + 152/3*H(R(-1,0,
         1),x)*x^-1 + 808/9*H(R(-1,0,1),x)*x + 152/3*H(R(-1,0,1),x)*x^2 + 896/
         3*H(R(-1,0,1,0),x) + 896/3*H(R(-1,0,1,0),x)*x + 32*H(R(-1,0,1,0,0),x)
          + 32*H(R(-1,0,1,0,0),x)*x + 1280/3*H(R(-1,0,1,1),x) + 1280/3*H(R(-1,
         0,1,1),x)*x - 59134/81*H(R(0),x) - 6790/81*H(R(0),x)*x + 1400/3*H(R(0
         ),x)*z3 + 784/3*H(R(0),x)*z3*x + 656/3*H(R(0),x)*z3*x^2 + 248/3*H(R(0
         ),x)*z2 + 384*H(R(0),x)*z2*x + 724/9*H(R(0),x)*z2*x^2 + 248/15*H(R(0)
         ,x)*z2^2 - 248/15*H(R(0),x)*z2^2*x + 728/3*H(R(0,-1),x)*z3 + 424/3*H(
         R(0,-1),x)*z3*x - 2104/3*H(R(0,-1),x)*z2 + 128/3*H(R(0,-1),x)*z2*x - 
         256*H(R(0,-1),x)*z2*x^2 - 928/3*H(R(0,-1,-1),x)*z2 - 608/3*H(R(0,-1,
         -1),x)*z2*x - 160/3*H(R(0,-1,-1,-1,0),x) + 160/3*H(R(0,-1,-1,-1,0),x)
         *x - 208/3*H(R(0,-1,-1,0),x) - 320*H(R(0,-1,-1,0),x)*x + 616/3*H(R(0,
         -1,-1,0,0),x) + 152/3*H(R(0,-1,-1,0,0),x)*x + 848/3*H(R(0,-1,-1,0,1),
         x) + 688/3*H(R(0,-1,-1,0,1),x)*x + 2248/9*H(R(0,-1,0),x) - 352/3*H(R(
         0,-1,0),x)*x^-1 - 3152/9*H(R(0,-1,0),x)*x + 80/9*H(R(0,-1,0),x)*x^2
          + 192*H(R(0,-1,0),x)*z2 + 128*H(R(0,-1,0),x)*z2*x + 112/3*H(R(0,-1,0
         ,-1,0),x) - 112/3*H(R(0,-1,0,-1,0),x)*x + 592*H(R(0,-1,0,0),x) + 368/
         3*H(R(0,-1,0,0),x)*x + 128*H(R(0,-1,0,0),x)*x^2 - 208/3*H(R(0,-1,0,0,
         0),x) + 16/3*H(R(0,-1,0,0,0),x)*x - 440/3*H(R(0,-1,0,0,1),x) - 328/3*
         H(R(0,-1,0,0,1),x)*x + 2000/3*H(R(0,-1,0,1),x) - 608/3*H(R(0,-1,0,1),
         x)*x + 256*H(R(0,-1,0,1),x)*x^2 + 16/3*H(R(0,-1,0,1,0),x) - 16/3*H(R(
         0,-1,0,1,0),x)*x + 652/9*H(R(0,0),x) - 280/3*H(R(0,0),x)*x + 1828/9*
         H(R(0,0),x)*x^2 - 152/3*H(R(0,0),x)*z3 + 152/3*H(R(0,0),x)*z3*x + 436
         *H(R(0,0),x)*z2 + 644/3*H(R(0,0),x)*z2*x + 592/3*H(R(0,0),x)*z2*x^2
          + 136/3*H(R(0,0,-1),x)*z2 - 136/3*H(R(0,0,-1),x)*z2*x + 208/3*H(R(0,
         0,-1,-1,0),x) - 208/3*H(R(0,0,-1,-1,0),x)*x + 928/3*H(R(0,0,-1,0),x)
          + 16*H(R(0,0,-1,0),x)*x + 64*H(R(0,0,-1,0),x)*x^2 - 56*H(R(0,0,-1,0,
         0),x) + 56*H(R(0,0,-1,0,0),x)*x - 32/3*H(R(0,0,-1,0,1),x) + 32/3*H(R(
         0,0,-1,0,1),x)*x + 544/3*H(R(0,0,0),x) + 96*H(R(0,0,0),x)*x + 788/9*
         H(R(0,0,0),x)*x^2 - 8*H(R(0,0,0),x)*z2 + 8*H(R(0,0,0),x)*z2*x - 16*H(
         R(0,0,0,-1,0),x) + 16*H(R(0,0,0,-1,0),x)*x - 548/3*H(R(0,0,0,0),x) - 
         124/3*H(R(0,0,0,0),x)*x - 64*H(R(0,0,0,0),x)*x^2 + 16*H(R(0,0,0,0,0),
         x) - 16*H(R(0,0,0,0,0),x)*x + 16/3*H(R(0,0,0,0,1),x) - 16/3*H(R(0,0,0
         ,0,1),x)*x - 1040/3*H(R(0,0,0,1),x) - 704/3*H(R(0,0,0,1),x)*x - 400/3
         *H(R(0,0,0,1),x)*x^2 - 96*H(R(0,0,1),x) - 480*H(R(0,0,1),x)*x - 152/3
         *H(R(0,0,1),x)*x^2 + 16/3*H(R(0,0,1),x)*z2 - 16/3*H(R(0,0,1),x)*z2*x
          - 64*H(R(0,0,1,0),x) - 616/3*H(R(0,0,1,0),x)*x - 16/3*H(R(0,0,1,0,1)
         ,x) + 16/3*H(R(0,0,1,0,1),x)*x - 320/3*H(R(0,0,1,1),x) - 320*H(R(0,0,
         1,1),x)*x + 16/3*H(R(0,0,1,1,0),x) - 16/3*H(R(0,0,1,1,0),x)*x - 6304/
         27*H(R(0,1),x) + 14792/27*H(R(0,1),x)*x - 184/3*H(R(0,1),x)*z2 + 152*
         H(R(0,1),x)*z2*x - 376/3*H(R(0,1,0),x) - 160*H(R(0,1,0),x)*x + 64*H(
         R(0,1,0),x)*z2 + 64*H(R(0,1,0),x)*z2*x + 64*H(R(0,1,0,-1,0),x) + 64*
         H(R(0,1,0,-1,0),x)*x - 64/3*H(R(0,1,0,0),x) - 144*H(R(0,1,0,0),x)*x
          + 16/3*H(R(0,1,0,0),x)*x^2 - 32*H(R(0,1,0,0,0),x) - 32*H(R(0,1,0,0,0
         ),x)*x - 32*H(R(0,1,0,0,1),x) - 32*H(R(0,1,0,0,1),x)*x - 64/3*H(R(0,1
         ,0,1),x) - 32*H(R(0,1,0,1),x)*x - 2272/9*H(R(0,1,1),x) - 2272/9*H(R(0
         ,1,1),x)*x + 64/3*H(R(0,1,1,0),x) + 32*H(R(0,1,1,0),x)*x + 32*H(R(0,1
         ,1,0,0),x) + 32*H(R(0,1,1,0,0),x)*x - 2576/27*H(R(1),x) + 2576/27*H(
         R(1),x)*x - 80/3*H(R(1),x)*z3*x^-1 - 592/3*H(R(1),x)*z3 + 592/3*H(R(1
         ),x)*z3*x + 80/3*H(R(1),x)*z3*x^2 - 76/3*H(R(1),x)*z2*x^-1 - 132*H(R(
         1),x)*z2 + 132*H(R(1),x)*z2*x + 76/3*H(R(1),x)*z2*x^2 - 728/3*H(R(1,0
         ),x) + 728/3*H(R(1,0),x)*x - 112/3*H(R(1,0),x)*z2*x^-1 + 112/3*H(R(1,
         0),x)*z2 - 112/3*H(R(1,0),x)*z2*x + 112/3*H(R(1,0),x)*z2*x^2 + 704/3*
         H(R(1,0,-1,0),x) - 64*H(R(1,0,-1,0),x)*x^-1 - 704/3*H(R(1,0,-1,0),x)*
         x + 64*H(R(1,0,-1,0),x)*x^2 - 16*H(R(1,0,0),x) + 16*H(R(1,0,0),x)*x
          - 256/3*H(R(1,0,0,0),x) + 32*H(R(1,0,0,0),x)*x^-1 + 256/3*H(R(1,0,0,
         0),x)*x - 32*H(R(1,0,0,0),x)*x^2 - 16/3*H(R(1,0,0,1),x) + 16/3*H(R(1,
         0,0,1),x)*x^-1 + 16/3*H(R(1,0,0,1),x)*x - 16/3*H(R(1,0,0,1),x)*x^2 - 
         128/3*H(R(1,0,1),x) + 128/3*H(R(1,0,1),x)*x - 64/3*H(R(1,0,1,0),x) + 
         64/3*H(R(1,0,1,0),x)*x - 4544/9*H(R(1,1),x) + 4544/9*H(R(1,1),x)*x - 
         128*H(R(1,1),x)*z2 + 128*H(R(1,1),x)*z2*x + 128/3*H(R(1,1,0),x) - 128/
         3*H(R(1,1,0),x)*x + 368/3*H(R(1,1,0,0),x) - 16/3*H(R(1,1,0,0),x)*x^-1
          - 368/3*H(R(1,1,0,0),x)*x + 16/3*H(R(1,1,0,0),x)*x^2 + 32/3*H(R(1,1,
         0,1),x) - 32/3*H(R(1,1,0,1),x)*x - 32/3*H(R(1,1,1,0),x) + 32/3*H(R(1,
         1,1,0),x)*x - 2/3*delta([1-x])*z3 )

       + cf*[ca-2cf]^2*pqq0m * ( 472/3*z5 - 760/3*z3 - 17588/81*z2 - 1040/3*z2
         *z3 + 82/3*z2^2 + 1408/9*H(R(-1),x)*z3 + 6976/27*H(R(-1),x)*z2 + 376/
         15*H(R(-1),x)*z2^2 + 5792/3*H(R(-1,-1),x)*z3 - 1760/9*H(R(-1,-1),x)*
         z2 - 1920*H(R(-1,-1,-1),x)*z2 - 3520/9*H(R(-1,-1,-1,0),x) + 1088*H(R(
         -1,-1,-1,0,0),x) + 1920*H(R(-1,-1,-1,0,1),x) + 4288/9*H(R(-1,-1,0),x)
          + 6656/3*H(R(-1,-1,0),x)*z2 - 64*H(R(-1,-1,0,-1,0),x) + 5984/9*H(R(
         -1,-1,0,0),x) - 2432/3*H(R(-1,-1,0,0,0),x) - 1984*H(R(-1,-1,0,0,1),x)
          - 1792/3*H(R(-1,-1,0,1,0),x) - 2560/3*H(R(-1,-1,0,1,1),x) - 17032/81
         *H(R(-1,0),x) - 2656/3*H(R(-1,0),x)*z3 + 1160/9*H(R(-1,0),x)*z2 + 
         1296*H(R(-1,0,-1),x)*z2 - 32*H(R(-1,0,-1,-1,0),x) + 3872/9*H(R(-1,0,
         -1,0),x) - 704*H(R(-1,0,-1,0,0),x) - 1312*H(R(-1,0,-1,0,1),x) - 15568/
         27*H(R(-1,0,0),x) - 2752/3*H(R(-1,0,0),x)*z2 - 128/3*H(R(-1,0,0,-1,0)
         ,x) - 5912/9*H(R(-1,0,0,0),x) + 928/3*H(R(-1,0,0,0,0),x) + 768*H(R(-1
         ,0,0,0,1),x) - 352/9*H(R(-1,0,0,1),x) + 784/3*H(R(-1,0,0,1,0),x) + 
         1280/3*H(R(-1,0,0,1,1),x) - 544/27*H(R(-1,0,1),x) + 512/3*H(R(-1,0,1)
         ,x)*z2 + 448/3*H(R(-1,0,1,0,0),x) + 160/3*H(R(-1,0,1,0,1),x) + 704/9*
         H(R(-1,0,1,1),x) - 160/3*H(R(-1,0,1,1,0),x) + 2374/9*H(R(0),x) - 48*
         H(R(0),x)*z4 - 2216/9*H(R(0),x)*z3 - 2176/27*H(R(0),x)*z2 + 928/15*H(
         R(0),x)*z2^2 - 3664/3*H(R(0,-1),x)*z3 + 2288/9*H(R(0,-1),x)*z2 + 1312
         *H(R(0,-1,-1),x)*z2 + 3872/9*H(R(0,-1,-1,0),x) - 2128/3*H(R(0,-1,-1,0
         ,0),x) - 1312*H(R(0,-1,-1,0,1),x) - 10864/27*H(R(0,-1,0),x) - 4048/3*
         H(R(0,-1,0),x)*z2 + 64/3*H(R(0,-1,0,-1,0),x) - 6128/9*H(R(0,-1,0,0),x
         ) + 1424/3*H(R(0,-1,0,0,0),x) + 3472/3*H(R(0,-1,0,0,1),x) - 352/9*H(
         R(0,-1,0,1),x) + 928/3*H(R(0,-1,0,1,0),x) + 1280/3*H(R(0,-1,0,1,1),x)
          + 24500/81*H(R(0,0),x) + 192*H(R(0,0),x)*z3 - 2324/9*H(R(0,0),x)*z2
          - 2048/3*H(R(0,0,-1),x)*z2 + 128/3*H(R(0,0,-1,-1,0),x) - 3920/9*H(R(
         0,0,-1,0),x) + 1120/3*H(R(0,0,-1,0,0),x) + 704*H(R(0,0,-1,0,1),x) + 
         7408/27*H(R(0,0,0),x) + 512/3*H(R(0,0,0),x)*z2 + 160/3*H(R(0,0,0,-1,0
         ),x) + 2972/9*H(R(0,0,0,0),x) - 64*H(R(0,0,0,0,0),x) - 160*H(R(0,0,0,
         0,1),x) + 1648/9*H(R(0,0,0,1),x) - 64*H(R(0,0,0,1,0),x) - 320/3*H(R(0
         ,0,0,1,1),x) + 272/27*H(R(0,0,1),x) - 704/3*H(R(0,0,1),x)*z2 - 160/3*
         H(R(0,0,1,0,0),x) - 64/3*H(R(0,0,1,0,1),x) - 352/9*H(R(0,0,1,1),x) + 
         64/3*H(R(0,0,1,1,0),x) + 112*H(R(0,1),x) - 736/3*H(R(0,1),x)*z3 - 144
         *H(R(0,1),x)*z2 - 512/3*H(R(0,1,0),x)*z2 - 64/3*H(R(0,1,0,-1,0),x) + 
         16*H(R(0,1,0,0),x) + 128/3*H(R(0,1,0,0,0),x) + 224/3*H(R(0,1,0,0,1),x
         ) - 64/3*H(R(0,1,0,1,0),x) - 128*H(R(0,1,1),x)*z2 + 128/3*H(R(0,1,1,0
         ,0),x) + 32/3*H(R(0,1,1,0,1),x) - 32/3*H(R(0,1,1,1,0),x) )

       + cf*nf*[ca-2cf] * ( 5360/81 - 5360/81*x + 64/9*z3 - 320/9*z3*x + 64/3*
         z3*x^2 + 640/9*z2 + 88/3*z2*x + 376/9*z2*x^2 - 32/5*z2^2 - 32/5*z2^2*
         x + 64/3*H(R(-1),x)*z3 + 64/3*H(R(-1),x)*z3*x - 32/3*H(R(-1),x)*z2*
         x^-1 + 64/9*H(R(-1),x)*z2 + 64/9*H(R(-1),x)*z2*x - 32/3*H(R(-1),x)*z2
         *x^2 - 64/3*H(R(-1,-1),x)*z2 - 64/3*H(R(-1,-1),x)*z2*x - 128/3*H(R(-1
         ,-1,-1,0),x) - 128/3*H(R(-1,-1,-1,0),x)*x + 128/3*H(R(-1,-1,0),x) - 
         64/3*H(R(-1,-1,0),x)*x^-1 + 128/3*H(R(-1,-1,0),x)*x - 64/3*H(R(-1,-1,
         0),x)*x^2 + 64*H(R(-1,-1,0,0),x) + 64*H(R(-1,-1,0,0),x)*x + 1400/27*
         H(R(-1,0),x) + 376/9*H(R(-1,0),x)*x^-1 + 1400/27*H(R(-1,0),x)*x + 376/
         9*H(R(-1,0),x)*x^2 + 32/3*H(R(-1,0),x)*z2 + 32/3*H(R(-1,0),x)*z2*x + 
         128/3*H(R(-1,0,-1,0),x) + 128/3*H(R(-1,0,-1,0),x)*x + 128/9*H(R(-1,0,
         0),x) + 32*H(R(-1,0,0),x)*x^-1 + 128/9*H(R(-1,0,0),x)*x + 32*H(R(-1,0
         ,0),x)*x^2 - 32*H(R(-1,0,0,0),x) - 32*H(R(-1,0,0,0),x)*x + 128/9*H(R(
         -1,0,1),x) + 128/9*H(R(-1,0,1),x)*x + 2512/81*H(R(0),x) + 4816/81*H(
         R(0),x)*x - 32/3*H(R(0),x)*z3 - 32/3*H(R(0),x)*z3*x + 24*H(R(0),x)*z2
          + 8/3*H(R(0),x)*z2*x + 32/3*H(R(0),x)*z2*x^2 + 64/3*H(R(0,-1),x)*z2
          + 64/3*H(R(0,-1),x)*z2*x + 128/3*H(R(0,-1,-1,0),x) + 128/3*H(R(0,-1,
         -1,0),x)*x + 32/9*H(R(0,-1,0),x) + 64/3*H(R(0,-1,0),x)*x^-1 - 160/9*
         H(R(0,-1,0),x)*x + 64/3*H(R(0,-1,0),x)*x^2 - 128/3*H(R(0,-1,0,0),x)
          - 128/3*H(R(0,-1,0,0),x)*x - 632/9*H(R(0,0),x) + 128/9*H(R(0,0),x)*x
          - 376/9*H(R(0,0),x)*x^2 - 32*H(R(0,0,-1,0),x) - 32*H(R(0,0,-1,0),x)*
         x - 72*H(R(0,0,0),x) - 88/3*H(R(0,0,0),x)*x - 32*H(R(0,0,0),x)*x^2 - 
         32/3*H(R(0,0,1),x) - 32/3*H(R(0,0,1),x)*x - 656/27*H(R(0,1),x) - 656/
         27*H(R(0,1),x)*x + 64/9*H(R(0,1,1),x) + 64/9*H(R(0,1,1),x)*x - 976/27
         *H(R(1),x) + 976/27*H(R(1),x)*x + 128/9*H(R(1,1),x) - 128/9*H(R(1,1),
         x)*x )

       + cf*nf*[ca-2cf]*pqq0m * ( 160/3*z3 + 1328/81*z2 + 304/15*z2^2 - 256/9*
         H(R(-1),x)*z3 - 1600/27*H(R(-1),x)*z2 + 320/9*H(R(-1,-1),x)*z2 + 640/
         9*H(R(-1,-1,-1,0),x) - 640/9*H(R(-1,-1,0),x) - 1088/9*H(R(-1,-1,0,0),
         x) + 2656/81*H(R(-1,0),x) - 224/9*H(R(-1,0),x)*z2 - 704/9*H(R(-1,0,-1
         ,0),x) + 2560/27*H(R(-1,0,0),x) + 1088/9*H(R(-1,0,0,0),x) + 64/9*H(R(
         -1,0,0,1),x) + 640/27*H(R(-1,0,1),x) - 128/9*H(R(-1,0,1,1),x) - 232/9
         *H(R(0),x) + 176/9*H(R(0),x)*z3 + 184/27*H(R(0),x)*z2 - 416/9*H(R(0,
         -1),x)*z2 - 704/9*H(R(0,-1,-1,0),x) + 1600/27*H(R(0,-1,0),x) + 1088/9
         *H(R(0,-1,0,0),x) + 64/9*H(R(0,-1,0,1),x) - 3056/81*H(R(0,0),x) + 80/
         9*H(R(0,0),x)*z2 + 800/9*H(R(0,0,-1,0),x) - 664/27*H(R(0,0,0),x) - 
         368/9*H(R(0,0,0,0),x) - 64/9*H(R(0,0,0,1),x) - 320/27*H(R(0,0,1),x)
          + 64/9*H(R(0,0,1,1),x) )

       + cf^2*[ca-2cf] * (  - 23908/81 + 23908/81*x + 620/3*z5 - 1484/3*z5*x
          - 48*z4 + 48*z4*x - 4538/9*z3 + 1666/9*z3*x - 1072/3*z3*x^2 - 8048/9
         *z2 + 440*z2*x - 4028/9*z2*x^2 - 256/3*z2*z3 + 400/3*z2*z3*x + 1074/5
         *z2^2 - 98/5*z2^2*x + 536/5*z2^2*x^2 - 32*H(R(-1),x)*z3*x^-1 - 368*H(
         R(-1),x)*z3 - 568/3*H(R(-1),x)*z3*x - 32*H(R(-1),x)*z3*x^2 + 200*H(R(
         -1),x)*z2*x^-1 + 1756/9*H(R(-1),x)*z2 + 1636/9*H(R(-1),x)*z2*x + 200*
         H(R(-1),x)*z2*x^2 + 536/5*H(R(-1),x)*z2^2 + 536/5*H(R(-1),x)*z2^2*x
          + 48*H(R(-1,-1),x)*z3 + 48*H(R(-1,-1),x)*z3*x + 80*H(R(-1,-1),x)*z2*
         x^-1 + 1144/3*H(R(-1,-1),x)*z2 + 536/3*H(R(-1,-1),x)*z2*x + 80*H(R(-1
         ,-1),x)*z2*x^2 + 32*H(R(-1,-1,-1),x)*z2 + 32*H(R(-1,-1,-1),x)*z2*x - 
         192*H(R(-1,-1,-1,-1,0),x) - 192*H(R(-1,-1,-1,-1,0),x)*x + 1328/3*H(R(
         -1,-1,-1,0),x) - 32*H(R(-1,-1,-1,0),x)*x^-1 + 688/3*H(R(-1,-1,-1,0),x
         )*x - 32*H(R(-1,-1,-1,0),x)*x^2 + 288*H(R(-1,-1,-1,0,0),x) + 288*H(R(
         -1,-1,-1,0,0),x)*x - 128*H(R(-1,-1,-1,0,1),x) - 128*H(R(-1,-1,-1,0,1)
         ,x)*x + 536/3*H(R(-1,-1,0),x) + 688/3*H(R(-1,-1,0),x)*x^-1 + 152*H(R(
         -1,-1,0),x)*x + 688/3*H(R(-1,-1,0),x)*x^2 + 128*H(R(-1,-1,0),x)*z2 + 
         128*H(R(-1,-1,0),x)*z2*x + 192*H(R(-1,-1,0,-1,0),x) + 192*H(R(-1,-1,0
         ,-1,0),x)*x - 1768/3*H(R(-1,-1,0,0),x) + 32*H(R(-1,-1,0,0),x)*x^-1 - 
         296*H(R(-1,-1,0,0),x)*x + 32*H(R(-1,-1,0,0),x)*x^2 - 256*H(R(-1,-1,0,
         0,0),x) - 256*H(R(-1,-1,0,0,0),x)*x - 96*H(R(-1,-1,0,0,1),x) - 96*H(
         R(-1,-1,0,0,1),x)*x - 160*H(R(-1,-1,0,1),x) - 96*H(R(-1,-1,0,1),x)*
         x^-1 - 64*H(R(-1,-1,0,1),x)*x - 96*H(R(-1,-1,0,1),x)*x^2 - 64*H(R(-1,
         -1,0,1,0),x) - 64*H(R(-1,-1,0,1,0),x)*x - 64*H(R(-1,-1,0,1,1),x) - 64
         *H(R(-1,-1,0,1,1),x)*x - 31828/27*H(R(-1,0),x) - 4436/9*H(R(-1,0),x)*
         x^-1 - 31900/27*H(R(-1,0),x)*x - 4028/9*H(R(-1,0),x)*x^2 + 48*H(R(-1,
         0),x)*z3 + 48*H(R(-1,0),x)*z3*x + 16*H(R(-1,0),x)*z2*x^-1 - 88/3*H(R(
         -1,0),x)*z2 + 40/3*H(R(-1,0),x)*z2*x + 16*H(R(-1,0),x)*z2*x^2 + 96*H(
         R(-1,0,-1),x)*z2 + 96*H(R(-1,0,-1),x)*z2*x + 192*H(R(-1,0,-1,-1,0),x)
          + 192*H(R(-1,0,-1,-1,0),x)*x - 1192/3*H(R(-1,0,-1,0),x) + 32*H(R(-1,
         0,-1,0),x)*x^-1 - 664/3*H(R(-1,0,-1,0),x)*x + 32*H(R(-1,0,-1,0),x)*
         x^2 - 224*H(R(-1,0,-1,0,0),x) - 224*H(R(-1,0,-1,0,0),x)*x - 3328/9*H(
         R(-1,0,0),x) - 392*H(R(-1,0,0),x)*x^-1 - 3256/9*H(R(-1,0,0),x)*x - 
         392*H(R(-1,0,0),x)*x^2 - 32*H(R(-1,0,0,-1,0),x) - 32*H(R(-1,0,0,-1,0)
         ,x)*x - 268/3*H(R(-1,0,0,0),x) - 64*H(R(-1,0,0,0),x)*x^-1 - 532/3*H(
         R(-1,0,0,0),x)*x - 64*H(R(-1,0,0,0),x)*x^2 + 32*H(R(-1,0,0,0,0),x) + 
         32*H(R(-1,0,0,0,0),x)*x + 32*H(R(-1,0,0,0,1),x) + 32*H(R(-1,0,0,0,1),
         x)*x + 176/3*H(R(-1,0,0,1),x) - 32*H(R(-1,0,0,1),x)*x^-1 + 32/3*H(R(
         -1,0,0,1),x)*x - 32*H(R(-1,0,0,1),x)*x^2 + 32*H(R(-1,0,0,1,0),x) + 32
         *H(R(-1,0,0,1,0),x)*x + 32*H(R(-1,0,0,1,1),x) + 32*H(R(-1,0,0,1,1),x)
         *x - 952/9*H(R(-1,0,1),x) - 256/3*H(R(-1,0,1),x)*x^-1 - 952/9*H(R(-1,
         0,1),x)*x - 256/3*H(R(-1,0,1),x)*x^2 + 32*H(R(-1,0,1),x)*z2 + 32*H(R(
         -1,0,1),x)*z2*x + 128/3*H(R(-1,0,1,0),x) - 32*H(R(-1,0,1,0),x)*x^-1
          + 128/3*H(R(-1,0,1,0),x)*x - 32*H(R(-1,0,1,0),x)*x^2 + 256/3*H(R(-1,
         0,1,1),x) - 32*H(R(-1,0,1,1),x)*x^-1 + 256/3*H(R(-1,0,1,1),x)*x - 32*
         H(R(-1,0,1,1),x)*x^2 - 55106/81*H(R(0),x) + 86032/81*H(R(0),x)*x + 
         1180/3*H(R(0),x)*z3 - 2156/3*H(R(0),x)*z3*x + 48*H(R(0),x)*z3*x^2 - 
         1450/3*H(R(0),x)*z2 - 2*H(R(0),x)*z2*x - 728/3*H(R(0),x)*z2*x^2 + 88*
         H(R(0),x)*z2^2 - 80*H(R(0),x)*z2^2*x - 632/3*H(R(0,-1),x)*z3 - 184/3*
         H(R(0,-1),x)*z3*x + 96*H(R(0,-1),x)*z2*x^-1 - 2248/3*H(R(0,-1),x)*z2
          + 1328/3*H(R(0,-1),x)*z2*x - 80*H(R(0,-1),x)*z2*x^2 + 464/3*H(R(0,-1
         ,-1),x)*z2 + 208/3*H(R(0,-1,-1),x)*z2*x + 736/3*H(R(0,-1,-1,-1,0),x)
          + 608/3*H(R(0,-1,-1,-1,0),x)*x - 944/3*H(R(0,-1,-1,0),x) + 64*H(R(0,
         -1,-1,0),x)*x^-1 - 352/3*H(R(0,-1,-1,0),x)*x + 32*H(R(0,-1,-1,0),x)*
         x^2 - 384*H(R(0,-1,-1,0,0),x) - 96*H(R(0,-1,-1,0,0),x)*x - 32*H(R(0,
         -1,-1,0,1),x) + 32*H(R(0,-1,-1,0,1),x)*x - 316/9*H(R(0,-1,0),x) - 704/
         3*H(R(0,-1,0),x)*x^-1 - 4036/9*H(R(0,-1,0),x)*x - 688/3*H(R(0,-1,0),x
         )*x^2 - 928/3*H(R(0,-1,0),x)*z2 + 160/3*H(R(0,-1,0),x)*z2*x - 640/3*
         H(R(0,-1,0,-1,0),x) - 320/3*H(R(0,-1,0,-1,0),x)*x + 2320/3*H(R(0,-1,0
         ,0),x) - 64*H(R(0,-1,0,0),x)*x^-1 - 1408/3*H(R(0,-1,0,0),x)*x - 32*H(
         R(0,-1,0,0),x)*x^2 + 1264/3*H(R(0,-1,0,0,0),x) - 304/3*H(R(0,-1,0,0,0
         ),x)*x + 224*H(R(0,-1,0,0,1),x) - 64*H(R(0,-1,0,0,1),x)*x + 592*H(R(0
         ,-1,0,1),x) - 64*H(R(0,-1,0,1),x)*x^-1 - 1504/3*H(R(0,-1,0,1),x)*x + 
         96*H(R(0,-1,0,1),x)*x^2 + 96*H(R(0,-1,0,1,0),x) - 32*H(R(0,-1,0,1,0),
         x)*x + 96*H(R(0,-1,0,1,1),x) - 32*H(R(0,-1,0,1,1),x)*x + 4738/9*H(R(0
         ,0),x) - 9790/9*H(R(0,0),x)*x + 4028/9*H(R(0,0),x)*x^2 + 160*H(R(0,0)
         ,x)*z3 - 128*H(R(0,0),x)*z3*x + 32*H(R(0,0),x)*z2 - 512*H(R(0,0),x)*
         z2*x - 352*H(R(0,0,-1),x)*z2 - 48*H(R(0,0,-1),x)*z2*x - 256*H(R(0,0,
         -1,-1,0),x) - 96*H(R(0,0,-1,-1,0),x)*x + 1648/3*H(R(0,0,-1,0),x) - 
         352*H(R(0,0,-1,0),x)*x + 32*H(R(0,0,-1,0),x)*x^2 + 432*H(R(0,0,-1,0,0
         ),x) - 80*H(R(0,0,-1,0,0),x)*x + 224*H(R(0,0,-1,0,1),x) + 562*H(R(0,0
         ,0),x) + 786*H(R(0,0,0),x)*x + 392*H(R(0,0,0),x)*x^2 + 88*H(R(0,0,0),
         x)*z2 - 88*H(R(0,0,0),x)*z2*x + 832/3*H(R(0,0,0,-1,0),x) - 544/3*H(R(
         0,0,0,-1,0),x)*x - 368/3*H(R(0,0,0,0),x) + 1952/3*H(R(0,0,0,0),x)*x
          + 32*H(R(0,0,0,0),x)*x^2 - 104*H(R(0,0,0,0,0),x) + 104*H(R(0,0,0,0,0
         ),x)*x - 72*H(R(0,0,0,0,1),x) + 72*H(R(0,0,0,0,1),x)*x + 40*H(R(0,0,0
         ,1),x) + 408*H(R(0,0,0,1),x)*x + 32*H(R(0,0,0,1),x)*x^2 - 32*H(R(0,0,
         0,1,0),x) + 32*H(R(0,0,0,1,0),x)*x - 32*H(R(0,0,0,1,1),x) + 32*H(R(0,
         0,0,1,1),x)*x + 308*H(R(0,0,1),x) - 300*H(R(0,0,1),x)*x + 256/3*H(R(0
         ,0,1),x)*x^2 - 96*H(R(0,0,1),x)*z2 - 16*H(R(0,0,1),x)*z2*x + 156*H(R(
         0,0,1,0),x) + 428/3*H(R(0,0,1,0),x)*x + 32*H(R(0,0,1,0),x)*x^2 + 32/3
         *H(R(0,0,1,0,0),x) - 32/3*H(R(0,0,1,0,0),x)*x + 544/3*H(R(0,0,1,1),x)
          + 320/3*H(R(0,0,1,1),x)*x + 32*H(R(0,0,1,1),x)*x^2 - 6902/27*H(R(0,1
         ),x) - 13310/27*H(R(0,1),x)*x + 16*H(R(0,1),x)*z3 + 16*H(R(0,1),x)*z3
         *x + 32*H(R(0,1),x)*z2*x^-1 - 156*H(R(0,1),x)*z2 + 20*H(R(0,1),x)*z2*
         x - 16*H(R(0,1),x)*z2*x^2 + 192*H(R(0,1,0),x) - 760/3*H(R(0,1,0),x)*x
          + 16*H(R(0,1,0),x)*z2 + 16*H(R(0,1,0),x)*z2*x + 64*H(R(0,1,0,-1,0),x
         ) + 64*H(R(0,1,0,-1,0),x)*x + 64*H(R(0,1,0,0),x) + 128/3*H(R(0,1,0,0)
         ,x)*x - 32*H(R(0,1,0,0,0),x) - 32*H(R(0,1,0,0,0),x)*x + 96*H(R(0,1,0,
         1),x) + 256/3*H(R(0,1,0,1),x)*x + 1384/9*H(R(0,1,1),x) - 2840/9*H(R(0
         ,1,1),x)*x - 16*H(R(0,1,1),x)*z2 - 16*H(R(0,1,1),x)*z2*x + 416/3*H(R(
         0,1,1,0),x) + 448/3*H(R(0,1,1,0),x)*x + 96*H(R(0,1,1,1),x) + 96*H(R(0
         ,1,1,1),x)*x - 18526/27*H(R(1),x) + 18526/27*H(R(1),x)*x - 16*H(R(1),
         x)*z3*x^-1 - 16*H(R(1),x)*z3 + 16*H(R(1),x)*z3*x + 16*H(R(1),x)*z3*
         x^2 + 128/3*H(R(1),x)*z2*x^-1 - 304*H(R(1),x)*z2 + 304*H(R(1),x)*z2*x
          - 128/3*H(R(1),x)*z2*x^2 + 584/3*H(R(1,0),x) - 584/3*H(R(1,0),x)*x
          - 16*H(R(1,0),x)*z2*x^-1 + 16/3*H(R(1,0),x)*z2 - 16/3*H(R(1,0),x)*z2
         *x + 16*H(R(1,0),x)*z2*x^2 + 704/3*H(R(1,0,-1,0),x) - 64*H(R(1,0,-1,0
         ),x)*x^-1 - 704/3*H(R(1,0,-1,0),x)*x + 64*H(R(1,0,-1,0),x)*x^2 + 496/
         3*H(R(1,0,0),x) - 496/3*H(R(1,0,0),x)*x - 320/3*H(R(1,0,0,0),x) + 32*
         H(R(1,0,0,0),x)*x^-1 + 320/3*H(R(1,0,0,0),x)*x - 32*H(R(1,0,0,0),x)*
         x^2 + 160/3*H(R(1,0,0,1),x) - 160/3*H(R(1,0,0,1),x)*x + 200*H(R(1,0,1
         ),x) - 200*H(R(1,0,1),x)*x - 64/3*H(R(1,0,1,0),x) + 64/3*H(R(1,0,1,0)
         ,x)*x + 200/9*H(R(1,1),x) - 200/9*H(R(1,1),x)*x + 16*H(R(1,1),x)*z2*
         x^-1 - 272/3*H(R(1,1),x)*z2 + 272/3*H(R(1,1),x)*z2*x - 16*H(R(1,1),x)
         *z2*x^2 + 808/3*H(R(1,1,0),x) - 808/3*H(R(1,1,0),x)*x + 64/3*H(R(1,1,
         0,0),x) - 64/3*H(R(1,1,0,0),x)*x + 32/3*H(R(1,1,0,1),x) - 32/3*H(R(1,
         1,0,1),x)*x + 192*H(R(1,1,1),x) - 192*H(R(1,1,1),x)*x - 32/3*H(R(1,1,
         1,0),x) + 32/3*H(R(1,1,1,0),x)*x )

       + cf^2*[ca-2cf]*pqq0m * (  - 1040/3*z5 - 1580/3*z3 - 33880/81*z2 + 848/
         3*z2*z3 - 812/15*z2^2 + 7748/9*H(R(-1),x)*z3 + 14960/27*H(R(-1),x)*z2
          - 384/5*H(R(-1),x)*z2^2 - 656/3*H(R(-1,-1),x)*z3 - 8272/9*H(R(-1,-1)
         ,x)*z2 + 192*H(R(-1,-1,-1),x)*z2 + 768*H(R(-1,-1,-1,-1,0),x) - 9632/9
         *H(R(-1,-1,-1,0),x) - 1248*H(R(-1,-1,-1,0,0),x) + 192*H(R(-1,-1,-1,0,
         1),x) + 6272/9*H(R(-1,-1,0),x) - 992/3*H(R(-1,-1,0),x)*z2 - 864*H(R(
         -1,-1,0,-1,0),x) + 14128/9*H(R(-1,-1,0,0),x) + 3856/3*H(R(-1,-1,0,0,0
         ),x) + 544/3*H(R(-1,-1,0,0,1),x) + 384*H(R(-1,-1,0,1),x) + 128*H(R(-1
         ,-1,0,1,0),x) - 128/3*H(R(-1,-1,0,1,1),x) - 36656/81*H(R(-1,0),x) + 
         2128/3*H(R(-1,0),x)*z3 + 6136/9*H(R(-1,0),x)*z2 - 416*H(R(-1,0,-1),x)
         *z2 - 832*H(R(-1,0,-1,-1,0),x) + 8824/9*H(R(-1,0,-1,0),x) + 3296/3*H(
         R(-1,0,-1,0,0),x) - 25448/27*H(R(-1,0,0),x) + 1648/3*H(R(-1,0,0),x)*
         z2 + 2368/3*H(R(-1,0,0,-1,0),x) - 11500/9*H(R(-1,0,0,0),x) - 1936/3*
         H(R(-1,0,0,0,0),x) - 560*H(R(-1,0,0,0,1),x) - 4304/9*H(R(-1,0,0,1),x)
          - 1232/3*H(R(-1,0,0,1,0),x) - 352*H(R(-1,0,0,1,1),x) - 5552/27*H(R(
         -1,0,1),x) + 368/3*H(R(-1,0,1),x)*z2 - 192*H(R(-1,0,1,0),x) - 320/3*
         H(R(-1,0,1,0,0),x) - 544/3*H(R(-1,0,1,0,1),x) - 896/9*H(R(-1,0,1,1),x
         ) - 288*H(R(-1,0,1,1,0),x) - 192*H(R(-1,0,1,1,1),x) + 3278/9*H(R(0),x
         ) - 48*H(R(0),x)*z4 - 4420/9*H(R(0),x)*z3 - 6350/27*H(R(0),x)*z2 + 8/
         5*H(R(0),x)*z2^2 + 1472/3*H(R(0,-1),x)*z3 + 7240/9*H(R(0,-1),x)*z2 - 
         400*H(R(0,-1,-1),x)*z2 - 800*H(R(0,-1,-1,-1,0),x) + 8752/9*H(R(0,-1,
         -1,0),x) + 3280/3*H(R(0,-1,-1,0,0),x) - 15608/27*H(R(0,-1,0),x) + 
         1376/3*H(R(0,-1,0),x)*z2 + 2048/3*H(R(0,-1,0,-1,0),x) - 12400/9*H(R(0
         ,-1,0,0),x) - 2720/3*H(R(0,-1,0,0,0),x) - 368*H(R(0,-1,0,0,1),x) - 
         2864/9*H(R(0,-1,0,1),x) - 448/3*H(R(0,-1,0,1,0),x) - 352/3*H(R(0,-1,0
         ,1,1),x) + 43168/81*H(R(0,0),x) - 1136/3*H(R(0,0),x)*z3 - 3364/9*H(R(
         0,0),x)*z2 + 1504/3*H(R(0,0,-1),x)*z2 + 2624/3*H(R(0,0,-1,-1,0),x) - 
         7504/9*H(R(0,0,-1,0),x) - 2240/3*H(R(0,0,-1,0,0),x) - 64*H(R(0,0,-1,0
         ,1),x) + 10514/27*H(R(0,0,0),x) - 784/3*H(R(0,0,0),x)*z2 - 1216/3*H(
         R(0,0,0,-1,0),x) + 4156/9*H(R(0,0,0,0),x) + 144*H(R(0,0,0,0,0),x) + 
         240*H(R(0,0,0,0,1),x) + 2828/9*H(R(0,0,0,1),x) + 592/3*H(R(0,0,0,1,0)
         ,x) + 656/3*H(R(0,0,0,1,1),x) + 4936/27*H(R(0,0,1),x) - 32*H(R(0,0,1)
         ,x)*z2 + 84*H(R(0,0,1,0),x) + 64*H(R(0,0,1,0,0),x) + 96*H(R(0,0,1,0,1
         ),x) + 448/9*H(R(0,0,1,1),x) + 416/3*H(R(0,0,1,1,0),x) + 96*H(R(0,0,1
         ,1,1),x) + 192*H(R(0,1),x) - 80*H(R(0,1),x)*z3 - 44*H(R(0,1),x)*z2 + 
         32*H(R(0,1,0),x) - 176/3*H(R(0,1,0),x)*z2 - 64/3*H(R(0,1,0,-1,0),x)
          + 32*H(R(0,1,0,0),x) + 64/3*H(R(0,1,0,0,0),x) + 160/3*H(R(0,1,0,0,1)
         ,x) + 8*H(R(0,1,0,1),x) - 64/3*H(R(0,1,0,1,0),x) + 32*H(R(0,1,1),x)
          - 80/3*H(R(0,1,1),x)*z2 - 8*H(R(0,1,1,0),x) + 64/3*H(R(0,1,1,0,0),x)
          + 32/3*H(R(0,1,1,0,1),x) - 32/3*H(R(0,1,1,1,0),x) );

 L  c2EminO =
       + cf*[ca-2cf]^2 * ( 1609186/2025 - 11456/225*x^-1 - 435586/2025*x - 
         13216/25*x^2 - 64/3*z5 - 944/3*z5*x - 48*z4 + 48*z4*x + 80/3*z3*x^-1
          - 712/3*z3 + 11740/9*z3*x + 168*z3*x^2 - 796/5*z3*x^3 - 92/9*z2*x^-1
          + 11996/45*z2 - 16280/9*z2*x - 19708/15*z2*x^2 + 7476/25*z2*x^3 - 40
         *z2*z3 - 392*z2*z3*x + 206/15*z2^2 - 518/3*z2^2*x + 64/5*z2^2*x^2 + 
         288/25*z2^2*x^3 + 23/3*g1E(x) - 1/3*g2E(x) - 23/3*g1O(x) + 1/3*g2O(x)
          - 32*H(R(-1),x)*z3*x^-2 - 5456/3*H(R(-1),x)*z3 - 6248/3*H(R(-1),x)*
         z3*x - 1056*H(R(-1),x)*z3*x^2 + 288*H(R(-1),x)*z3*x^3 - 512/45*H(R(-1
         ),x)*z2*x^-2 - 128/3*H(R(-1),x)*z2*x^-1 - 6116/9*H(R(-1),x)*z2 - 
         11180/9*H(R(-1),x)*z2*x - 16*H(R(-1),x)*z2*x^2 + 512/5*H(R(-1),x)*z2*
         x^3 - 32/5*H(R(-1),x)*z2^2 - 32*H(R(-1),x)*z2^2*x + 384*H(R(-1,-1),x)
         *z3 + 1920*H(R(-1,-1),x)*z3*x + 128/3*H(R(-1,-1),x)*z2*x^-2 + 6352/3*
         H(R(-1,-1),x)*z2 + 2584*H(R(-1,-1),x)*z2*x + 1408*H(R(-1,-1),x)*z2*
         x^2 - 384*H(R(-1,-1),x)*z2*x^3 - 512*H(R(-1,-1,-1),x)*z2 - 2560*H(R(
         -1,-1,-1),x)*z2*x - 352/3*H(R(-1,-1,-1,0),x) - 2416/3*H(R(-1,-1,-1,0)
         ,x)*x + 256*H(R(-1,-1,-1,0,0),x) + 1280*H(R(-1,-1,-1,0,0),x)*x + 512*
         H(R(-1,-1,-1,0,1),x) + 2560*H(R(-1,-1,-1,0,1),x)*x + 12328/9*H(R(-1,
         -1,0),x) - 112/45*H(R(-1,-1,0),x)*x^-2 + 23128/9*H(R(-1,-1,0),x)*x + 
         384*H(R(-1,-1,0),x)*x^2 + 112/5*H(R(-1,-1,0),x)*x^3 + 320*H(R(-1,-1,0
         ),x)*z2 + 1600*H(R(-1,-1,0),x)*z2*x - 848*H(R(-1,-1,0,0),x) - 64/3*H(
         R(-1,-1,0,0),x)*x^-2 + 56*H(R(-1,-1,0,0),x)*x - 704*H(R(-1,-1,0,0),x)
         *x^2 + 192*H(R(-1,-1,0,0),x)*x^3 - 64*H(R(-1,-1,0,0,0),x) - 320*H(R(
         -1,-1,0,0,0),x)*x - 256*H(R(-1,-1,0,0,1),x) - 1280*H(R(-1,-1,0,0,1),x
         )*x - 2176*H(R(-1,-1,0,1),x) - 128/3*H(R(-1,-1,0,1),x)*x^-2 - 8960/3*
         H(R(-1,-1,0,1),x)*x - 1408*H(R(-1,-1,0,1),x)*x^2 + 384*H(R(-1,-1,0,1)
         ,x)*x^3 - 193612/135*H(R(-1,0),x) - 5716/225*H(R(-1,0),x)*x^-2 - 472/
         9*H(R(-1,0),x)*x^-1 - 218692/135*H(R(-1,0),x)*x - 4328/3*H(R(-1,0),x)
         *x^2 + 7476/25*H(R(-1,0),x)*x^3 - 192*H(R(-1,0),x)*z3 - 960*H(R(-1,0)
         ,x)*z3*x - 352/15*H(R(-1,0),x)*z2*x^-2 - 5512/3*H(R(-1,0),x)*z2 - 
         6944/3*H(R(-1,0),x)*z2*x - 832*H(R(-1,0),x)*z2*x^2 + 1056/5*H(R(-1,0)
         ,x)*z2*x^3 + 256*H(R(-1,0,-1),x)*z2 + 1280*H(R(-1,0,-1),x)*z2*x + 640/
         3*H(R(-1,0,-1,0),x) + 1040*H(R(-1,0,-1,0),x)*x - 128*H(R(-1,0,-1,0,0)
         ,x) - 640*H(R(-1,0,-1,0,0),x)*x - 256*H(R(-1,0,-1,0,1),x) - 1280*H(R(
         -1,0,-1,0,1),x)*x - 4840/9*H(R(-1,0,0),x) - 772/45*H(R(-1,0,0),x)*
         x^-2 + 64/3*H(R(-1,0,0),x)*x^-1 - 5056/9*H(R(-1,0,0),x)*x - 792*H(R(
         -1,0,0),x)*x^2 + 772/5*H(R(-1,0,0),x)*x^3 - 224*H(R(-1,0,0),x)*z2 - 
         1120*H(R(-1,0,0),x)*z2*x - 64*H(R(-1,0,0,-1,0),x) - 320*H(R(-1,0,0,-1
         ,0),x)*x + 1208/3*H(R(-1,0,0,0),x) + 32/15*H(R(-1,0,0,0),x)*x^-2 - 8*
         H(R(-1,0,0,0),x)*x + 128*H(R(-1,0,0,0),x)*x^2 - 96/5*H(R(-1,0,0,0),x)
         *x^3 + 64*H(R(-1,0,0,0,0),x) + 320*H(R(-1,0,0,0,0),x)*x + 160*H(R(-1,
         0,0,0,1),x) + 800*H(R(-1,0,0,0,1),x)*x + 1600*H(R(-1,0,0,1),x) + 64/3
         *H(R(-1,0,0,1),x)*x^-2 + 6016/3*H(R(-1,0,0,1),x)*x + 704*H(R(-1,0,0,1
         ),x)*x^2 - 192*H(R(-1,0,0,1),x)*x^3 + 12280/9*H(R(-1,0,1),x) + 152/15
         *H(R(-1,0,1),x)*x^-2 + 128/3*H(R(-1,0,1),x)*x^-1 + 22744/9*H(R(-1,0,1
         ),x)*x + 208*H(R(-1,0,1),x)*x^2 - 456/5*H(R(-1,0,1),x)*x^3 + 896/3*H(
         R(-1,0,1,0),x) + 896/3*H(R(-1,0,1,0),x)*x - 32*H(R(-1,0,1,0,0),x) - 
         160*H(R(-1,0,1,0,0),x)*x + 1280/3*H(R(-1,0,1,1),x) + 1280/3*H(R(-1,0,
         1,1),x)*x + 137798/2025*H(R(0),x) + 6176/225*H(R(0),x)*x^-1 + 2384918/
         2025*H(R(0),x)*x - 15976/25*H(R(0),x)*x^2 + 808/3*H(R(0),x)*z3 + 1504/
         3*H(R(0),x)*z3*x + 992*H(R(0),x)*z3*x^2 - 240*H(R(0),x)*z3*x^3 + 80/3
         *H(R(0),x)*z2*x^-1 + 1748/15*H(R(0),x)*z2 + 22132/9*H(R(0),x)*z2*x + 
         2568/5*H(R(0),x)*z2*x^2 - 148*H(R(0),x)*z2*x^3 + 248/15*H(R(0),x)*
         z2^2 - 248/15*H(R(0),x)*z2^2*x - 424/3*H(R(0,-1),x)*z3 - 3032/3*H(R(0
         ,-1),x)*z3*x - 2312/3*H(R(0,-1),x)*z2 - 3344/3*H(R(0,-1),x)*z2*x - 
         1408*H(R(0,-1),x)*z2*x^2 + 384*H(R(0,-1),x)*z2*x^3 + 608/3*H(R(0,-1,
         -1),x)*z2 + 4000/3*H(R(0,-1,-1),x)*z2*x - 160/3*H(R(0,-1,-1,-1,0),x)
          + 160/3*H(R(0,-1,-1,-1,0),x)*x + 304*H(R(0,-1,-1,0),x) + 2336/3*H(R(
         0,-1,-1,0),x)*x - 152/3*H(R(0,-1,-1,0,0),x) - 2152/3*H(R(0,-1,-1,0,0)
         ,x)*x - 688/3*H(R(0,-1,-1,0,1),x) - 3920/3*H(R(0,-1,-1,0,1),x)*x - 
         41144/45*H(R(0,-1,0),x) - 352/15*H(R(0,-1,0),x)*x^-2 + 64/15*H(R(0,-1
         ,0),x)*x^-1 - 26752/15*H(R(0,-1,0),x)*x - 1728/5*H(R(0,-1,0),x)*x^2
          - 112/5*H(R(0,-1,0),x)*x^3 - 128*H(R(0,-1,0),x)*z2 - 832*H(R(0,-1,0)
         ,x)*z2*x + 112/3*H(R(0,-1,0,-1,0),x) - 112/3*H(R(0,-1,0,-1,0),x)*x + 
         896/3*H(R(0,-1,0,0),x) - 832/3*H(R(0,-1,0,0),x)*x + 704*H(R(0,-1,0,0)
         ,x)*x^2 - 192*H(R(0,-1,0,0),x)*x^3 - 16/3*H(R(0,-1,0,0,0),x) + 592/3*
         H(R(0,-1,0,0,0),x)*x + 328/3*H(R(0,-1,0,0,1),x) + 1976/3*H(R(0,-1,0,0
         ,1),x)*x + 2768/3*H(R(0,-1,0,1),x) + 1504*H(R(0,-1,0,1),x)*x + 1408*
         H(R(0,-1,0,1),x)*x^2 - 384*H(R(0,-1,0,1),x)*x^3 + 16/3*H(R(0,-1,0,1,0
         ),x) - 16/3*H(R(0,-1,0,1,0),x)*x - 148/3*H(R(0,0),x) + 964/45*H(R(0,0
         ),x)*x^-1 + 31376/15*H(R(0,0),x)*x + 3308/3*H(R(0,0),x)*x^2 - 7476/25
         *H(R(0,0),x)*x^3 - 152/3*H(R(0,0),x)*z3 + 152/3*H(R(0,0),x)*z3*x + 
         348*H(R(0,0),x)*z2 + 836*H(R(0,0),x)*z2*x + 1056*H(R(0,0),x)*z2*x^2
          - 240*H(R(0,0),x)*z2*x^3 + 136/3*H(R(0,0,-1),x)*z2 - 136/3*H(R(0,0,
         -1),x)*z2*x + 208/3*H(R(0,0,-1,-1,0),x) - 208/3*H(R(0,0,-1,-1,0),x)*x
          - 176/3*H(R(0,0,-1,0),x) - 768*H(R(0,0,-1,0),x)*x + 256*H(R(0,0,-1,0
         ),x)*x^2 - 192/5*H(R(0,0,-1,0),x)*x^3 - 56*H(R(0,0,-1,0,0),x) + 56*H(
         R(0,0,-1,0,0),x)*x - 32/3*H(R(0,0,-1,0,1),x) + 32/3*H(R(0,0,-1,0,1),x
         )*x + 140/3*H(R(0,0,0),x) - 64/15*H(R(0,0,0),x)*x^-1 - 1964/45*H(R(0,
         0,0),x)*x + 600*H(R(0,0,0),x)*x^2 - 772/5*H(R(0,0,0),x)*x^3 - 8*H(R(0
         ,0,0),x)*z2 + 8*H(R(0,0,0),x)*z2*x - 16*H(R(0,0,0,-1,0),x) + 16*H(R(0
         ,0,0,-1,0),x)*x - 476/3*H(R(0,0,0,0),x) - 644/3*H(R(0,0,0,0),x)*x - 
         256*H(R(0,0,0,0),x)*x^2 + 192/5*H(R(0,0,0,0),x)*x^3 + 16*H(R(0,0,0,0,
         0),x) - 16*H(R(0,0,0,0,0),x)*x + 16/3*H(R(0,0,0,0,1),x) - 16/3*H(R(0,
         0,0,0,1),x)*x - 848/3*H(R(0,0,0,1),x) - 2048/3*H(R(0,0,0,1),x)*x - 
         800*H(R(0,0,0,1),x)*x^2 + 1008/5*H(R(0,0,0,1),x)*x^3 - 1688/15*H(R(0,
         0,1),x) - 112/5*H(R(0,0,1),x)*x^-1 - 30952/15*H(R(0,0,1),x)*x - 2048/
         5*H(R(0,0,1),x)*x^2 + 456/5*H(R(0,0,1),x)*x^3 + 16/3*H(R(0,0,1),x)*z2
          - 16/3*H(R(0,0,1),x)*z2*x - 64*H(R(0,0,1,0),x) - 616/3*H(R(0,0,1,0),
         x)*x - 16/3*H(R(0,0,1,0,1),x) + 16/3*H(R(0,0,1,0,1),x)*x - 320/3*H(R(
         0,0,1,1),x) - 320*H(R(0,0,1,1),x)*x + 16/3*H(R(0,0,1,1,0),x) - 16/3*
         H(R(0,0,1,1,0),x)*x - 9112/27*H(R(0,1),x) + 184/15*H(R(0,1),x)*x^-1
          + 23360/27*H(R(0,1),x)*x - 552/5*H(R(0,1),x)*x^2 - 712/3*H(R(0,1),x)
         *z2 - 376*H(R(0,1),x)*z2*x - 376/3*H(R(0,1,0),x) - 160*H(R(0,1,0),x)*
         x - 64*H(R(0,1,0),x)*z2 - 320*H(R(0,1,0),x)*z2*x - 64*H(R(0,1,0,-1,0)
         ,x) - 320*H(R(0,1,0,-1,0),x)*x - 112/3*H(R(0,1,0,0),x) - 64/3*H(R(0,1
         ,0,0),x)*x + 96*H(R(0,1,0,0),x)*x^2 - 48/5*H(R(0,1,0,0),x)*x^3 + 32*
         H(R(0,1,0,0,0),x) + 160*H(R(0,1,0,0,0),x)*x + 32*H(R(0,1,0,0,1),x) + 
         160*H(R(0,1,0,0,1),x)*x - 64/3*H(R(0,1,0,1),x) - 32*H(R(0,1,0,1),x)*x
          - 2272/9*H(R(0,1,1),x) - 2272/9*H(R(0,1,1),x)*x + 64/3*H(R(0,1,1,0),
         x) + 32*H(R(0,1,1,0),x)*x - 32*H(R(0,1,1,0,0),x) - 160*H(R(0,1,1,0,0)
         ,x)*x + 808/27*H(R(1),x) - 184/15*H(R(1),x)*x^-1 + 2504/27*H(R(1),x)*
         x - 552/5*H(R(1),x)*x^2 + 16/3*H(R(1),x)*z3*x^-2 - 592/3*H(R(1),x)*z3
          + 208*H(R(1),x)*z3*x - 64*H(R(1),x)*z3*x^2 + 48*H(R(1),x)*z3*x^3 - 
         76/15*H(R(1),x)*z2*x^-2 - 660*H(R(1),x)*z2 + 1244/3*H(R(1),x)*z2*x + 
         296*H(R(1),x)*z2*x^2 - 228/5*H(R(1),x)*z2*x^3 - 728/3*H(R(1,0),x) + 
         728/3*H(R(1,0),x)*x - 16/5*H(R(1,0),x)*z2*x^-2 - 1040/3*H(R(1,0),x)*
         z2 + 464/3*H(R(1,0),x)*z2*x + 224*H(R(1,0),x)*z2*x^2 - 144/5*H(R(1,0)
         ,x)*z2*x^3 - 448/3*H(R(1,0,-1,0),x) - 64/15*H(R(1,0,-1,0),x)*x^-2 - 
         64*H(R(1,0,-1,0),x)*x + 256*H(R(1,0,-1,0),x)*x^2 - 192/5*H(R(1,0,-1,0
         ),x)*x^3 - 544/5*H(R(1,0,0),x) + 16/15*H(R(1,0,0),x)*x^-1 + 1472/15*
         H(R(1,0,0),x)*x + 48/5*H(R(1,0,0),x)*x^2 + 320/3*H(R(1,0,0,0),x) + 32/
         15*H(R(1,0,0,0),x)*x^-2 - 128*H(R(1,0,0,0),x)*x^2 + 96/5*H(R(1,0,0,0)
         ,x)*x^3 + 560/3*H(R(1,0,0,1),x) + 16/15*H(R(1,0,0,1),x)*x^-2 - 304/3*
         H(R(1,0,0,1),x)*x - 96*H(R(1,0,0,1),x)*x^2 + 48/5*H(R(1,0,0,1),x)*x^3
          - 128/3*H(R(1,0,1),x) + 128/3*H(R(1,0,1),x)*x - 64/3*H(R(1,0,1,0),x)
          + 64/3*H(R(1,0,1,0),x)*x - 4544/9*H(R(1,1),x) + 4544/9*H(R(1,1),x)*x
          - 128*H(R(1,1),x)*z2 + 128*H(R(1,1),x)*z2*x + 128/3*H(R(1,1,0),x) - 
         128/3*H(R(1,1,0),x)*x - 208/3*H(R(1,1,0,0),x) - 16/15*H(R(1,1,0,0),x)
         *x^-2 - 16*H(R(1,1,0,0),x)*x + 96*H(R(1,1,0,0),x)*x^2 - 48/5*H(R(1,1,
         0,0),x)*x^3 + 32/3*H(R(1,1,0,1),x) - 32/3*H(R(1,1,0,1),x)*x - 32/3*H(
         R(1,1,1,0),x) + 32/3*H(R(1,1,1,0),x)*x + 2/3*delta([1-x])*z3 )

       + cf*[ca-2cf]^2*pqq0m * ( 472/3*z5 - 760/3*z3 - 17588/81*z2 - 1040/3*z2
         *z3 + 82/3*z2^2 + 1408/9*H(R(-1),x)*z3 + 6976/27*H(R(-1),x)*z2 + 376/
         15*H(R(-1),x)*z2^2 + 5792/3*H(R(-1,-1),x)*z3 - 1760/9*H(R(-1,-1),x)*
         z2 - 1920*H(R(-1,-1,-1),x)*z2 - 3520/9*H(R(-1,-1,-1,0),x) + 1088*H(R(
         -1,-1,-1,0,0),x) + 1920*H(R(-1,-1,-1,0,1),x) + 4288/9*H(R(-1,-1,0),x)
          + 6656/3*H(R(-1,-1,0),x)*z2 - 64*H(R(-1,-1,0,-1,0),x) + 5984/9*H(R(
         -1,-1,0,0),x) - 2432/3*H(R(-1,-1,0,0,0),x) - 1984*H(R(-1,-1,0,0,1),x)
          - 1792/3*H(R(-1,-1,0,1,0),x) - 2560/3*H(R(-1,-1,0,1,1),x) - 17032/81
         *H(R(-1,0),x) - 2656/3*H(R(-1,0),x)*z3 + 1160/9*H(R(-1,0),x)*z2 + 
         1296*H(R(-1,0,-1),x)*z2 - 32*H(R(-1,0,-1,-1,0),x) + 3872/9*H(R(-1,0,
         -1,0),x) - 704*H(R(-1,0,-1,0,0),x) - 1312*H(R(-1,0,-1,0,1),x) - 15568/
         27*H(R(-1,0,0),x) - 2752/3*H(R(-1,0,0),x)*z2 - 128/3*H(R(-1,0,0,-1,0)
         ,x) - 5912/9*H(R(-1,0,0,0),x) + 928/3*H(R(-1,0,0,0,0),x) + 768*H(R(-1
         ,0,0,0,1),x) - 352/9*H(R(-1,0,0,1),x) + 784/3*H(R(-1,0,0,1,0),x) + 
         1280/3*H(R(-1,0,0,1,1),x) - 544/27*H(R(-1,0,1),x) + 512/3*H(R(-1,0,1)
         ,x)*z2 + 448/3*H(R(-1,0,1,0,0),x) + 160/3*H(R(-1,0,1,0,1),x) + 704/9*
         H(R(-1,0,1,1),x) - 160/3*H(R(-1,0,1,1,0),x) + 2362/9*H(R(0),x) - 48*
         H(R(0),x)*z4 - 2216/9*H(R(0),x)*z3 - 2176/27*H(R(0),x)*z2 + 928/15*H(
         R(0),x)*z2^2 - 3664/3*H(R(0,-1),x)*z3 + 2288/9*H(R(0,-1),x)*z2 + 1312
         *H(R(0,-1,-1),x)*z2 + 3872/9*H(R(0,-1,-1,0),x) - 2128/3*H(R(0,-1,-1,0
         ,0),x) - 1312*H(R(0,-1,-1,0,1),x) - 10864/27*H(R(0,-1,0),x) - 4048/3*
         H(R(0,-1,0),x)*z2 + 64/3*H(R(0,-1,0,-1,0),x) - 6128/9*H(R(0,-1,0,0),x
         ) + 1424/3*H(R(0,-1,0,0,0),x) + 3472/3*H(R(0,-1,0,0,1),x) - 352/9*H(
         R(0,-1,0,1),x) + 928/3*H(R(0,-1,0,1,0),x) + 1280/3*H(R(0,-1,0,1,1),x)
          + 24500/81*H(R(0,0),x) + 192*H(R(0,0),x)*z3 - 2324/9*H(R(0,0),x)*z2
          - 2048/3*H(R(0,0,-1),x)*z2 + 128/3*H(R(0,0,-1,-1,0),x) - 3920/9*H(R(
         0,0,-1,0),x) + 1120/3*H(R(0,0,-1,0,0),x) + 704*H(R(0,0,-1,0,1),x) + 
         7408/27*H(R(0,0,0),x) + 512/3*H(R(0,0,0),x)*z2 + 160/3*H(R(0,0,0,-1,0
         ),x) + 2972/9*H(R(0,0,0,0),x) - 64*H(R(0,0,0,0,0),x) - 160*H(R(0,0,0,
         0,1),x) + 1648/9*H(R(0,0,0,1),x) - 64*H(R(0,0,0,1,0),x) - 320/3*H(R(0
         ,0,0,1,1),x) + 272/27*H(R(0,0,1),x) - 704/3*H(R(0,0,1),x)*z2 - 160/3*
         H(R(0,0,1,0,0),x) - 64/3*H(R(0,0,1,0,1),x) - 352/9*H(R(0,0,1,1),x) + 
         64/3*H(R(0,0,1,1,0),x) + 112*H(R(0,1),x) - 736/3*H(R(0,1),x)*z3 - 144
         *H(R(0,1),x)*z2 - 512/3*H(R(0,1,0),x)*z2 - 64/3*H(R(0,1,0,-1,0),x) + 
         16*H(R(0,1,0,0),x) + 128/3*H(R(0,1,0,0,0),x) + 224/3*H(R(0,1,0,0,1),x
         ) - 64/3*H(R(0,1,0,1,0),x) - 128*H(R(0,1,1),x)*z2 + 128/3*H(R(0,1,1,0
         ,0),x) + 32/3*H(R(0,1,1,0,1),x) - 32/3*H(R(0,1,1,1,0),x) )

       + cf*nf*[ca-2cf] * (  - 395272/2025 + 1432/225*x^-1 + 240472/2025*x + 
         1752/25*x^2 + 64*z3 + 1984/9*z3*x + 128*z3*x^2 - 192/5*z3*x^3 + 32/15
         *z2*x^-1 + 344/15*z2 + 10432/45*z2*x + 3472/15*z2*x^2 - 1272/25*z2*
         x^3 + 32/5*z2^2 + 32*z2^2*x - 64/3*H(R(-1),x)*z3 - 320/3*H(R(-1),x)*
         z3*x - 32/15*H(R(-1),x)*z2*x^-2 - 1024/9*H(R(-1),x)*z2 - 2048/9*H(R(
         -1),x)*z2*x - 64*H(R(-1),x)*z2*x^2 + 96/5*H(R(-1),x)*z2*x^3 + 64/3*H(
         R(-1,-1),x)*z2 + 320/3*H(R(-1,-1),x)*z2*x + 128/3*H(R(-1,-1,-1,0),x)
          + 640/3*H(R(-1,-1,-1,0),x)*x - 1792/9*H(R(-1,-1,0),x) - 64/15*H(R(-1
         ,-1,0),x)*x^-2 - 1280/3*H(R(-1,-1,0),x)*x - 128*H(R(-1,-1,0),x)*x^2
          + 192/5*H(R(-1,-1,0),x)*x^3 - 64*H(R(-1,-1,0,0),x) - 320*H(R(-1,-1,0
         ,0),x)*x + 32872/135*H(R(-1,0),x) + 952/225*H(R(-1,0),x)*x^-2 + 224/
         15*H(R(-1,0),x)*x^-1 + 47752/135*H(R(-1,0),x)*x + 3184/15*H(R(-1,0),x
         )*x^2 - 1272/25*H(R(-1,0),x)*x^3 - 32/3*H(R(-1,0),x)*z2 - 160/3*H(R(
         -1,0),x)*z2*x - 128/3*H(R(-1,0,-1,0),x) - 640/3*H(R(-1,0,-1,0),x)*x
          + 1984/9*H(R(-1,0,0),x) + 32/5*H(R(-1,0,0),x)*x^-2 + 3008/9*H(R(-1,0
         ,0),x)*x + 192*H(R(-1,0,0),x)*x^2 - 288/5*H(R(-1,0,0),x)*x^3 + 32*H(
         R(-1,0,0,0),x) + 160*H(R(-1,0,0,0),x)*x + 128/9*H(R(-1,0,1),x) + 128/
         9*H(R(-1,0,1),x)*x - 221816/2025*H(R(0),x) - 472/225*H(R(0),x)*x^-1
          - 241256/2025*H(R(0),x)*x + 1752/25*H(R(0),x)*x^2 + 32/3*H(R(0),x)*
         z3 + 160/3*H(R(0),x)*z3*x + 56/3*H(R(0),x)*z2 + 88/3*H(R(0),x)*z2*x
          + 64*H(R(0),x)*z2*x^2 - 96/5*H(R(0),x)*z2*x^3 - 64/3*H(R(0,-1),x)*z2
          - 320/3*H(R(0,-1),x)*z2*x - 128/3*H(R(0,-1,-1,0),x) - 640/3*H(R(0,-1
         ,-1,0),x)*x + 1504/9*H(R(0,-1,0),x) + 64/15*H(R(0,-1,0),x)*x^-2 + 
         2336/9*H(R(0,-1,0),x)*x + 128*H(R(0,-1,0),x)*x^2 - 192/5*H(R(0,-1,0),
         x)*x^3 + 128/3*H(R(0,-1,0,0),x) + 640/3*H(R(0,-1,0,0),x)*x - 2336/45*
         H(R(0,0),x) - 32/5*H(R(0,0),x)*x^-1 - 5192/15*H(R(0,0),x)*x - 2896/15
         *H(R(0,0),x)*x^2 + 1272/25*H(R(0,0),x)*x^3 + 32*H(R(0,0,-1,0),x) + 
         160*H(R(0,0,-1,0),x)*x - 136/3*H(R(0,0,0),x) - 120*H(R(0,0,0),x)*x - 
         192*H(R(0,0,0),x)*x^2 + 288/5*H(R(0,0,0),x)*x^3 - 32/3*H(R(0,0,1),x)
          - 32/3*H(R(0,0,1),x)*x - 656/27*H(R(0,1),x) - 656/27*H(R(0,1),x)*x
          + 64/9*H(R(0,1,1),x) + 64/9*H(R(0,1,1),x)*x - 976/27*H(R(1),x) + 976/
         27*H(R(1),x)*x + 128/9*H(R(1,1),x) - 128/9*H(R(1,1),x)*x )

       + cf*nf*[ca-2cf]*pqq0m * ( 160/3*z3 + 1328/81*z2 + 304/15*z2^2 - 256/9*
         H(R(-1),x)*z3 - 1600/27*H(R(-1),x)*z2 + 320/9*H(R(-1,-1),x)*z2 + 640/
         9*H(R(-1,-1,-1,0),x) - 640/9*H(R(-1,-1,0),x) - 1088/9*H(R(-1,-1,0,0),
         x) + 2656/81*H(R(-1,0),x) - 224/9*H(R(-1,0),x)*z2 - 704/9*H(R(-1,0,-1
         ,0),x) + 2560/27*H(R(-1,0,0),x) + 1088/9*H(R(-1,0,0,0),x) + 64/9*H(R(
         -1,0,0,1),x) + 640/27*H(R(-1,0,1),x) - 128/9*H(R(-1,0,1,1),x) - 232/9
         *H(R(0),x) + 176/9*H(R(0),x)*z3 + 184/27*H(R(0),x)*z2 - 416/9*H(R(0,
         -1),x)*z2 - 704/9*H(R(0,-1,-1,0),x) + 1600/27*H(R(0,-1,0),x) + 1088/9
         *H(R(0,-1,0,0),x) + 64/9*H(R(0,-1,0,1),x) - 3056/81*H(R(0,0),x) + 80/
         9*H(R(0,0),x)*z2 + 800/9*H(R(0,0,-1,0),x) - 664/27*H(R(0,0,0),x) - 
         368/9*H(R(0,0,0,0),x) - 64/9*H(R(0,0,0,1),x) - 320/27*H(R(0,0,1),x)
          + 64/9*H(R(0,0,1,1),x) )

       + cf^2*[ca-2cf] * ( 3894704/2025 - 3796/45*x^-1 - 2021264/2025*x - 4204/
         5*x^2 + 1484/3*z5 + 1108/3*z5*x - 48*z4 + 48*z4*x - 112/15*z3*x^-1 - 
         13366/15*z3 - 112262/45*z3*x - 10496/5*z3*x^2 + 3232/5*z3*x^3 - 13432/
         225*z2*x^-1 - 87652/225*z2 - 616484/225*z2*x - 178552/75*z2*x^2 + 
         18996/25*z2*x^3 - 400/3*z2*z3 - 32/3*z2*z3*x - 742/5*z2^2 - 1510/3*
         z2^2*x + 2704/5*z2^2*x^2 - 3288/25*z2^2*x^3 + 424/3*H(R(-1),x)*z3 + 
         4880/3*H(R(-1),x)*z3*x - 96*H(R(-1),x)*z3*x^2 + 8104/225*H(R(-1),x)*
         z2*x^-2 + 608/15*H(R(-1),x)*z2*x^-1 + 64708/45*H(R(-1),x)*z2 + 95068/
         45*H(R(-1),x)*z2*x + 6176/5*H(R(-1),x)*z2*x^2 - 9544/25*H(R(-1),x)*z2
         *x^3 - 536/5*H(R(-1),x)*z2^2 - 536*H(R(-1),x)*z2^2*x - 48*H(R(-1,-1),
         x)*z3 - 240*H(R(-1,-1),x)*z3*x + 112/15*H(R(-1,-1),x)*z2*x^-2 + 40*H(
         R(-1,-1),x)*z2 - 4712/3*H(R(-1,-1),x)*z2*x + 352*H(R(-1,-1),x)*z2*x^2
          - 336/5*H(R(-1,-1),x)*z2*x^3 - 32*H(R(-1,-1,-1),x)*z2 - 160*H(R(-1,
         -1,-1),x)*z2*x + 192*H(R(-1,-1,-1,-1,0),x) + 960*H(R(-1,-1,-1,-1,0),x
         )*x - 816*H(R(-1,-1,-1,0),x) - 32/5*H(R(-1,-1,-1,0),x)*x^-2 - 9104/3*
         H(R(-1,-1,-1,0),x)*x - 192*H(R(-1,-1,-1,0),x)*x^2 + 288/5*H(R(-1,-1,
         -1,0),x)*x^3 - 288*H(R(-1,-1,-1,0,0),x) - 1440*H(R(-1,-1,-1,0,0),x)*x
          + 128*H(R(-1,-1,-1,0,1),x) + 640*H(R(-1,-1,-1,0,1),x)*x + 110776/45*
         H(R(-1,-1,0),x) + 6416/225*H(R(-1,-1,0),x)*x^-2 + 192/5*H(R(-1,-1,0),
         x)*x^-1 + 207976/45*H(R(-1,-1,0),x)*x + 5312/5*H(R(-1,-1,0),x)*x^2 - 
         7376/25*H(R(-1,-1,0),x)*x^3 - 128*H(R(-1,-1,0),x)*z2 - 640*H(R(-1,-1,
         0),x)*z2*x - 192*H(R(-1,-1,0,-1,0),x) - 960*H(R(-1,-1,0,-1,0),x)*x + 
         4040/3*H(R(-1,-1,0,0),x) + 32/3*H(R(-1,-1,0,0),x)*x^-2 + 13400/3*H(R(
         -1,-1,0,0),x)*x + 256*H(R(-1,-1,0,0),x)*x^2 - 96*H(R(-1,-1,0,0),x)*
         x^3 + 256*H(R(-1,-1,0,0,0),x) + 1280*H(R(-1,-1,0,0,0),x)*x + 96*H(R(
         -1,-1,0,0,1),x) + 480*H(R(-1,-1,0,0,1),x)*x - 448*H(R(-1,-1,0,1),x)
          - 32/3*H(R(-1,-1,0,1),x)*x^-2 + 160/3*H(R(-1,-1,0,1),x)*x - 448*H(R(
         -1,-1,0,1),x)*x^2 + 96*H(R(-1,-1,0,1),x)*x^3 + 64*H(R(-1,-1,0,1,0),x)
          + 320*H(R(-1,-1,0,1,0),x)*x + 64*H(R(-1,-1,0,1,1),x) + 320*H(R(-1,-1
         ,0,1,1),x)*x - 2032276/675*H(R(-1,0),x) - 5812/75*H(R(-1,0),x)*x^-2
          - 32816/225*H(R(-1,0),x)*x^-1 - 2740756/675*H(R(-1,0),x)*x - 187792/
         75*H(R(-1,0),x)*x^2 + 18996/25*H(R(-1,0),x)*x^3 - 48*H(R(-1,0),x)*z3
          - 240*H(R(-1,0),x)*z3*x + 176/15*H(R(-1,0),x)*z2*x^-2 + 1096/3*H(R(
         -1,0),x)*z2 + 2600/3*H(R(-1,0),x)*z2*x + 224*H(R(-1,0),x)*z2*x^2 - 
         528/5*H(R(-1,0),x)*z2*x^3 - 96*H(R(-1,0,-1),x)*z2 - 480*H(R(-1,0,-1),
         x)*z2*x - 192*H(R(-1,0,-1,-1,0),x) - 960*H(R(-1,0,-1,-1,0),x)*x + 
         2680/3*H(R(-1,0,-1,0),x) + 32/5*H(R(-1,0,-1,0),x)*x^-2 + 8648/3*H(R(
         -1,0,-1,0),x)*x + 192*H(R(-1,0,-1,0),x)*x^2 - 288/5*H(R(-1,0,-1,0),x)
         *x^3 + 224*H(R(-1,0,-1,0,0),x) + 1120*H(R(-1,0,-1,0,0),x)*x - 24176/9
         *H(R(-1,0,0),x) - 18136/225*H(R(-1,0,0),x)*x^-2 - 128/3*H(R(-1,0,0),x
         )*x^-1 - 35192/9*H(R(-1,0,0),x)*x - 2176*H(R(-1,0,0),x)*x^2 + 19096/
         25*H(R(-1,0,0),x)*x^3 + 32*H(R(-1,0,0,-1,0),x) + 160*H(R(-1,0,0,-1,0)
         ,x)*x - 3628/3*H(R(-1,0,0,0),x) - 256/15*H(R(-1,0,0,0),x)*x^-2 - 2396
         *H(R(-1,0,0,0),x)*x - 448*H(R(-1,0,0,0),x)*x^2 + 768/5*H(R(-1,0,0,0),
         x)*x^3 - 32*H(R(-1,0,0,0,0),x) - 160*H(R(-1,0,0,0,0),x)*x - 32*H(R(-1
         ,0,0,0,1),x) - 160*H(R(-1,0,0,0,1),x)*x - 352/3*H(R(-1,0,0,1),x) - 32/
         3*H(R(-1,0,0,1),x)*x^-2 - 368*H(R(-1,0,0,1),x)*x - 256*H(R(-1,0,0,1),
         x)*x^2 + 96*H(R(-1,0,0,1),x)*x^3 - 32*H(R(-1,0,0,1,0),x) - 160*H(R(-1
         ,0,0,1,0),x)*x - 32*H(R(-1,0,0,1,1),x) - 160*H(R(-1,0,0,1,1),x)*x - 
         1864/9*H(R(-1,0,1),x) - 544/25*H(R(-1,0,1),x)*x^-2 - 64/3*H(R(-1,0,1)
         ,x)*x^-1 + 1784/9*H(R(-1,0,1),x)*x - 704*H(R(-1,0,1),x)*x^2 + 5856/25
         *H(R(-1,0,1),x)*x^3 - 32*H(R(-1,0,1),x)*z2 - 160*H(R(-1,0,1),x)*z2*x
          - 256/3*H(R(-1,0,1,0),x) - 32/5*H(R(-1,0,1,0),x)*x^-2 - 256/3*H(R(-1
         ,0,1,0),x)*x - 192*H(R(-1,0,1,0),x)*x^2 + 288/5*H(R(-1,0,1,0),x)*x^3
          - 128/3*H(R(-1,0,1,1),x) - 32/5*H(R(-1,0,1,1),x)*x^-2 - 128/3*H(R(-1
         ,0,1,1),x)*x - 192*H(R(-1,0,1,1),x)*x^2 + 288/5*H(R(-1,0,1,1),x)*x^3
          + 1251466/2025*H(R(0),x) + 1876/45*H(R(0),x)*x^-1 + 121492/81*H(R(0)
         ,x)*x - 30236/25*H(R(0),x)*x^2 + 548/3*H(R(0),x)*z3 - 5108/3*H(R(0),x
         )*z3*x + 32*H(R(0),x)*z3*x^2 + 336/5*H(R(0),x)*z3*x^3 - 64/5*H(R(0),x
         )*z2*x^-1 - 898/3*H(R(0),x)*z2 - 31682/45*H(R(0),x)*z2*x - 1376*H(R(0
         ),x)*z2*x^2 + 12472/25*H(R(0),x)*z2*x^3 + 80*H(R(0),x)*z2^2 - 104*H(
         R(0),x)*z2^2*x + 184/3*H(R(0,-1),x)*z3 + 2264/3*H(R(0,-1),x)*z3*x + 
         96/5*H(R(0,-1),x)*z2*x^-2 + 304*H(R(0,-1),x)*z2 + 6296/3*H(R(0,-1),x)
         *z2*x - 352*H(R(0,-1),x)*z2*x^2 + 336/5*H(R(0,-1),x)*z2*x^3 - 208/3*
         H(R(0,-1,-1),x)*z2 - 1808/3*H(R(0,-1,-1),x)*z2*x - 608/3*H(R(0,-1,-1,
         -1,0),x) - 3424/3*H(R(0,-1,-1,-1,0),x)*x + 864*H(R(0,-1,-1,0),x) + 64/
         5*H(R(0,-1,-1,0),x)*x^-2 + 3184*H(R(0,-1,-1,0),x)*x + 192*H(R(0,-1,-1
         ,0),x)*x^2 - 288/5*H(R(0,-1,-1,0),x)*x^3 + 96*H(R(0,-1,-1,0,0),x) + 
         1344*H(R(0,-1,-1,0,0),x)*x - 32*H(R(0,-1,-1,0,1),x) + 32*H(R(0,-1,-1,
         0,1),x)*x - 18236/9*H(R(0,-1,0),x) - 832/15*H(R(0,-1,0),x)*x^-2 - 32/
         15*H(R(0,-1,0),x)*x^-1 - 49724/15*H(R(0,-1,0),x)*x - 1024*H(R(0,-1,0)
         ,x)*x^2 + 7376/25*H(R(0,-1,0),x)*x^3 - 160/3*H(R(0,-1,0),x)*z2 + 2464/
         3*H(R(0,-1,0),x)*z2*x + 320/3*H(R(0,-1,0,-1,0),x) + 2560/3*H(R(0,-1,0
         ,-1,0),x)*x - 1744/3*H(R(0,-1,0,0),x) - 64/5*H(R(0,-1,0,0),x)*x^-2 - 
         11168/3*H(R(0,-1,0,0),x)*x - 256*H(R(0,-1,0,0),x)*x^2 + 96*H(R(0,-1,0
         ,0),x)*x^3 + 304/3*H(R(0,-1,0,0,0),x) - 3184/3*H(R(0,-1,0,0,0),x)*x
          + 64*H(R(0,-1,0,0,1),x) - 544*H(R(0,-1,0,0,1),x)*x + 128*H(R(0,-1,0,
         1),x) - 64/5*H(R(0,-1,0,1),x)*x^-2 - 1520/3*H(R(0,-1,0,1),x)*x + 448*
         H(R(0,-1,0,1),x)*x^2 - 96*H(R(0,-1,0,1),x)*x^3 + 32*H(R(0,-1,0,1,0),x
         ) - 224*H(R(0,-1,0,1,0),x)*x + 32*H(R(0,-1,0,1,1),x) - 224*H(R(0,-1,0
         ,1,1),x)*x + 18614/75*H(R(0,0),x) + 17656/225*H(R(0,0),x)*x^-1 + 
         734242/225*H(R(0,0),x)*x + 149752/75*H(R(0,0),x)*x^2 - 18996/25*H(R(0
         ,0),x)*x^3 + 128*H(R(0,0),x)*z3 - 224*H(R(0,0),x)*z3*x + 112*H(R(0,0)
         ,x)*z2 - 1712/3*H(R(0,0),x)*z2*x - 192*H(R(0,0),x)*z2*x^2 + 576/5*H(
         R(0,0),x)*z2*x^3 + 48*H(R(0,0,-1),x)*z2 + 1152*H(R(0,0,-1),x)*z2*x + 
         96*H(R(0,0,-1,-1,0),x) + 960*H(R(0,0,-1,-1,0),x)*x - 896/3*H(R(0,0,-1
         ,0),x) - 8336/3*H(R(0,0,-1,0),x)*x + 64*H(R(0,0,-1,0),x)*x^2 + 96/5*
         H(R(0,0,-1,0),x)*x^3 + 80*H(R(0,0,-1,0,0),x) - 1136*H(R(0,0,-1,0,0),x
         )*x - 672*H(R(0,0,-1,0,1),x)*x + 4006/15*H(R(0,0,0),x) + 224/15*H(R(0
         ,0,0),x)*x^-1 + 108674/45*H(R(0,0,0),x)*x + 10496/5*H(R(0,0,0),x)*x^2
          - 19096/25*H(R(0,0,0),x)*x^3 + 88*H(R(0,0,0),x)*z2 - 88*H(R(0,0,0),x
         )*z2*x + 544/3*H(R(0,0,0,-1,0),x) - 1408/3*H(R(0,0,0,-1,0),x)*x - 488/
         3*H(R(0,0,0,0),x) + 2264/3*H(R(0,0,0,0),x)*x + 320*H(R(0,0,0,0),x)*
         x^2 - 672/5*H(R(0,0,0,0),x)*x^3 - 104*H(R(0,0,0,0,0),x) + 104*H(R(0,0
         ,0,0,0),x)*x - 72*H(R(0,0,0,0,1),x) + 72*H(R(0,0,0,0,1),x)*x - 56*H(
         R(0,0,0,1),x) + 1640/3*H(R(0,0,0,1),x)*x + 256*H(R(0,0,0,1),x)*x^2 - 
         96*H(R(0,0,0,1),x)*x^3 - 32*H(R(0,0,0,1,0),x) + 32*H(R(0,0,0,1,0),x)*
         x - 32*H(R(0,0,0,1,1),x) + 32*H(R(0,0,0,1,1),x)*x + 764/3*H(R(0,0,1),
         x) + 32/3*H(R(0,0,1),x)*x^-1 + 164*H(R(0,0,1),x)*x + 512*H(R(0,0,1),x
         )*x^2 - 5856/25*H(R(0,0,1),x)*x^3 + 16*H(R(0,0,1),x)*z2 + 320*H(R(0,0
         ,1),x)*z2*x + 124*H(R(0,0,1,0),x) + 716/3*H(R(0,0,1,0),x)*x + 192*H(
         R(0,0,1,0),x)*x^2 - 288/5*H(R(0,0,1,0),x)*x^3 + 32/3*H(R(0,0,1,0,0),x
         ) - 32/3*H(R(0,0,1,0,0),x)*x + 448/3*H(R(0,0,1,1),x) + 608/3*H(R(0,0,
         1,1),x)*x + 192*H(R(0,0,1,1),x)*x^2 - 288/5*H(R(0,0,1,1),x)*x^3 + 
         163546/675*H(R(0,1),x) + 1792/75*H(R(0,1),x)*x^-1 + 304306/675*H(R(0,
         1),x)*x - 10656/25*H(R(0,1),x)*x^2 - 16*H(R(0,1),x)*z3 - 80*H(R(0,1),
         x)*z3*x + 32/5*H(R(0,1),x)*z2*x^-2 + 108*H(R(0,1),x)*z2 + 76*H(R(0,1)
         ,x)*z2*x - 96*H(R(0,1),x)*z2*x^2 + 144/5*H(R(0,1),x)*z2*x^3 + 1184/5*
         H(R(0,1,0),x) + 32/5*H(R(0,1,0),x)*x^-1 - 248/15*H(R(0,1,0),x)*x - 
         288/5*H(R(0,1,0),x)*x^2 - 16*H(R(0,1,0),x)*z2 - 80*H(R(0,1,0),x)*z2*x
          - 64*H(R(0,1,0,-1,0),x) - 320*H(R(0,1,0,-1,0),x)*x + 64*H(R(0,1,0,0)
         ,x) + 128/3*H(R(0,1,0,0),x)*x + 32*H(R(0,1,0,0,0),x) + 160*H(R(0,1,0,
         0,0),x)*x + 96*H(R(0,1,0,1),x) + 256/3*H(R(0,1,0,1),x)*x + 8936/45*H(
         R(0,1,1),x) + 32/5*H(R(0,1,1),x)*x^-1 - 3544/45*H(R(0,1,1),x)*x - 288/
         5*H(R(0,1,1),x)*x^2 + 16*H(R(0,1,1),x)*z2 + 80*H(R(0,1,1),x)*z2*x + 
         416/3*H(R(0,1,1,0),x) + 448/3*H(R(0,1,1,0),x)*x + 96*H(R(0,1,1,1),x)
          + 96*H(R(0,1,1,1),x)*x + 464642/675*H(R(1),x) - 2752/75*H(R(1),x)*
         x^-1 - 191042/675*H(R(1),x)*x - 9216/25*H(R(1),x)*x^2 + 112/15*H(R(1)
         ,x)*z3*x^-2 - 112*H(R(1),x)*z3 + 304/3*H(R(1),x)*z3*x - 64*H(R(1),x)*
         z3*x^2 + 336/5*H(R(1),x)*z3*x^3 + 272/25*H(R(1),x)*z2*x^-2 + 64/5*H(
         R(1),x)*z2*x^-1 - 328/5*H(R(1),x)*z2 + 1288/5*H(R(1),x)*z2*x - 1664/5
         *H(R(1),x)*z2*x^2 + 2928/25*H(R(1),x)*z2*x^3 + 6664/15*H(R(1,0),x) - 
         32/5*H(R(1,0),x)*x^-1 - 5704/15*H(R(1,0),x)*x - 288/5*H(R(1,0),x)*x^2
          + 16/15*H(R(1,0),x)*z2*x^-2 - 272/3*H(R(1,0),x)*z2 + 48*H(R(1,0),x)*
         z2*x + 32*H(R(1,0),x)*z2*x^2 + 48/5*H(R(1,0),x)*z2*x^3 - 448/3*H(R(1,
         0,-1,0),x) - 64/15*H(R(1,0,-1,0),x)*x^-2 - 64*H(R(1,0,-1,0),x)*x + 
         256*H(R(1,0,-1,0),x)*x^2 - 192/5*H(R(1,0,-1,0),x)*x^3 + 496/3*H(R(1,0
         ,0),x) - 496/3*H(R(1,0,0),x)*x + 256/3*H(R(1,0,0,0),x) + 32/15*H(R(1,
         0,0,0),x)*x^-2 + 64/3*H(R(1,0,0,0),x)*x - 128*H(R(1,0,0,0),x)*x^2 + 
         96/5*H(R(1,0,0,0),x)*x^3 + 160/3*H(R(1,0,0,1),x) - 160/3*H(R(1,0,0,1)
         ,x)*x + 200*H(R(1,0,1),x) - 200*H(R(1,0,1),x)*x - 64/3*H(R(1,0,1,0),x
         ) + 64/3*H(R(1,0,1,0),x)*x + 12232/45*H(R(1,1),x) - 32/5*H(R(1,1),x)*
         x^-1 - 9352/45*H(R(1,1),x)*x - 288/5*H(R(1,1),x)*x^2 + 16/5*H(R(1,1),
         x)*z2*x^-2 + 16/3*H(R(1,1),x)*z2 + 176/3*H(R(1,1),x)*z2*x - 96*H(R(1,
         1),x)*z2*x^2 + 144/5*H(R(1,1),x)*z2*x^3 + 808/3*H(R(1,1,0),x) - 808/3
         *H(R(1,1,0),x)*x + 64/3*H(R(1,1,0,0),x) - 64/3*H(R(1,1,0,0),x)*x + 32/
         3*H(R(1,1,0,1),x) - 32/3*H(R(1,1,0,1),x)*x + 192*H(R(1,1,1),x) - 192*
         H(R(1,1,1),x)*x - 32/3*H(R(1,1,1,0),x) + 32/3*H(R(1,1,1,0),x)*x )

       + cf^2*[ca-2cf]*pqq0m * (  - 1040/3*z5 - 1580/3*z3 - 33880/81*z2 + 848/
         3*z2*z3 - 812/15*z2^2 + 7748/9*H(R(-1),x)*z3 + 14960/27*H(R(-1),x)*z2
          - 384/5*H(R(-1),x)*z2^2 - 656/3*H(R(-1,-1),x)*z3 - 8272/9*H(R(-1,-1)
         ,x)*z2 + 192*H(R(-1,-1,-1),x)*z2 + 768*H(R(-1,-1,-1,-1,0),x) - 9632/9
         *H(R(-1,-1,-1,0),x) - 1248*H(R(-1,-1,-1,0,0),x) + 192*H(R(-1,-1,-1,0,
         1),x) + 6272/9*H(R(-1,-1,0),x) - 992/3*H(R(-1,-1,0),x)*z2 - 864*H(R(
         -1,-1,0,-1,0),x) + 14128/9*H(R(-1,-1,0,0),x) + 3856/3*H(R(-1,-1,0,0,0
         ),x) + 544/3*H(R(-1,-1,0,0,1),x) + 384*H(R(-1,-1,0,1),x) + 128*H(R(-1
         ,-1,0,1,0),x) - 128/3*H(R(-1,-1,0,1,1),x) - 36656/81*H(R(-1,0),x) + 
         2128/3*H(R(-1,0),x)*z3 + 6136/9*H(R(-1,0),x)*z2 - 416*H(R(-1,0,-1),x)
         *z2 - 832*H(R(-1,0,-1,-1,0),x) + 8824/9*H(R(-1,0,-1,0),x) + 3296/3*H(
         R(-1,0,-1,0,0),x) - 25448/27*H(R(-1,0,0),x) + 1648/3*H(R(-1,0,0),x)*
         z2 + 2368/3*H(R(-1,0,0,-1,0),x) - 11500/9*H(R(-1,0,0,0),x) - 1936/3*
         H(R(-1,0,0,0,0),x) - 560*H(R(-1,0,0,0,1),x) - 4304/9*H(R(-1,0,0,1),x)
          - 1232/3*H(R(-1,0,0,1,0),x) - 352*H(R(-1,0,0,1,1),x) - 5552/27*H(R(
         -1,0,1),x) + 368/3*H(R(-1,0,1),x)*z2 - 192*H(R(-1,0,1,0),x) - 320/3*
         H(R(-1,0,1,0,0),x) - 544/3*H(R(-1,0,1,0,1),x) - 896/9*H(R(-1,0,1,1),x
         ) - 288*H(R(-1,0,1,1,0),x) - 192*H(R(-1,0,1,1,1),x) + 3278/9*H(R(0),x
         ) - 48*H(R(0),x)*z4 - 4420/9*H(R(0),x)*z3 - 6350/27*H(R(0),x)*z2 + 8/
         5*H(R(0),x)*z2^2 + 1472/3*H(R(0,-1),x)*z3 + 7240/9*H(R(0,-1),x)*z2 - 
         400*H(R(0,-1,-1),x)*z2 - 800*H(R(0,-1,-1,-1,0),x) + 8752/9*H(R(0,-1,
         -1,0),x) + 3280/3*H(R(0,-1,-1,0,0),x) - 15608/27*H(R(0,-1,0),x) + 
         1376/3*H(R(0,-1,0),x)*z2 + 2048/3*H(R(0,-1,0,-1,0),x) - 12400/9*H(R(0
         ,-1,0,0),x) - 2720/3*H(R(0,-1,0,0,0),x) - 368*H(R(0,-1,0,0,1),x) - 
         2864/9*H(R(0,-1,0,1),x) - 448/3*H(R(0,-1,0,1,0),x) - 352/3*H(R(0,-1,0
         ,1,1),x) + 43168/81*H(R(0,0),x) - 1136/3*H(R(0,0),x)*z3 - 3364/9*H(R(
         0,0),x)*z2 + 1504/3*H(R(0,0,-1),x)*z2 + 2624/3*H(R(0,0,-1,-1,0),x) - 
         7504/9*H(R(0,0,-1,0),x) - 2240/3*H(R(0,0,-1,0,0),x) - 64*H(R(0,0,-1,0
         ,1),x) + 10514/27*H(R(0,0,0),x) - 784/3*H(R(0,0,0),x)*z2 - 1216/3*H(
         R(0,0,0,-1,0),x) + 4156/9*H(R(0,0,0,0),x) + 144*H(R(0,0,0,0,0),x) + 
         240*H(R(0,0,0,0,1),x) + 2828/9*H(R(0,0,0,1),x) + 592/3*H(R(0,0,0,1,0)
         ,x) + 656/3*H(R(0,0,0,1,1),x) + 4936/27*H(R(0,0,1),x) - 32*H(R(0,0,1)
         ,x)*z2 + 84*H(R(0,0,1,0),x) + 64*H(R(0,0,1,0,0),x) + 96*H(R(0,0,1,0,1
         ),x) + 448/9*H(R(0,0,1,1),x) + 416/3*H(R(0,0,1,1,0),x) + 96*H(R(0,0,1
         ,1,1),x) + 192*H(R(0,1),x) - 80*H(R(0,1),x)*z3 - 44*H(R(0,1),x)*z2 + 
         32*H(R(0,1,0),x) - 176/3*H(R(0,1,0),x)*z2 - 64/3*H(R(0,1,0,-1,0),x)
          + 32*H(R(0,1,0,0),x) + 64/3*H(R(0,1,0,0,0),x) + 160/3*H(R(0,1,0,0,1)
         ,x) + 8*H(R(0,1,0,1),x) - 64/3*H(R(0,1,0,1,0),x) + 32*H(R(0,1,1),x)
          - 80/3*H(R(0,1,1),x)*z2 - 8*H(R(0,1,1,0),x) + 64/3*H(R(0,1,1,0,0),x)
          + 32/3*H(R(0,1,1,0,1),x) - 32/3*H(R(0,1,1,1,0),x) );

 L  cLEminO =
       + cf*[ca-2cf]^2 * ( 94336/225 - 51104/225*x^-1 + 36064/225*x - 26432/75
         *x^2 - 224*z5*x + 320/3*z3*x^-1 - 736/3*z3 + 3736/9*z3*x + 112*z3*x^2
          - 1592/15*z3*x^3 - 368/9*z2*x^-1 + 24824/45*z2 - 7240/9*z2*x - 39416/
         45*z2*x^2 + 4984/25*z2*x^3 - 288*z2*z3*x - 704/15*z2^2*x + 128/15*
         z2^2*x^2 + 192/25*z2^2*x^3 + 8*g1E(x) - 8*g1O(x) - 128*H(R(-1),x)*z3*
         x^-2 + 352*H(R(-1),x)*z3*x^-1 - 768*H(R(-1),x)*z3 - 3104/3*H(R(-1),x)
         *z3*x - 704*H(R(-1),x)*z3*x^2 + 192*H(R(-1),x)*z3*x^3 - 2048/45*H(R(
         -1),x)*z2*x^-2 - 112/3*H(R(-1),x)*z2*x^-1 - 128*H(R(-1),x)*z2 - 2032/
         3*H(R(-1),x)*z2*x - 32/3*H(R(-1),x)*z2*x^2 + 1024/15*H(R(-1),x)*z2*
         x^3 - 128/5*H(R(-1),x)*z2^2*x + 1536*H(R(-1,-1),x)*z3*x + 512/3*H(R(
         -1,-1),x)*z2*x^-2 - 1408/3*H(R(-1,-1),x)*z2*x^-1 + 1024*H(R(-1,-1),x)
         *z2 + 4480/3*H(R(-1,-1),x)*z2*x + 2816/3*H(R(-1,-1),x)*z2*x^2 - 256*
         H(R(-1,-1),x)*z2*x^3 - 2048*H(R(-1,-1,-1),x)*z2*x - 2048/3*H(R(-1,-1,
         -1,0),x)*x + 1024*H(R(-1,-1,-1,0,0),x)*x + 2048*H(R(-1,-1,-1,0,1),x)*
         x + 1280/3*H(R(-1,-1,0),x) - 448/45*H(R(-1,-1,0),x)*x^-2 - 128*H(R(-1
         ,-1,0),x)*x^-1 + 4960/3*H(R(-1,-1,0),x)*x + 256*H(R(-1,-1,0),x)*x^2
          + 224/15*H(R(-1,-1,0),x)*x^3 + 1280*H(R(-1,-1,0),x)*z2*x - 512*H(R(
         -1,-1,0,0),x) - 256/3*H(R(-1,-1,0,0),x)*x^-2 + 704/3*H(R(-1,-1,0,0),x
         )*x^-1 + 1088/3*H(R(-1,-1,0,0),x)*x - 1408/3*H(R(-1,-1,0,0),x)*x^2 + 
         128*H(R(-1,-1,0,0),x)*x^3 - 256*H(R(-1,-1,0,0,0),x)*x - 1024*H(R(-1,
         -1,0,0,1),x)*x - 1024*H(R(-1,-1,0,1),x) - 512/3*H(R(-1,-1,0,1),x)*
         x^-2 + 1408/3*H(R(-1,-1,0,1),x)*x^-1 - 5504/3*H(R(-1,-1,0,1),x)*x - 
         2816/3*H(R(-1,-1,0,1),x)*x^2 + 256*H(R(-1,-1,0,1),x)*x^3 - 42496/45*
         H(R(-1,0),x) - 28144/225*H(R(-1,0),x)*x^-2 + 3784/9*H(R(-1,0),x)*x^-1
          - 16832/15*H(R(-1,0),x)*x - 8656/9*H(R(-1,0),x)*x^2 + 4984/25*H(R(-1
         ,0),x)*x^3 - 768*H(R(-1,0),x)*z3*x - 1408/15*H(R(-1,0),x)*z2*x^-2 + 
         832/3*H(R(-1,0),x)*z2*x^-1 - 640*H(R(-1,0),x)*z2 - 1120*H(R(-1,0),x)*
         z2*x - 1664/3*H(R(-1,0),x)*z2*x^2 + 704/5*H(R(-1,0),x)*z2*x^3 + 1024*
         H(R(-1,0,-1),x)*z2*x + 2432/3*H(R(-1,0,-1,0),x)*x - 512*H(R(-1,0,-1,0
         ,0),x)*x - 1024*H(R(-1,0,-1,0,1),x)*x - 512*H(R(-1,0,0),x) - 3088/45*
         H(R(-1,0,0),x)*x^-2 + 856/3*H(R(-1,0,0),x)*x^-1 - 544*H(R(-1,0,0),x)*
         x - 528*H(R(-1,0,0),x)*x^2 + 1544/15*H(R(-1,0,0),x)*x^3 - 896*H(R(-1,
         0,0),x)*z2*x - 256*H(R(-1,0,0,-1,0),x)*x + 128*H(R(-1,0,0,0),x) + 128/
         15*H(R(-1,0,0,0),x)*x^-2 - 128/3*H(R(-1,0,0,0),x)*x^-1 - 800/3*H(R(-1
         ,0,0,0),x)*x + 256/3*H(R(-1,0,0,0),x)*x^2 - 64/5*H(R(-1,0,0,0),x)*x^3
          + 256*H(R(-1,0,0,0,0),x)*x + 640*H(R(-1,0,0,0,1),x)*x + 512*H(R(-1,0
         ,0,1),x) + 256/3*H(R(-1,0,0,1),x)*x^-2 - 704/3*H(R(-1,0,0,1),x)*x^-1
          + 2752/3*H(R(-1,0,0,1),x)*x + 1408/3*H(R(-1,0,0,1),x)*x^2 - 128*H(R(
         -1,0,0,1),x)*x^3 + 1024/3*H(R(-1,0,1),x) + 608/15*H(R(-1,0,1),x)*x^-2
          - 80/3*H(R(-1,0,1),x)*x^-1 + 1504*H(R(-1,0,1),x)*x + 416/3*H(R(-1,0,
         1),x)*x^2 - 304/5*H(R(-1,0,1),x)*x^3 - 128*H(R(-1,0,1,0,0),x)*x - 
         29152/225*H(R(0),x) + 29984/225*H(R(0),x)*x^-1 + 233168/225*H(R(0),x)
         *x - 31952/75*H(R(0),x)*x^2 + 160/3*H(R(0),x)*z3*x + 1984/3*H(R(0),x)
         *z3*x^2 - 160*H(R(0),x)*z3*x^3 + 320/3*H(R(0),x)*z2*x^-1 - 3248/15*H(
         R(0),x)*z2 + 9592/9*H(R(0),x)*z2*x + 1712/5*H(R(0),x)*z2*x^2 - 296/3*
         H(R(0),x)*z2*x^3 - 768*H(R(0,-1),x)*z3*x - 576*H(R(0,-1),x)*z2*x - 
         2816/3*H(R(0,-1),x)*z2*x^2 + 256*H(R(0,-1),x)*z2*x^3 + 1024*H(R(0,-1,
         -1),x)*z2*x + 2176/3*H(R(0,-1,-1,0),x)*x - 512*H(R(0,-1,-1,0,0),x)*x
          - 1024*H(R(0,-1,-1,0,1),x)*x - 7712/15*H(R(0,-1,0),x) - 1408/15*H(R(
         0,-1,0),x)*x^-2 + 3776/15*H(R(0,-1,0),x)*x^-1 - 49504/45*H(R(0,-1,0),
         x)*x - 1152/5*H(R(0,-1,0),x)*x^2 - 224/15*H(R(0,-1,0),x)*x^3 - 640*H(
         R(0,-1,0),x)*z2*x - 1088/3*H(R(0,-1,0,0),x)*x + 1408/3*H(R(0,-1,0,0),
         x)*x^2 - 128*H(R(0,-1,0,0),x)*x^3 + 128*H(R(0,-1,0,0,0),x)*x + 512*H(
         R(0,-1,0,0,1),x)*x + 2816/3*H(R(0,-1,0,1),x)*x + 2816/3*H(R(0,-1,0,1)
         ,x)*x^2 - 256*H(R(0,-1,0,1),x)*x^3 - 2488/9*H(R(0,0),x) + 3856/45*H(
         R(0,0),x)*x^-1 + 64952/45*H(R(0,0),x)*x + 6616/9*H(R(0,0),x)*x^2 - 
         4984/25*H(R(0,0),x)*x^3 + 784/3*H(R(0,0),x)*z2*x + 704*H(R(0,0),x)*z2
         *x^2 - 160*H(R(0,0),x)*z2*x^3 - 544*H(R(0,0,-1,0),x)*x + 512/3*H(R(0,
         0,-1,0),x)*x^2 - 128/5*H(R(0,0,-1,0),x)*x^3 + 112/3*H(R(0,0,0),x) - 
         256/15*H(R(0,0,0),x)*x^-1 + 664/45*H(R(0,0,0),x)*x + 400*H(R(0,0,0),x
         )*x^2 - 1544/15*H(R(0,0,0),x)*x^3 - 208/3*H(R(0,0,0,0),x)*x - 512/3*
         H(R(0,0,0,0),x)*x^2 + 128/5*H(R(0,0,0,0),x)*x^3 - 192*H(R(0,0,0,1),x)
         *x - 1600/3*H(R(0,0,0,1),x)*x^2 + 672/5*H(R(0,0,0,1),x)*x^3 + 896/5*
         H(R(0,0,1),x) - 448/5*H(R(0,0,1),x)*x^-1 - 12688/15*H(R(0,0,1),x)*x
          - 4096/15*H(R(0,0,1),x)*x^2 + 304/5*H(R(0,0,1),x)*x^3 - 1040/3*H(R(0
         ,1),x) + 736/15*H(R(0,1),x)*x^-1 + 224/3*H(R(0,1),x)*x - 368/5*H(R(0,
         1),x)*x^2 - 352*H(R(0,1),x)*z2*x - 256*H(R(0,1,0),x)*z2*x - 256*H(R(0
         ,1,0,-1,0),x)*x + 224/3*H(R(0,1,0,0),x)*x + 64*H(R(0,1,0,0),x)*x^2 - 
         32/5*H(R(0,1,0,0),x)*x^3 + 128*H(R(0,1,0,0,0),x)*x + 128*H(R(0,1,0,0,
         1),x)*x - 128*H(R(0,1,1,0,0),x)*x - 272*H(R(1),x) - 736/15*H(R(1),x)*
         x^-1 + 1184/3*H(R(1),x)*x - 368/5*H(R(1),x)*x^2 + 64/3*H(R(1),x)*z3*
         x^-2 - 64/3*H(R(1),x)*z3*x^-1 + 32/3*H(R(1),x)*z3*x - 128/3*H(R(1),x)
         *z3*x^2 + 32*H(R(1),x)*z3*x^3 - 304/15*H(R(1),x)*z2*x^-2 + 296/3*H(R(
         1),x)*z2*x^-1 - 352*H(R(1),x)*z2 + 320/3*H(R(1),x)*z2*x + 592/3*H(R(1
         ),x)*z2*x^2 - 152/5*H(R(1),x)*z2*x^3 - 64/5*H(R(1,0),x)*z2*x^-2 + 224/
         3*H(R(1,0),x)*z2*x^-1 - 256*H(R(1,0),x)*z2 + 64*H(R(1,0),x)*z2*x + 
         448/3*H(R(1,0),x)*z2*x^2 - 96/5*H(R(1,0),x)*z2*x^3 - 256*H(R(1,0,-1,0
         ),x) - 256/15*H(R(1,0,-1,0),x)*x^-2 + 256/3*H(R(1,0,-1,0),x)*x^-1 + 
         128/3*H(R(1,0,-1,0),x)*x + 512/3*H(R(1,0,-1,0),x)*x^2 - 128/5*H(R(1,0
         ,-1,0),x)*x^3 + 32/15*H(R(1,0,0),x) + 64/15*H(R(1,0,0),x)*x^-1 - 64/5
         *H(R(1,0,0),x)*x + 32/5*H(R(1,0,0),x)*x^2 + 128*H(R(1,0,0,0),x) + 128/
         15*H(R(1,0,0,0),x)*x^-2 - 128/3*H(R(1,0,0,0),x)*x^-1 - 64/3*H(R(1,0,0
         ,0),x)*x - 256/3*H(R(1,0,0,0),x)*x^2 + 64/5*H(R(1,0,0,0),x)*x^3 + 128
         *H(R(1,0,0,1),x) + 64/15*H(R(1,0,0,1),x)*x^-2 - 32*H(R(1,0,0,1),x)*
         x^-1 - 128/3*H(R(1,0,0,1),x)*x - 64*H(R(1,0,0,1),x)*x^2 + 32/5*H(R(1,
         0,0,1),x)*x^3 - 128*H(R(1,1,0,0),x) - 64/15*H(R(1,1,0,0),x)*x^-2 + 32
         *H(R(1,1,0,0),x)*x^-1 + 128/3*H(R(1,1,0,0),x)*x + 64*H(R(1,1,0,0),x)*
         x^2 - 32/5*H(R(1,1,0,0),x)*x^3 )

       + cf*nf*[ca-2cf] * (  - 3408/25 + 6688/225*x^-1 + 13472/225*x + 1168/25
         *x^2 + 1408/9*z3*x + 256/3*z3*x^2 - 128/5*z3*x^3 + 128/15*z2*x^-1 - 
         544/15*z2 + 6608/45*z2*x + 6944/45*z2*x^2 - 848/25*z2*x^3 + 128/5*
         z2^2*x - 256/3*H(R(-1),x)*z3*x - 128/15*H(R(-1),x)*z2*x^-2 + 64/3*H(
         R(-1),x)*z2*x^-1 - 128/3*H(R(-1),x)*z2 - 1408/9*H(R(-1),x)*z2*x - 128/
         3*H(R(-1),x)*z2*x^2 + 64/5*H(R(-1),x)*z2*x^3 + 256/3*H(R(-1,-1),x)*z2
         *x + 512/3*H(R(-1,-1,-1,0),x)*x - 256/3*H(R(-1,-1,0),x) - 256/15*H(R(
         -1,-1,0),x)*x^-2 + 128/3*H(R(-1,-1,0),x)*x^-1 - 2816/9*H(R(-1,-1,0),x
         )*x - 256/3*H(R(-1,-1,0),x)*x^2 + 128/5*H(R(-1,-1,0),x)*x^3 - 256*H(
         R(-1,-1,0,0),x)*x + 6656/45*H(R(-1,0),x) + 4768/225*H(R(-1,0),x)*x^-2
          - 2512/45*H(R(-1,0),x)*x^-1 + 3872/15*H(R(-1,0),x)*x + 6368/45*H(R(
         -1,0),x)*x^2 - 848/25*H(R(-1,0),x)*x^3 - 128/3*H(R(-1,0),x)*z2*x - 
         512/3*H(R(-1,0,-1,0),x)*x + 128*H(R(-1,0,0),x) + 128/5*H(R(-1,0,0),x)
         *x^-2 - 64*H(R(-1,0,0),x)*x^-1 + 2176/9*H(R(-1,0,0),x)*x + 128*H(R(-1
         ,0,0),x)*x^2 - 192/5*H(R(-1,0,0),x)*x^3 + 128*H(R(-1,0,0,0),x)*x - 
         7216/225*H(R(0),x) - 2848/225*H(R(0),x)*x^-1 - 28256/225*H(R(0),x)*x
          + 1168/25*H(R(0),x)*x^2 + 128/3*H(R(0),x)*z3*x + 32/3*H(R(0),x)*z2*x
          + 128/3*H(R(0),x)*z2*x^2 - 64/5*H(R(0),x)*z2*x^3 - 256/3*H(R(0,-1),x
         )*z2*x - 512/3*H(R(0,-1,-1,0),x)*x + 256/3*H(R(0,-1,0),x) + 256/15*H(
         R(0,-1,0),x)*x^-2 - 128/3*H(R(0,-1,0),x)*x^-1 + 1792/9*H(R(0,-1,0),x)
         *x + 256/3*H(R(0,-1,0),x)*x^2 - 128/5*H(R(0,-1,0),x)*x^3 + 512/3*H(R(
         0,-1,0,0),x)*x + 224/5*H(R(0,0),x) - 128/5*H(R(0,0),x)*x^-1 - 11984/
         45*H(R(0,0),x)*x - 5792/45*H(R(0,0),x)*x^2 + 848/25*H(R(0,0),x)*x^3
          + 128*H(R(0,0,-1,0),x)*x - 160/3*H(R(0,0,0),x)*x - 128*H(R(0,0,0),x)
         *x^2 + 192/5*H(R(0,0,0),x)*x^3 )

       + cf^2*[ca-2cf] * ( 368/75 - 17104/45*x^-1 + 210536/225*x - 8408/15*x^2
          + 576*z5*x - 448/15*z3*x^-1 + 272/5*z3 - 98648/45*z3*x - 20992/15*z3
         *x^2 + 6464/15*z3*x^3 - 59488/225*z2*x^-1 + 180032/225*z2 - 172552/75
         *z2*x - 357104/225*z2*x^2 + 12664/25*z2*x^3 - 96*z2*z3*x - 4664/15*
         z2^2*x + 5408/15*z2^2*x^2 - 2192/25*z2^2*x^3 + 32*H(R(-1),x)*z3*x^-1
          + 96*H(R(-1),x)*z3 + 4208/3*H(R(-1),x)*z3*x - 64*H(R(-1),x)*z3*x^2
          + 36736/225*H(R(-1),x)*z2*x^-2 - 1856/5*H(R(-1),x)*z2*x^-1 + 14384/
         15*H(R(-1),x)*z2 + 24704/15*H(R(-1),x)*z2*x + 12352/15*H(R(-1),x)*z2*
         x^2 - 19088/75*H(R(-1),x)*z2*x^3 - 2144/5*H(R(-1),x)*z2^2*x - 192*H(
         R(-1,-1),x)*z3*x + 448/15*H(R(-1,-1),x)*z2*x^-2 - 352/3*H(R(-1,-1),x)
         *z2*x^-1 + 64*H(R(-1,-1),x)*z2 - 1344*H(R(-1,-1),x)*z2*x + 704/3*H(R(
         -1,-1),x)*z2*x^2 - 224/5*H(R(-1,-1),x)*z2*x^3 - 128*H(R(-1,-1,-1),x)*
         z2*x + 768*H(R(-1,-1,-1,-1,0),x)*x - 384*H(R(-1,-1,-1,0),x) - 128/5*
         H(R(-1,-1,-1,0),x)*x^-2 + 64*H(R(-1,-1,-1,0),x)*x^-1 - 7168/3*H(R(-1,
         -1,-1,0),x)*x - 128*H(R(-1,-1,-1,0),x)*x^2 + 192/5*H(R(-1,-1,-1,0),x)
         *x^3 - 1152*H(R(-1,-1,-1,0,0),x)*x + 512*H(R(-1,-1,-1,0,1),x)*x + 
         15008/15*H(R(-1,-1,0),x) + 28544/225*H(R(-1,-1,0),x)*x^-2 - 4736/15*
         H(R(-1,-1,0),x)*x^-1 + 15936/5*H(R(-1,-1,0),x)*x + 10624/15*H(R(-1,-1
         ,0),x)*x^2 - 14752/75*H(R(-1,-1,0),x)*x^3 - 512*H(R(-1,-1,0),x)*z2*x
          - 768*H(R(-1,-1,0,-1,0),x)*x + 576*H(R(-1,-1,0,0),x) + 128/3*H(R(-1,
         -1,0,0),x)*x^-2 - 256/3*H(R(-1,-1,0,0),x)*x^-1 + 10208/3*H(R(-1,-1,0,
         0),x)*x + 512/3*H(R(-1,-1,0,0),x)*x^2 - 64*H(R(-1,-1,0,0),x)*x^3 + 
         1024*H(R(-1,-1,0,0,0),x)*x + 384*H(R(-1,-1,0,0,1),x)*x - 256*H(R(-1,
         -1,0,1),x) - 128/3*H(R(-1,-1,0,1),x)*x^-2 + 448/3*H(R(-1,-1,0,1),x)*
         x^-1 + 448/3*H(R(-1,-1,0,1),x)*x - 896/3*H(R(-1,-1,0,1),x)*x^2 + 64*
         H(R(-1,-1,0,1),x)*x^3 + 256*H(R(-1,-1,0,1,0),x)*x + 256*H(R(-1,-1,0,1
         ,1),x)*x - 297328/225*H(R(-1,0),x) - 9136/25*H(R(-1,0),x)*x^-2 + 
         173456/225*H(R(-1,0),x)*x^-1 - 548968/225*H(R(-1,0),x)*x - 375584/225
         *H(R(-1,0),x)*x^2 + 12664/25*H(R(-1,0),x)*x^3 - 192*H(R(-1,0),x)*z3*x
          + 704/15*H(R(-1,0),x)*z2*x^-2 - 224/3*H(R(-1,0),x)*z2*x^-1 + 256*H(
         R(-1,0),x)*z2 + 2144/3*H(R(-1,0),x)*z2*x + 448/3*H(R(-1,0),x)*z2*x^2
          - 352/5*H(R(-1,0),x)*z2*x^3 - 384*H(R(-1,0,-1),x)*z2*x - 768*H(R(-1,
         0,-1,-1,0),x)*x + 384*H(R(-1,0,-1,0),x) + 128/5*H(R(-1,0,-1,0),x)*
         x^-2 - 64*H(R(-1,0,-1,0),x)*x^-1 + 6592/3*H(R(-1,0,-1,0),x)*x + 128*
         H(R(-1,0,-1,0),x)*x^2 - 192/5*H(R(-1,0,-1,0),x)*x^3 + 896*H(R(-1,0,-1
         ,0,0),x)*x - 5312/3*H(R(-1,0,0),x) - 75424/225*H(R(-1,0,0),x)*x^-2 + 
         2048/3*H(R(-1,0,0),x)*x^-1 - 9008/3*H(R(-1,0,0),x)*x - 4352/3*H(R(-1,
         0,0),x)*x^2 + 38192/75*H(R(-1,0,0),x)*x^3 + 128*H(R(-1,0,0,-1,0),x)*x
          - 512*H(R(-1,0,0,0),x) - 1024/15*H(R(-1,0,0,0),x)*x^-2 + 448/3*H(R(
         -1,0,0,0),x)*x^-1 - 4832/3*H(R(-1,0,0,0),x)*x - 896/3*H(R(-1,0,0,0),x
         )*x^2 + 512/5*H(R(-1,0,0,0),x)*x^3 - 128*H(R(-1,0,0,0,0),x)*x - 128*
         H(R(-1,0,0,0,1),x)*x - 192*H(R(-1,0,0,1),x) - 128/3*H(R(-1,0,0,1),x)*
         x^-2 + 256/3*H(R(-1,0,0,1),x)*x^-1 - 1184/3*H(R(-1,0,0,1),x)*x - 512/
         3*H(R(-1,0,0,1),x)*x^2 + 64*H(R(-1,0,0,1),x)*x^3 - 128*H(R(-1,0,0,1,0
         ),x)*x - 128*H(R(-1,0,0,1,1),x)*x - 1376/3*H(R(-1,0,1),x) - 2496/25*
         H(R(-1,0,1),x)*x^-2 + 640/3*H(R(-1,0,1),x)*x^-1 - 160/3*H(R(-1,0,1),x
         )*x - 1408/3*H(R(-1,0,1),x)*x^2 + 3904/25*H(R(-1,0,1),x)*x^3 - 128*H(
         R(-1,0,1),x)*z2*x - 128*H(R(-1,0,1,0),x) - 128/5*H(R(-1,0,1,0),x)*
         x^-2 + 64*H(R(-1,0,1,0),x)*x^-1 - 128*H(R(-1,0,1,0),x)*x - 128*H(R(-1
         ,0,1,0),x)*x^2 + 192/5*H(R(-1,0,1,0),x)*x^3 - 128*H(R(-1,0,1,1),x) - 
         128/5*H(R(-1,0,1,1),x)*x^-2 + 64*H(R(-1,0,1,1),x)*x^-1 - 128*H(R(-1,0
         ,1,1),x)*x - 128*H(R(-1,0,1,1),x)*x^2 + 192/5*H(R(-1,0,1,1),x)*x^3 - 
         48184/225*H(R(0),x) + 9424/45*H(R(0),x)*x^-1 - 1112/9*H(R(0),x)*x - 
         60472/75*H(R(0),x)*x^2 - 2320/3*H(R(0),x)*z3*x + 64/3*H(R(0),x)*z3*
         x^2 + 224/5*H(R(0),x)*z3*x^3 - 256/5*H(R(0),x)*z2*x^-1 + 160/3*H(R(0)
         ,x)*z2 - 31088/45*H(R(0),x)*z2*x - 2752/3*H(R(0),x)*z2*x^2 + 24944/75
         *H(R(0),x)*z2*x^3 - 16*H(R(0),x)*z2^2*x + 544*H(R(0,-1),x)*z3*x + 384/
         5*H(R(0,-1),x)*z2*x^-2 - 192*H(R(0,-1),x)*z2*x^-1 + 544*H(R(0,-1),x)*
         z2 + 4208/3*H(R(0,-1),x)*z2*x - 704/3*H(R(0,-1),x)*z2*x^2 + 224/5*H(
         R(0,-1),x)*z2*x^3 - 448*H(R(0,-1,-1),x)*z2*x - 896*H(R(0,-1,-1,-1,0),
         x)*x + 448*H(R(0,-1,-1,0),x) + 256/5*H(R(0,-1,-1,0),x)*x^-2 - 128*H(
         R(0,-1,-1,0),x)*x^-1 + 7328/3*H(R(0,-1,-1,0),x)*x + 128*H(R(0,-1,-1,0
         ),x)*x^2 - 192/5*H(R(0,-1,-1,0),x)*x^3 + 960*H(R(0,-1,-1,0,0),x)*x - 
         3008/3*H(R(0,-1,0),x) - 3328/15*H(R(0,-1,0),x)*x^-2 + 2304/5*H(R(0,-1
         ,0),x)*x^-1 - 111728/45*H(R(0,-1,0),x)*x - 2048/3*H(R(0,-1,0),x)*x^2
          + 14752/75*H(R(0,-1,0),x)*x^3 + 512*H(R(0,-1,0),x)*z2*x + 640*H(R(0,
         -1,0,-1,0),x)*x - 512*H(R(0,-1,0,0),x) - 256/5*H(R(0,-1,0,0),x)*x^-2
          + 128*H(R(0,-1,0,0),x)*x^-1 - 7136/3*H(R(0,-1,0,0),x)*x - 512/3*H(R(
         0,-1,0,0),x)*x^2 + 64*H(R(0,-1,0,0),x)*x^3 - 640*H(R(0,-1,0,0,0),x)*x
          - 320*H(R(0,-1,0,0,1),x)*x - 320*H(R(0,-1,0,1),x) - 256/5*H(R(0,-1,0
         ,1),x)*x^-2 + 128*H(R(0,-1,0,1),x)*x^-1 - 544/3*H(R(0,-1,0,1),x)*x + 
         896/3*H(R(0,-1,0,1),x)*x^2 - 64*H(R(0,-1,0,1),x)*x^3 - 128*H(R(0,-1,0
         ,1,0),x)*x - 128*H(R(0,-1,0,1,1),x)*x - 152672/225*H(R(0,0),x) + 
         73504/225*H(R(0,0),x)*x^-1 + 86792/25*H(R(0,0),x)*x + 299504/225*H(R(
         0,0),x)*x^2 - 12664/25*H(R(0,0),x)*x^3 - 64*H(R(0,0),x)*z3*x - 416/3*
         H(R(0,0),x)*z2*x - 128*H(R(0,0),x)*z2*x^2 + 384/5*H(R(0,0),x)*z2*x^3
          + 800*H(R(0,0,-1),x)*z2*x + 704*H(R(0,0,-1,-1,0),x)*x - 128*H(R(0,0,
         -1,0),x) - 5024/3*H(R(0,0,-1,0),x)*x + 128/3*H(R(0,0,-1,0),x)*x^2 + 
         64/5*H(R(0,0,-1,0),x)*x^3 - 704*H(R(0,0,-1,0,0),x)*x - 448*H(R(0,0,-1
         ,0,1),x)*x - 1936/15*H(R(0,0,0),x) + 896/15*H(R(0,0,0),x)*x^-1 + 
         58016/45*H(R(0,0,0),x)*x + 20992/15*H(R(0,0,0),x)*x^2 - 38192/75*H(R(
         0,0,0),x)*x^3 - 192*H(R(0,0,0,-1,0),x)*x + 80*H(R(0,0,0,0),x)*x + 640/
         3*H(R(0,0,0,0),x)*x^2 - 448/5*H(R(0,0,0,0),x)*x^3 + 512/3*H(R(0,0,0,1
         ),x)*x + 512/3*H(R(0,0,0,1),x)*x^2 - 64*H(R(0,0,0,1),x)*x^3 + 64/3*H(
         R(0,0,1),x) + 128/3*H(R(0,0,1),x)*x^-1 + 1376/3*H(R(0,0,1),x)*x + 
         1024/3*H(R(0,0,1),x)*x^2 - 3904/25*H(R(0,0,1),x)*x^3 + 224*H(R(0,0,1)
         ,x)*z2*x + 64*H(R(0,0,1,0),x)*x + 128*H(R(0,0,1,0),x)*x^2 - 192/5*H(
         R(0,0,1,0),x)*x^3 + 64*H(R(0,0,1,1),x)*x + 128*H(R(0,0,1,1),x)*x^2 - 
         192/5*H(R(0,0,1,1),x)*x^3 + 832/25*H(R(0,1),x) + 8128/75*H(R(0,1),x)*
         x^-1 + 54656/75*H(R(0,1),x)*x - 7104/25*H(R(0,1),x)*x^2 - 64*H(R(0,1)
         ,x)*z3*x + 128/5*H(R(0,1),x)*z2*x^-2 - 64*H(R(0,1),x)*z2*x^-1 + 160*
         H(R(0,1),x)*z2 + 48*H(R(0,1),x)*z2*x - 64*H(R(0,1),x)*z2*x^2 + 96/5*
         H(R(0,1),x)*z2*x^3 - 64/5*H(R(0,1,0),x) + 128/5*H(R(0,1,0),x)*x^-1 + 
         896/5*H(R(0,1,0),x)*x - 192/5*H(R(0,1,0),x)*x^2 - 64*H(R(0,1,0),x)*z2
         *x - 256*H(R(0,1,0,-1,0),x)*x + 128*H(R(0,1,0,0,0),x)*x - 64/5*H(R(0,
         1,1),x) + 128/5*H(R(0,1,1),x)*x^-1 + 896/5*H(R(0,1,1),x)*x - 192/5*H(
         R(0,1,1),x)*x^2 + 64*H(R(0,1,1),x)*z2*x + 60992/75*H(R(1),x) - 11968/
         75*H(R(1),x)*x^-1 - 30592/75*H(R(1),x)*x - 6144/25*H(R(1),x)*x^2 + 
         448/15*H(R(1),x)*z3*x^-2 - 64/3*H(R(1),x)*z3*x^-1 - 64*H(R(1),x)*z3
          + 160/3*H(R(1),x)*z3*x - 128/3*H(R(1),x)*z3*x^2 + 224/5*H(R(1),x)*z3
         *x^3 + 1248/25*H(R(1),x)*z2*x^-2 - 1472/15*H(R(1),x)*z2*x^-1 + 848/5*
         H(R(1),x)*z2 + 112/5*H(R(1),x)*z2*x - 3328/15*H(R(1),x)*z2*x^2 + 1952/
         25*H(R(1),x)*z2*x^3 + 832/5*H(R(1,0),x) - 128/5*H(R(1,0),x)*x^-1 - 
         512/5*H(R(1,0),x)*x - 192/5*H(R(1,0),x)*x^2 + 64/15*H(R(1,0),x)*z2*
         x^-2 + 32/3*H(R(1,0),x)*z2*x^-1 - 64*H(R(1,0),x)*z2 + 64/3*H(R(1,0),x
         )*z2*x + 64/3*H(R(1,0),x)*z2*x^2 + 32/5*H(R(1,0),x)*z2*x^3 - 256*H(R(
         1,0,-1,0),x) - 256/15*H(R(1,0,-1,0),x)*x^-2 + 256/3*H(R(1,0,-1,0),x)*
         x^-1 + 128/3*H(R(1,0,-1,0),x)*x + 512/3*H(R(1,0,-1,0),x)*x^2 - 128/5*
         H(R(1,0,-1,0),x)*x^3 + 128*H(R(1,0,0,0),x) + 128/15*H(R(1,0,0,0),x)*
         x^-2 - 128/3*H(R(1,0,0,0),x)*x^-1 - 64/3*H(R(1,0,0,0),x)*x - 256/3*H(
         R(1,0,0,0),x)*x^2 + 64/5*H(R(1,0,0,0),x)*x^3 + 832/5*H(R(1,1),x) - 
         128/5*H(R(1,1),x)*x^-1 - 512/5*H(R(1,1),x)*x - 192/5*H(R(1,1),x)*x^2
          + 64/5*H(R(1,1),x)*z2*x^-2 - 32*H(R(1,1),x)*z2*x^-1 + 64*H(R(1,1),x)
         *z2 - 64*H(R(1,1),x)*z2*x^2 + 96/5*H(R(1,1),x)*z2*x^3 );


* Even-N g-functions in x-space (first in 2004/5 F2 and FL)
* (change to #if 1 to activate this)

#if 0

 id  g1E(x) =
       + [1-x]^-1 * ( - 6*z3 + 4/5*z2^2 + 8*H(R(-1),x)*z2 + 6*H(R(0),x)*z3
         - 6*H(R(0),x)*z2 - 8*H(R(-2),x)*z2 + 6*H(R(0,0),x)*z2
         - 4*H(R(-1,0,0),x) - 8*H(R(-1,2),x) + 2*H(R(0,0,0),x)
         + 4*H(R(3),x) + 4*H(R(-2,0,0),x) + 8*H(R(-2,2),x)
         - 2*H(R(0,0,0,0),x) - 4*H(R(4),x) )
       + [1-x]^-2 * ( - 4/5*z2^2 - 6*H(R(0),x)*z3 + 8*H(R(-2),x)*z2
         - 6*H(R(0,0),x)*z2 - 4*H(R(-2,0,0),x) - 8*H(R(-2,2),x)
         + 2*H(R(0,0,0,0),x) + 4*H(R(4),x) )
       + [1+x]^-1 * ( 4*z3 - 21/5*z2^2 - 4*H(R(0),x)*z3 + 2*H(R(0),x)*z2
         - 2*H(R(0,0),x)*z2 + 4*H(R(-2,0),x) - 2*H(R(0,0,0),x)
         - 4*H(R(-3,0),x) + 2*H(R(0,0,0,0),x) )
       + [1+x]^-2 * ( 21/5*z2^2 + 4*H(R(0),x)*z3 + 2*H(R(0,0),x)*z2
         + 4*H(R(-3,0),x) - 2*H(R(0,0,0,0),x) )
       + 2*z3 - 8*H(R(-1),x)*z2 + 4*H(R(0),x)*z2 + 4*H(R(-1,0,0),x)
         + 8*H(R(-1,2),x) - 4*H(R(-2,0),x) - 4*H(R(3),x)
       ;

* correct but not fully simplified: some factors of x in numerators
 id g2E(x) = 3*(
       + [1-x]^-3* ( 8/15*z2^2 + 4*H(R(0),x)*z3 - 16/3*H(R(0,-1
         ),x)*z2 + 8/3*H(R(0,-1,0,0),x) + 16/3*H(R(0,-1,0,1),x) + 4*H(R(0,0),x
         )*z2 - 4/3*H(R(0,0,0,0),x) - 8/3*H(R(0,0,0,1),x) )
       + [1-x]^-2* ( 4*z3 - 4/5*z2^2 - 16/3*H(R(-1),x)*z2 + 8/3
         *H(R(-1,0,0),x) + 16/3*H(R(-1,0,1),x) - 6*H(R(0),x)*z3 + 4*H(R(0),x)*
         z2 + 8*H(R(0,-1),x)*z2 - 4*H(R(0,-1,0,0),x) - 8*H(R(0,-1,0,1),x) - 6*
         H(R(0,0),x)*z2 - 4/3*H(R(0,0,0),x) + 2*H(R(0,0,0,0),x) + 4*H(R(0,0,0,
         1),x) - 8/3*H(R(0,0,1),x) )
       + [1-x]^-1* (  - 4*z3 + 2/3*z2 + 4/15*z2^2 + 16/3*H(R(-1
         ),x)*z2 - 8/3*H(R(-1,0,0),x) - 16/3*H(R(-1,0,1),x) + 2*H(R(0),x)*z3
          - 4*H(R(0),x)*z2 - 8/3*H(R(0,-1),x)*z2 + 4/3*H(R(0,-1,0,0),x) + 8/3*
         H(R(0,-1,0,1),x) + 2*H(R(0,0),x)*z2 + 4/3*H(R(0,0,0),x) - 2/3*H(R(0,0
         ,0,0),x) - 4/3*H(R(0,0,0,1),x) + 8/3*H(R(0,0,1),x) )
       + (  - 14/5*[1+x]^-3*z2^2 + 8/3*[1+x]^-2*z3*x + 21/5*
         [1+x]^-2*z2^2 - 8/3*[1+x]^-1*z3 - 8/3*[1+x]^-1*z3*x - 2*[1+x]^-1*z2
          - 7/5*[1+x]^-1*z2^2 + 8/3*z3 + 4/3*z2  + 4/3*H(R(-1,0),x)
          - 4/3*H(R(-1,0),x)*[1+x]^-1 - 8/3*H(R(0),x)*[1+x]^-3*z3 + 4*H(R(0),x
         )*[1+x]^-2*z3 + 4/3*H(R(0),x)*[1+x]^-2*z2*x - 4/3*H(R(0),x)*[1+x]^-1*
         z3 - 4/3*H(R(0),x)*[1+x]^-1*z2 - 4/3*H(R(0),x)*[1+x]^-1*z2*x + 4/3*H(
         R(0),x)*z2 + 8/3*H(R(0,-1,0),x) + 8/3*H(R(0,-1,0),x)*[1+x]^-2*x - 8/3
         *H(R(0,-1,0),x)*[1+x]^-1 - 8/3*H(R(0,-1,0),x)*[1+x]^-1*x - 4/3*H(R(0,
         0),x) - 4/3*H(R(0,0),x)*[1+x]^-3*z2 + 2*H(R(0,0),x)*[1+x]^-2*z2 + 4/3
         *H(R(0,0),x)*[1+x]^-1 - 2/3*H(R(0,0),x)*[1+x]^-1*z2 - 8/3*H(R(0,0,-1,
         0),x)*[1+x]^-3 + 4*H(R(0,0,-1,0),x)*[1+x]^-2 - 4/3*H(R(0,0,-1,0),x)*
         [1+x]^-1 - 4/3*H(R(0,0,0),x) - 4/3*H(R(0,0,0),x)*[1+x]^-2*x + 4/3*H(
         R(0,0,0),x)*[1+x]^-1 + 4/3*H(R(0,0,0),x)*[1+x]^-1*x + 4/3*H(R(0,0,0,0
         ),x)*[1+x]^-3 - 2*H(R(0,0,0,0),x)*[1+x]^-2 + 2/3*H(R(0,0,0,0),x)*
         [1+x]^-1 - 4/3*H(R(0,1),x) + 4/3*H(R(0,1),x)*[1+x]^-1 + 1/3*delta(
         [1-x])*z3 + 1/3*delta([1-x])*z2 )
       );


* Odd-N based g-functions in x-space (first in F3 of 2008)

 id g1O(x) = 
       - 2 * (1 - [1-x]^-1) * (
            4 * H(R(-1),x) * z2 
          - 2 * H(R(-1,0,0),x) 
          - 4 * H(R(-1,0,1),x) 
          + H(R(0,0,0),x)
          + 2 *  H(R(0,0,1),x)
          - 3 * H(R(0),x) * z2 
          - 3 * z3
          )
       + 2 * ([1-x]^-2 - [1-x]^-1) * (
           4 * H(R(0,-1),x) * z2 
         - 2 * H(R(0,-1,0,0),x) 
         - 4 * H(R(0,-1,0,1),x) 
         + 2 * H(R(0,0,0,1),x)
         - 3 * H(R(0,0),x) * z2
         - 3 * H(R(0),x) * z3 
         + H(R(0,0,0,0),x)
         - 2/5 * z2^2
         )
       + 2 * (1 - [1+x]^-1) * ( 
           2 * H(R(0,-1,0),x) 
         - H(R(0,0,0),x) 
         + H(R(0),x) * z2 
         + 2 * z3 
         )
       - ([1+x]^-2 - [1+x]^-1) * (
           4 * H(R(0,0,-1,0),x)
         + 2 * H(R(0,0),x) * z2
         + 4 * H(R(0),x) * z3 
         - 2 * H(R(0,0,0,0),x)
         + 21/5 * z2^2
         );

 id g2O(x) = 
       - 2 * (2 * [1-x]^-3 - 3 * [1-x]^-2 + [1-x]^-1) * (
           4 * H(R(0,-1),x) * z2 
         + H(R(0,0,0,0),x) 
         - 2 * H(R(0,-1,0,0),x) 
         - 4 * H(R(0,-1,0,1),x) 
         + 2 * H(R(0,0,0,1),x)
         - 3 * H(R(0,0),x) * z2
         - 3 * H(R(0),x) * z3
         - 2/5 * z2^2
         )
       - 2 * z2 * (1 - [1-x]^-1)
       - 4 * ([1-x]^-2 - [1-x]^-1) * (
            4 * H(R(-1),x) * z2 
          - 2 * H(R(-1,0,0),x) 
          - 4 * H(R(-1,0,1),x) 
          + 2 * H(R(0,0,1),x) 
          + H(R(0,0,0),x)
          - 3 * H(R(0),x) * z2
          - 3 * z3
          )
       + (2 * [1+x]^-3 - 3 * [1+x]^-2 + [1+x]^-1) * (
           4 * H(R(0,0,-1,0),x)
         - 2 * H(R(0,0,0,0),x) 
         + 2 * H(R(0,0),x) * z2
         + 4 * H(R(0),x) * z3
         + 21/5 * z2^2
         )
       + 4 * ([1+x]^-2 - [1+x]^-1) * ( 
            2 * H(R(0,-1,0),x) 
          - H(R(0,0,0),x)
          + H(R(0),x) * z2
          + 2 * z3
          )
       - 2 * (1 - [1+x]^-1) * (
            2 * H(R(-1,0),x) 
          + 2 * H(R(0,1),x) 
          - z2
          )
       + (z2 - z3) * delta([1-x]);

#endif

*  The Mellin inverses of g0. The easiest way to get moments of g1E(x), g1O(x) 
*  etc is via  id g1E(x) = `Nvalue'*g0even;  id g1O(x) = `Nvalue'*g0odd;  etc

 id g0even =
       + 4/5*[1-x]^-1*z2^2 - 21/5*[1+x]^-1*z2^2 + 17/5*z2^2 + 4*H(R(-3,0),x)
          - 4*H(R(-3,0),x)*[1+x]^-1 - 8*H(R(-2),x)*[1-x]^-1*z2 + 8*H(R(-2),x)*
         z2 - 4*H(R(-2,0,0),x) + 4*H(R(-2,0,0),x)*[1-x]^-1 - 8*H(R(-2,2),x) +
         8*H(R(-2,2),x)*[1-x]^-1 + 6*H(R(0),x)*[1-x]^-1*z3 - 4*H(R(0),x)*
         [1+x]^-1*z3 - 2*H(R(0),x)*z3 + 6*H(R(0,0),x)*[1-x]^-1*z2 - 2*H(R(0,0)
         ,x)*[1+x]^-1*z2 - 4*H(R(0,0),x)*z2 - 2*H(R(0,0,0,0),x)*[1-x]^-1 + 2*
         H(R(0,0,0,0),x)*[1+x]^-1 + 4*H(R(4),x) - 4*H(R(4),x)*[1-x]^-1;
 id g0odd =
       + 4/5*[1-x]^-1*z2^2 + 21/5*[1+x]^-1*z2^2 - 5*z2^2 - 4*H(R(-3,0),x) + 4*
         H(R(-3,0),x)*[1+x]^-1 - 8*H(R(-2),x)*[1-x]^-1*z2 + 8*H(R(-2),x)*z2 - 
         4*H(R(-2,0,0),x) + 4*H(R(-2,0,0),x)*[1-x]^-1 - 8*H(R(-2,2),x) + 8*H(
         R(-2,2),x)*[1-x]^-1 + 6*H(R(0),x)*[1-x]^-1*z3 + 4*H(R(0),x)*[1+x]^-1*
         z3 - 10*H(R(0),x)*z3 + 6*H(R(0,0),x)*[1-x]^-1*z2 + 2*H(R(0,0),x)*
         [1+x]^-1*z2 - 8*H(R(0,0),x)*z2 + 4*H(R(0,0,0,0),x) - 2*H(R(0,0,0,0),x
         )*[1-x]^-1 - 2*H(R(0,0,0,0),x)*[1+x]^-1 + 4*H(R(4),x) - 4*H(R(4),x)*
         [1-x]^-1;



==> anc/li2.f <==
*
* File: li2.f 
*
* ..A routine for the dilogarithm, by Jos Vermaseren
*
       function li2(x)
       implicit real*8  (a-z)
       dimension b(8)
       integer ncall
       data ncall/0/,pi6/1.644934066848226d+00/,een,vier/1.d+00,.25d+00/
       ncall = 0
       if(ncall.eq.0)go to 2
1      if(x.lt.0)go to 3
       if(x.gt.0.5)go to 4
       z=-dlog(1.-x)
7      z2=z*z
       li2=z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier
       if(x.gt.een)li2=-li2-.5*u*u+2.*pi6
       return
2      b(1)=een
       b(2)=een/36.
       b(3)=-een/3600.
       b(4)=een/211680.
       b(5)=-een/(30.*362880.d+00)
       b(6)=5./(66.*39916800.d+00)
       b(7)=-691./(2730.*39916800.d+00*156.)
       b(8)=een/(39916800.d+00*28080.)
       ncall=1
       go to 1
3      if(x.gt.-een)go to 5
       y=een/(een-x)
       z=-dlog(een-y)
       z2=z*z
       u=dlog(y)
       li2=z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier-u*(z+.5*u)-pi6
       return
4      if(x.ge.een)go to 10
       y=een-x
       z=-dlog(x)
6      u=dlog(y)
       z2=z*z
       li2=-z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een-u)+z2*vier+pi6
       if(x.gt.een)li2=-li2-.5*z*z+pi6*2.
       return
5      y=een/(een-x)
       z=-dlog(y)
       z2=z*z
       li2=-z*(z2*(z2*(z2*(z2*(z2*(z2*(z2*b(8)+b(7))+b(6))
     1 +b(5))+b(4))+b(3))+b(2))+een)-z2*vier
       return
10     if(x.eq.een)go to 20
       xx=1./x
       if(x.gt.2.)go to 11
       z=dlog(x)
       y=1.-xx
       go to 6
11     u=dlog(x)
       z=-dlog(1.-xx)
       go to 7
20     li2=pi6
       return
       end


==> anc/readme.txt <==

  Extended ancillary files for arXiv:1606.08907, PoS DIS2016 (2016) 059  

       Non-singlet coefficient functions for charged-current 
       deep-inelastic scattering to the third order in QCD
  
       J. Davies, S. Moch, J.A.M. Vermaseren and A. Vogt

  Since a full-lenght write-up of these computations and results, 
  ref. [25] of arXiv:1606.08907v1, was not provided at the time, 
  we have extended the set of ancillary files to include 

  * the exact N-space & x-space results for these coefficient functions 
    in terms of harmonic sums and harmonic polylogaritms, respectively 

  * Fortran routines of the exact x-space results using a weight-5 
    extension, provided by Thomas Gehrmann, of the Fortran package by
    Gehrmann and Remiddi in hep-ph/0107173, CPC 141 (2001) 296
  
  * Analytic and numerical expressions for the second moments of the
    even-N - odd-N coefficient functions c_2, c_L and c_3     

  See also the PhD thesis https://livrepository.liverpool.ac.uk/3003745/


==> anc/xc2ns2p.f <==
*
* ..File: xc2ns2p.f   F_{2,ns} for e.m./nu+nu(bar) DIS  --  update 2005
*
*
* ..Parametrization of the 2-loop MS(bar) NS coefficient function for 
*    F_2^e.m. & F_2^{nu+nubar} in charged-current DIS, first calculated
*    in W.L. van Neerven and E.B. Zijlstra, Phys. Lett. B272 (1991) 127,
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
*  ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*    
*  ..Reference: J.A.M. Vermaseren, A. Vogt and S. Moch,
*               hep-ph/0504242 = Nucl. Phys. B724 (2005) 3
*               
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact,
*    the rest has been fitted for x between 10^-6 and 1-10^-6. The `P' 
*    in the name, for `plus', refers to its basis on even-N moments.
*
       FUNCTION C2NP2A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       C2NP2A = 
     1          - 181.0 - 806.7 * Y + 0.719 * Y*DL**4
     2          - 80./27.D0 * DL**3 - 20.70 * DL**2 - 28.384 * DL
     3          - 17.74 * DL1**3 + 72.24 * DL1**2 - 628.8 * DL1
     4          - 147.1 * DL * DL1**2 + 37.75 * DL**2 * DL1
     5        + NF * ( - 7.8109 - 17.82 * Y - 12.97 * Y**2
     6          + 20./9.D0 * DL**2 + 16./3.D0 * DL - 0.185 * Y * DL**3
     7          - 1.500 * DL1**2  + 24.87 * DL1 + 8.113 * DL * DL1 )     
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The exact singular piece (irrational coefficients truncated). 
*    This contribution is the same for all F2 and F3 cases at two loops
*    and hence named `NS', not `NP'.
*
       FUNCTION C2NS2B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
*
       C2NS2B = 
     1     + 128./9.D0 * DL1**3 - 184./3.D0 * DL1**2 - 31.1052 * DL1 
     2          + 188.641 
     3        + NF * ( 16./9.D0* DL1**2 - 232./27.D0 * DL1 + 6.34888 ) 
       C2NS2B = DM * C2NS2B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been
*    slightly shifted with respect to their (truncated) exact values. 
*    Except for this shift, also this part is universal at two loops.
*
       FUNCTION C2NP2C (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       C2NP2C = 
     1      + 32./9.D0 * DL1**4 - 184./9.d0 * DL1**3 - 15.5526 * DL1**2
     2          + 188.641 * DL1 - 338.531 + 0.018 
     3        + NF * ( 16./27.D0 * DL1**3 - 116./27.D0 * DL1**2 
     4          + 6.34888 * DL1 + 46.844 + 0.0091)
*
       RETURN
       END
*
* =================================================================av==


==> anc/xc2ns3pCC.f <==
*
* ..File: xc2ns3p.f    F2_NS  ... mod for CC (no fl11 term)!
*
*
* ..Parametrization of the 3-loop MS(bar) non-singlet coefficient
*    functions for the structure function F_2 in electromagnetic DIS.
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..References: S. Moch, J. Vermaseren and A. Vogt, hep-ph/0209100
*               J. Vermaseren, A. Vogt and S. Moch, hep-ph/0504242
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact, 
*    the rest has been fitted for x between 10^-6 and 1 - 10^-6. 
*
       FUNCTION C2NP3A (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       Y1  = 1.D0 -Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
       D27  = 1./27.D0
       D243 = 1./243.D0
*
       C2NP3A = 
     ,            - 4926. + 7725.* Y + 57256.* Y**2 + 12898.* Y**3
     ,            - 32.*D27 * DL**5 - 8796.*D243 * DL**4 - 309.1 * DL**3
     ,            - 899.6 * DL**2 - 775.8 * DL + 4.719 * Y*DL**5
     ,            - 512.*D27 * DL1**5 + 6336.*D27 * DL1**4
     ,            - 3368.* DL1**3 - 2978.* DL1**2 + 18832.* DL1
     ,            - 56000.* (1.-Y)*DL1**2 - DL*DL1 * (6158. + 1836.*DL)
     ,        + NF * ( 831.6 - 6752.* Y - 2778.* Y**2
     ,            + 728.* D243 * DL**4 + 12224.* D243 * DL**3
     ,            + 187.3 * DL**2 + 275.6 * DL + 4.102 * Y*DL**4
     ,            - 1920.* D243 * DL1**4 + 153.5 * DL1**3 
     ,            - 828.7 * DL1**2 - 501.1 * DL1 + 171.0 * (1.-Y)*DL1**4
     ,            + DL*DL1 * (4365. + 716.2 * DL - 5983.* DL1) )
     ,        + NF**2 * ( 129.2 * Y + 102.5 * Y**2 - 368.* D243 * DL**3
     ,            - 1984.* D243 * DL**2 - 8.042 * DL
     ,            - 192.* D243 * DL1**3 + 18.21 * DL1**2 - 19.09 * DL1
     ,            + DL*DL1 * ( - 96.07 - 12.46 * DL + 85.88 * DL1) )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The exact singular piece (irrational coefficients truncated)
*
       FUNCTION C2NS3B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
       D81 = 1./81.D0
*
       C2NS3B = 
     ,            + 1536.*D81 * DL1**5 - 16320.* D81 * DL1**4
     ,            + 5.01099E+2 * DL1**3 + 1.17154E+3 * DL1**2 
     ,            - 7.32845E+3 * DL1 + 4.44276E+3
     ,        + NF * ( 640.* D81 * DL1**4 - 6592.* D81 * DL1**3
     ,            + 220.573 * DL1**2 + 294.906 * DL1 - 729.359 )
     ,        + NF**2 * ( 64.* D81 * DL1**3 - 464.* D81 * DL1**2
     ,            + 7.67505 * DL1 + 1.00830 )
*
       C2NS3B = DM * C2NS3B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been 
*    slightly shifted with respect to their (truncated) exact values.  
*
       FUNCTION C2NP3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
       D3  = 1./3.D0
*
       C2NP3C = 
     ,            + 256.*D81 * DL1**6 - 3264.*D81 * DL1**5
     ,            + 1.252745E+2 * DL1**4 + 3.905133E+2 * DL1**3 
     ,            - 3.664225E+3 * DL1**2 + 4.44276E+3  * DL1
     ,            - 9195.48 + 25.10 
     ,        + NF * ( 128.* D81 * DL1**5 - 1648.* D81 * DL1**4
     ,            + 220.573 * D3 * DL1**3 + 147.453 * DL1**2
     ,            - 729.359 * DL1 + 2575.074 - 0.387 )
     ,        + NF**2 * ( 16.* D81 * DL1**4 - 464.* D81*D3 * DL1**3
     ,            + 7.67505 * 5.D-1 * DL1**2 + 1.0083 * DL1 - 103.2521
     ,            + 0.0155 )
*
       RETURN
       END
*
* =================================================================av==


==> anc/xc3ns2p.f <==
*
* ..File: xc3ns2p.f   F_3 for nu+nu(bar) DIS  --  update 2008
*
*
* ..Parametrization of the 2-loop MS(bar) coefficient function for
*    F_3^{nu+nubar} in charged current DIS, first calculated in
*    E.B. Zijlstra and W.L. van Neerven, Phys. Lett. B297 (1992) 377,
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand.
*
* ..Reference:  S. Moch, J.A.M. Vermaseren and A. Vogt, 
*               arXiv:0812.4168 = Nucl. Phys. B813 (2009) 220
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact,
*    the rest has been fitted for x between 10^-6 and 1-10^-6.  The `M' 
*    in the name, for `minus', refers to its basis on odd-N moments.
*
       FUNCTION C3NM2A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*
       C3NM2A = 
     1          - 149.75 - 693.2 * Y + 0.218 * Y*DL**4
     2          - 104./27.D0 * DL**3 - 94./3.D0* DL**2 - 49.30 * DL
     3          - 16.40 * DL1**3 + 78.46 * DL1**2 - 470.6 * DL1
     4          - 117.8 * DL * DL1**2 + 33.62 * DL**2 * DL1
     5        + NF * ( - 5.738 - Y * (5.845 + 10.235 * Y)
     6          + 20./9.D0 * DL * (DL + 4.D0) - 0.190 * Y*DL**3
     7          + 0.066 * DL1**3 - 0.663 * DL1**2 + 24.86 * DL1 
     8          + 4.265 * DL * DL1 )     
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The exact singular piece (irrational coefficients truncated). 
*    This contribution is the same for all F2 and F3 cases at two loops
*    and hence named `NS', not `NM'. 
*
       FUNCTION C3NS2B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
*
       C3NS2B = 
     1        + 128./9.D0 * DL1**3 - 184./3.D0 * DL1**2 - 31.1052 * DL1
     2          + 188.641 
     3        + NF * ( 16./9.D0 * DL1**2 - 232./27.D0 * DL1 + 6.34888 ) 
       C3NS2B = DM * C3NS2B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been
*    slightly shifted with respect to their (truncated) exact values. 
*    Except for this shift, also this part is universal at two loops.
*    
       FUNCTION C3NM2C (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
*
       C3NM2C = 
     1        + 32./9.D0 * DL1**4 - 184./9.d0 * DL1**3 
     2          - 15.5526 * DL1**2 + 188.641 * DL1 - 338.531 - 0.041 
     3        + NF * (16./27.D0 * DL1**3 - 116./27 D0 * DL1**2 
     4          + 6.34888 * DL1 + 46.844 + 0.0024)
*
       RETURN
       END
*
* =================================================================av==


==> anc/xc3ns3p.f <==
*                                           __
* ..File: xc3ns3p.f    odd-N based F3 (nu + nu charged-current)
*
*
* ..Parametrization of the 3-loop MS(bar) non-singlet coefficient
*    function for the structure function F_3 in charged-current DIS.
*    at  mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt, 
*              hep-ph/0608307  = NP B (Proc. Suppl.) 160 (2006) 44
*              arXiv:0812.4168 = Nucl. Phys. B813 (2009) 220
*
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact, 
*    the rest has been fitted for x between 10^-6 and 1 - 10^-6. 
*    For FL02 = 1(0) the fl02 flavour class is (not) taken into account
*
       FUNCTION C3NM3A (Y, NF, FL02)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF, FL02
*
       Y1  = 1.D0 -Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
       D27  = 1./27.D0
       D81  = 1./81.D0
       D243 = 1./243.D0
*
       C3NM3A = 
     ,            - 1853. - 5709.* Y + Y*Y1* (5600. - 1432.* Y)
     ,            - 536./405.D0* DL**5 - 4036.*D81* DL**4 
     ,            - 496.95 * DL**3 - 1488. * DL**2 - 293.3 * DL 
     ,            - 512.*D27 * DL1**5 + 8896.*D27 * DL1**4
     ,            - 1396.* DL1**3 + 3990.* DL1**2 + 14363.* DL1
     ,            - 0.463 * Y*DL**6 - DL*DL1 * (4007. + 1312.*DL)
     ,        + NF * ( 516.1 - 465.2 * Y + Y*Y1* (635.3 + 310.4 * Y)
     ,            + 304.*D81 * DL**4 + 48512./729.D0 * DL**3
     ,            + 305.32 * DL**2 + 366.9 * DL - 1.200 * Y*DL**4
     ,            - 640.*D81 * DL1**4 + 32576.*D243* DL1**3 
     ,            - 660.7 * DL1**2 + 959.1 * DL1 + 31.95 * (1.-Y)*DL1**4
     ,            + DL*DL1 * (1496. + 270.1 * DL - 1191.* DL1) )
     ,        + NF**2 * ( 11.32 + 51.94 * Y - Y*Y1* (44.52 + 11.05 * Y)
     ,            - 368.* D243* DL**3 - 2848.*D243* DL**2 - 16.00 * DL
     ,            - 64.*D81* DL1**3 + 992.*D81* DL1**2 - 49.65 * DL1 
     ,            - DL*DL1 * ( 39.99 + 5.103 * DL - 16.30 * DL1) 
     ,            + 0.0647 * Y*DL**4 )
     ,        + FL02*NF * ( 48.79 - (242.4 - 150.7 * Y ) * Y1 
     ,           - 16.*D27* DL**5 + 17.26* DL**3 - 113.4 * DL**2 
     ,           - 477.0 * DL + 2.147 * DL1**2 - 24.57 * DL1 
     ,           + Y*DL * (218.1 + 82.27 * DL**2)
     ,           - DL*DL1 * (81.70 + 9.412 * DL1) ) * Y1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The exact singular piece (irrational coefficients truncated)
*
       FUNCTION C3NS3B (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       DM  = 1./(1.-Y)
       D81 = 1./81.D0
*
       C3NS3B = 
     ,            + 1536.*D81 * DL1**5 - 16320.* D81 * DL1**4
     ,            + 5.01099E+2 * DL1**3 + 1.17154E+3 * DL1**2 
     ,            - 7.32845E+3 * DL1 + 4.44276E+3
     ,        + NF * ( 640.* D81 * DL1**4 - 6592.* D81 * DL1**3
     ,            + 220.573 * DL1**2 + 294.906 * DL1 - 729.359 )
     ,        + NF**2 * ( 64.* D81 * DL1**3 - 464.* D81 * DL1**2
     ,            + 7.67505 * DL1 + 1.00830 )
*
       C3NS3B = DM * C3NS3B
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.  The coefficients of delta(1-x) have been 
*    slightly shifted with respect to their (truncated) exact values.  
*
       FUNCTION C3NM3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
       D3  = 1./3.D0
*
       C3NM3C = 
     ,            + 256.*D81 * DL1**6 - 3264.*D81 * DL1**5
     ,            + 1.252745E+2 * DL1**4 + 3.905133E+2 * DL1**3 
     ,            - 3.664225E+3 * DL1**2 + 4.44276E+3  * DL1
     ,            - 9195.48 + 22.80 
     ,        + NF * ( 128.* D81 * DL1**5 - 1648.* D81 * DL1**4
     ,            + 220.573 * D3 * DL1**3 + 147.453 * DL1**2
     ,            - 729.359 * DL1 + 2575.074 + 0.386 )
     ,        + NF**2 * ( 16.* D81 * DL1**4 - 464.* D81*D3 * DL1**3
     ,            + 7.67505 * 5.D-1 * DL1**2 + 1.0083 * DL1 - 103.2521
     ,            - 0.0081 )
*
       RETURN
       END
*
* =================================================================av==


==> anc/xcdiff2p.f <==
*
* ..File: xcdiff2p.f    Fi_NS,  i = 2,3,L  (even-N - odd-N)
*
*              __
* ..The 2-loop MS even-odd differences of the non-singlet coefficient
*    functions F2, F3 and FL in charged-current DIS, expressed in terms
*    of compact parametrizations involving only logarithms. 
*    Scales: mu_r = mu_f = Q. Expansion parameter: alpha_s/(4 pi).
*
* ..Except where the values are very small, the relative accuracy of 
*     these parametrizations, as well as of the convolution results, 
*     is one part in thousand or better.
*
* ..Reference: M. Rogal, S. Moch and A. Vogt, 
*              arXiv:0708.3731 = Nucl. Phys. B790 (2008) 317
*
* =====================================================================
*
*
* ..F_2: second-order c_2^{nu+nubar} - c_2^{nu-nubar} 
*
       FUNCTION XC2DFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XC2DFF2P = ( - 9.1587 - 57.70* X + 72.29* X**2 - 5.689* X**3 
     ,              - X*LX * (68.804 + 24.40* LX + 2.958* LX**2) 
     ,              + 0.249* LX + 8./9.D0* LX**2 * (2.+ LX) ) * (1.-X)
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_L: second-order c_L^{nu+nubar} - c_L^{nu-nubar}
*
       FUNCTION XCLDFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XCLDFF2P = ( 10.663 - 5.248* X - 7.500* X**2 + 0.823* X**3
     ,              + X*LX * (11.10 + 2.225* LX - 0.128* LX**2)
     ,              + 64./9.D0* LX ) * (1.-X)**2         
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_3: second-order c_3^{nu-nubar} - c_3^{nu+nubar}    Note the sign!
*
       FUNCTION XC3DFF2P (X)
       IMPLICIT REAL*8 (A - Z)
*
       LX = LOG (X)
       XC3DFF2P = ( - 29.65 + 116.05* X - 71.74* X**2 - 16.18* X**3
     ,              + X*LX * (14.60 + 69.90* X - 0.378* LX**2)
     ,              - 8.560* LX + 8./9.D0* LX**2 * (4.+ LX) ) * (1.-X)
       RETURN
       END
*
* =================================================================av==


==> anc/xcdiff3e.f <==
*
* ..File: xcdiff3e.f    Fi_NS,  i = 2,3,L  (even-N - odd-N)
*
*
* ..The exact differences between the even-N and odd-N based three-loop 
*    coefficient functions for the structure functions F_L, F_2 and F_3 
*    of charged-current DIS in the MS(bar) scheme for mu_r = mu_f = Q.
*    Expansion parameter: a_s = alpha_s/(4 pi)
*
* ..Reference: Non-singlet coefficient functions for charged-current
*              deep-inelastic scattering to the third order in QCD
*                 J. Davies, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:1606.08907, PoS DIS2016 (2016) 059 
*
* ..The functions given here should be used together with the complete 
*    results for the even-N based F_L, F_2 and the odd-N based F_3 
*    respectively presented by S. Moch, J. Vermaseren and A. Vogt in 
*    hep-ph/0504242 = NP B724 (2005) 3 & 0812.4168 = NP B813 (2009) 220
*
* =====================================================================
*
*
* ..F_2
*
       FUNCTION C2Q3DFE (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       CAM2CF = CA-2.D0*CF
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,              HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient-function difference in terms of harmonic polylogs
*
      c2EminO =
     &  + cf*cam2cf**2 * ( 1609186.D0/2025.D0 - 435586.D0/2025.D0*x
     &     - 13216.D0/25.D0*x**2 - 536.D0/3.D0*z5 - 472.D0/3.D0*z5*x - 
     &    82*z4 - 946.D0/3.D0*z4*x + 32*z4*x**2 + 144.D0/5.D0*z4*x**3
     &     - 11456.D0/225.D0*dx + 944.D0/3.D0*dp*z5 - 52.D0/3.D0*dp*z4
     &     + 140*dp**2*z4 + 14*dp**3*z4 - 48*z3 + 9460.D0/9.D0*z3*x + 
     &    168*z3*x**2 - 796.D0/5.D0*z3*x**3 + 80.D0/3.D0*z3*dx - 1336.D0
     &    /3.D0*z3*dp + 8.D0/3.D0*z3*dp*x + 8.D0/3.D0*z3*dp**2 - 8.D0/3.
     &    D0*z3*dp**2*x + 195364.D0/405.D0*z2 - 164108.D0/81.D0*z2*x - 
     &    19708.D0/15.D0*z2*x**2 + 7476.D0/25.D0*z2*x**3 - 92.D0/9.D0*
     &    z2*dx - 35068.D0/81.D0*z2*dp + 920.D0/3.D0*z2*z3 - 2216.D0/3.D
     &    0*z2*z3*x - 2080.D0/3.D0*z2*z3*dp - 236.D0/3.D0*Hr1(-1)*z4 - 
     &    52.D0/3.D0*Hr1(-1)*z4*x + 376.D0/3.D0*Hr1(-1)*dp*z4 - 17776.D0
     &    /9.D0*Hr1(-1)*z3 - 17336.D0/9.D0*Hr1(-1)*z3*x - 1056*Hr1(-1)*
     &    z3*x**2 + 288*Hr1(-1)*z3*x**3 - 32*Hr1(-1)*z3*dx**2 + 2816.D0/
     &    9.D0*Hr1(-1)*z3*dp - 25324.D0/27.D0*Hr1(-1)*z2 - 26564.D0/27.D
     &    0*Hr1(-1)*z2*x - 16*Hr1(-1)*z2*x**2 + 512.D0/5.D0*Hr1(-1)*z2*
     &    x**3 - 128.D0/3.D0*Hr1(-1)*z2*dx - 512.D0/45.D0*Hr1(-1)*z2*
     &    dx**2 + 13952.D0/27.D0*Hr1(-1)*z2*dp - 393652.D0/2025.D0*Hr1(
     &    0) + 2916368.D0/2025.D0*Hr1(0)*x - 15976.D0/25.D0*Hr1(0)*x**2
     &     - 196.D0/3.D0*Hr1(0)*z4 + 196.D0/3.D0*Hr1(0)*z4*x + 6176.D0/
     &    225.D0*Hr1(0)*dx + 4724.D0/9.D0*Hr1(0)*dp + 640.D0/3.D0*Hr1(0
     &    )*dp*z4 + 4640.D0/9.D0*Hr1(0)*z3 + 2296.D0/9.D0*Hr1(0)*z3*x
     &     + 992*Hr1(0)*z3*x**2 - 240*Hr1(0)*z3*x**3 - 4960.D0/9.D0*
     &    Hr1(0)*z3*dp + 160.D0/3.D0*Hr1(0)*z3*dp**2 + 16.D0/3.D0*Hr1(0
     &    )*z3*dp**3 + 22292.D0/135.D0*Hr1(0)*z2 + 64220.D0/27.D0*Hr1(0
     &    )*z2*x + 2568.D0/5.D0*Hr1(0)*z2*x**2 - 148*Hr1(0)*z2*x**3 + 
     &    80.D0/3.D0*Hr1(0)*z2*dx - 3524.D0/27.D0*Hr1(0)*z2*dp + 4.D0/3.
     &    D0*Hr1(0)*z2*dp*x + 4.D0/3.D0*Hr1(0)*z2*dp**2 - 4.D0/3.D0*
     &    Hr1(0)*z2*dp**2*x + 808.D0/27.D0*Hr1(1) + 2504.D0/27.D0*Hr1(1
     &    )*x - 552.D0/5.D0*Hr1(1)*x**2 - 184.D0/15.D0*Hr1(1)*dx - 592.D
     &    0/3.D0*Hr1(1)*z3 + 208*Hr1(1)*z3*x - 64*Hr1(1)*z3*x**2 + 48*
     &    Hr1(1)*z3*x**3 + 16.D0/3.D0*Hr1(1)*z3*dx**2 - 660*Hr1(1)*z2
     &     + 1244.D0/3.D0*Hr1(1)*z2*x + 296*Hr1(1)*z2*x**2 - 228.D0/5.D0
     &    *Hr1(1)*z2*x**3 - 76.D0/15.D0*Hr1(1)*z2*dx**2 - 4640.D0/3.D0*
     &    Hr2(-1,-1)*z3 + 11552.D0/3.D0*Hr2(-1,-1)*z3*x + 11584.D0/3.D0
     &    *Hr2(-1,-1)*z3*dp + 20816.D0/9.D0*Hr2(-1,-1)*z2 + 21496.D0/9.D
     &    0*Hr2(-1,-1)*z2*x + 1408*Hr2(-1,-1)*z2*x**2 - 384*Hr2(-1,-1)*
     &    z2*x**3 + 128.D0/3.D0*Hr2(-1,-1)*z2*dx**2 - 3520.D0/9.D0*Hr2(
     &    -1,-1)*z2*dp - 496756.D0/405.D0*Hr2(-1,0) - 741236.D0/405.D0*
     &    Hr2(-1,0)*x - 4328.D0/3.D0*Hr2(-1,0)*x**2 + 7476.D0/25.D0*
     &    Hr2(-1,0)*x**3 - 472.D0/9.D0*Hr2(-1,0)*dx - 5716.D0/225.D0*
     &    Hr2(-1,0)*dx**2 - 33848.D0/81.D0*Hr2(-1,0)*dp + 2080.D0/3.D0*
     &    Hr2(-1,0)*z3 - 5536.D0/3.D0*Hr2(-1,0)*z3*x - 5312.D0/3.D0*
     &    Hr2(-1,0)*z3*dp - 17696.D0/9.D0*Hr2(-1,0)*z2 - 19672.D0/9.D0*
     &    Hr2(-1,0)*z2*x - 832*Hr2(-1,0)*z2*x**2 + 1056.D0/5.D0*Hr2(-1,
     &    0)*z2*x**3 - 352.D0/15.D0*Hr2(-1,0)*z2*dx**2 + 2320.D0/9.D0*
     &    Hr2(-1,0)*z2*dp + 1080*Hr2(0,-1)*z3 - 2232*Hr2(0,-1)*z3*x - 
     &    7328.D0/3.D0*Hr2(0,-1)*z3*dp - 9224.D0/9.D0*Hr2(0,-1)*z2 - 
     &    7744.D0/9.D0*Hr2(0,-1)*z2*x - 1408*Hr2(0,-1)*z2*x**2 + 384*
     &    Hr2(0,-1)*z2*x**3 + 4576.D0/9.D0*Hr2(0,-1)*z2*dp - 28388.D0/
     &    81.D0*Hr2(0,0) + 969652.D0/405.D0*Hr2(0,0)*x + 3308.D0/3.D0*
     &    Hr2(0,0)*x**2 - 7476.D0/25.D0*Hr2(0,0)*x**3 + 964.D0/45.D0*
     &    Hr2(0,0)*dx + 48892.D0/81.D0*Hr2(0,0)*dp - 728.D0/3.D0*Hr2(0,
     &    0)*z3 + 728.D0/3.D0*Hr2(0,0)*z3*x + 384*Hr2(0,0)*z3*dp + 5456.
     &    D0/9.D0*Hr2(0,0)*z2 + 5200.D0/9.D0*Hr2(0,0)*z2*x + 1056*Hr2(0
     &    ,0)*z2*x**2 - 240*Hr2(0,0)*z2*x**3 - 4912.D0/9.D0*Hr2(0,0)*z2
     &    *dp + 80.D0/3.D0*Hr2(0,0)*z2*dp**2 + 8.D0/3.D0*Hr2(0,0)*z2*
     &    dp**3 - 12136.D0/27.D0*Hr2(0,1) + 26384.D0/27.D0*Hr2(0,1)*x
     &     - 552.D0/5.D0*Hr2(0,1)*x**2 + 184.D0/15.D0*Hr2(0,1)*dx + 224
     &    *Hr2(0,1)*dp + 736.D0/3.D0*Hr2(0,1)*z3 - 736.D0/3.D0*Hr2(0,1)
     &    *z3*x - 1472.D0/3.D0*Hr2(0,1)*z3*dp - 280.D0/3.D0*Hr2(0,1)*z2
     &     - 520*Hr2(0,1)*z2*x - 288*Hr2(0,1)*z2*dp - 728.D0/3.D0*Hr2(1
     &    ,0) + 728.D0/3.D0*Hr2(1,0)*x - 1040.D0/3.D0*Hr2(1,0)*z2 + 464.
     &    D0/3.D0*Hr2(1,0)*z2*x + 224*Hr2(1,0)*z2*x**2 - 144.D0/5.D0*
     &    Hr2(1,0)*z2*x**3 - 16.D0/5.D0*Hr2(1,0)*z2*dx**2 - 4544.D0/9.D0
     &    *Hr2(1,1) + 4544.D0/9.D0*Hr2(1,1)*x - 128*Hr2(1,1)*z2 + 128*
     &    Hr2(1,1)*z2*x + 1408*Hr3(-1,-1,-1)*z2 - 4480*Hr3(-1,-1,-1)*z2
     &    *x - 3840*Hr3(-1,-1,-1)*z2*dp + 2680.D0/3.D0*Hr3(-1,-1,0) + 
     &    27416.D0/9.D0*Hr3(-1,-1,0)*x + 384*Hr3(-1,-1,0)*x**2 + 112.D0/
     &    5.D0*Hr3(-1,-1,0)*x**3 - 112.D0/45.D0*Hr3(-1,-1,0)*dx**2 + 
     &    8576.D0/9.D0*Hr3(-1,-1,0)*dp )
      c2EminO = c2EminO + cf*cam2cf**2 * (  - 5696.D0/3.D0*Hr3(-1,-1,
     &    0)*z2 + 11456.D0/3.D0*Hr3(-1,-1,0)*z2*x + 13312.D0/3.D0*Hr3(
     &    -1,-1,0)*z2*dp - 1040*Hr3(-1,0,-1)*z2 + 2576*Hr3(-1,0,-1)*z2*
     &    x + 2592*Hr3(-1,0,-1)*z2*dp + 1048.D0/27.D0*Hr3(-1,0,0) - 
     &    30736.D0/27.D0*Hr3(-1,0,0)*x - 792*Hr3(-1,0,0)*x**2 + 772.D0/
     &    5.D0*Hr3(-1,0,0)*x**3 + 64.D0/3.D0*Hr3(-1,0,0)*dx - 772.D0/45.
     &    D0*Hr3(-1,0,0)*dx**2 - 31136.D0/27.D0*Hr3(-1,0,0)*dp + 2080.D0
     &    /3.D0*Hr3(-1,0,0)*z2 - 6112.D0/3.D0*Hr3(-1,0,0)*z2*x - 5504.D0
     &    /3.D0*Hr3(-1,0,0)*z2*dp + 37384.D0/27.D0*Hr3(-1,0,1) + 67688.D
     &    0/27.D0*Hr3(-1,0,1)*x + 208*Hr3(-1,0,1)*x**2 - 456.D0/5.D0*
     &    Hr3(-1,0,1)*x**3 + 128.D0/3.D0*Hr3(-1,0,1)*dx + 152.D0/15.D0*
     &    Hr3(-1,0,1)*dx**2 - 1088.D0/27.D0*Hr3(-1,0,1)*dp - 512.D0/3.D0
     &    *Hr3(-1,0,1)*z2 + 512.D0/3.D0*Hr3(-1,0,1)*z2*x + 1024.D0/3.D0
     &    *Hr3(-1,0,1)*z2*dp - 3328.D0/3.D0*Hr3(0,-1,-1)*z2 + 7936.D0/3.
     &    D0*Hr3(0,-1,-1)*z2*x + 2624*Hr3(0,-1,-1)*z2*dp - 77752.D0/135.
     &    D0*Hr3(0,-1,0) - 295088.D0/135.D0*Hr3(0,-1,0)*x - 1728.D0/5.D0
     &    *Hr3(0,-1,0)*x**2 - 112.D0/5.D0*Hr3(0,-1,0)*x**3 + 64.D0/15.D0
     &    *Hr3(0,-1,0)*dx - 352.D0/15.D0*Hr3(0,-1,0)*dx**2 - 20072.D0/
     &    27.D0*Hr3(0,-1,0)*dp + 8.D0/3.D0*Hr3(0,-1,0)*dp*x + 8.D0/3.D0
     &    *Hr3(0,-1,0)*dp**2 - 8.D0/3.D0*Hr3(0,-1,0)*dp**2*x + 3664.D0/
     &    3.D0*Hr3(0,-1,0)*z2 - 6544.D0/3.D0*Hr3(0,-1,0)*z2*x - 8096.D0/
     &    3.D0*Hr3(0,-1,0)*z2*dp + 728*Hr3(0,0,-1)*z2 - 728*Hr3(0,0,-1)
     &    *z2*x - 4096.D0/3.D0*Hr3(0,0,-1)*z2*dp - 5284.D0/27.D0*Hr3(0,
     &    0,0) + 31148.D0/135.D0*Hr3(0,0,0)*x + 600*Hr3(0,0,0)*x**2 - 
     &    772.D0/5.D0*Hr3(0,0,0)*x**3 - 64.D0/15.D0*Hr3(0,0,0)*dx + 
     &    13988.D0/27.D0*Hr3(0,0,0)*dp - 4.D0/3.D0*Hr3(0,0,0)*dp*x - 4.D
     &    0/3.D0*Hr3(0,0,0)*dp**2 + 4.D0/3.D0*Hr3(0,0,0)*dp**2*x - 536.D
     &    0/3.D0*Hr3(0,0,0)*z2 + 536.D0/3.D0*Hr3(0,0,0)*z2*x + 1024.D0/
     &    3.D0*Hr3(0,0,0)*z2*dp - 16552.D0/135.D0*Hr3(0,0,1) - 277208.D0
     &    /135.D0*Hr3(0,0,1)*x - 2048.D0/5.D0*Hr3(0,0,1)*x**2 + 456.D0/
     &    5.D0*Hr3(0,0,1)*x**3 - 112.D0/5.D0*Hr3(0,0,1)*dx + 544.D0/27.D
     &    0*Hr3(0,0,1)*dp + 240*Hr3(0,0,1)*z2 - 240*Hr3(0,0,1)*z2*x - 
     &    1408.D0/3.D0*Hr3(0,0,1)*z2*dp - 376.D0/3.D0*Hr3(0,1,0) - 160*
     &    Hr3(0,1,0)*x + 320.D0/3.D0*Hr3(0,1,0)*z2 - 1472.D0/3.D0*Hr3(0
     &    ,1,0)*z2*x - 1024.D0/3.D0*Hr3(0,1,0)*z2*dp - 2272.D0/9.D0*
     &    Hr3(0,1,1) - 2272.D0/9.D0*Hr3(0,1,1)*x + 128*Hr3(0,1,1)*z2 - 
     &    128*Hr3(0,1,1)*z2*x - 256*Hr3(0,1,1)*z2*dp - 544.D0/5.D0*Hr3(
     &    1,0,0) + 1472.D0/15.D0*Hr3(1,0,0)*x + 48.D0/5.D0*Hr3(1,0,0)*
     &    x**2 + 16.D0/15.D0*Hr3(1,0,0)*dx - 128.D0/3.D0*Hr3(1,0,1) + 
     &    128.D0/3.D0*Hr3(1,0,1)*x + 128.D0/3.D0*Hr3(1,1,0) - 128.D0/3.D
     &    0*Hr3(1,1,0)*x + 2464.D0/9.D0*Hr4(-1,-1,-1,0) - 10768.D0/9.D0
     &    *Hr4(-1,-1,-1,0)*x - 7040.D0/9.D0*Hr4(-1,-1,-1,0)*dp - 13616.D
     &    0/9.D0*Hr4(-1,-1,0,0) + 6488.D0/9.D0*Hr4(-1,-1,0,0)*x - 704*
     &    Hr4(-1,-1,0,0)*x**2 + 192*Hr4(-1,-1,0,0)*x**3 - 64.D0/3.D0*
     &    Hr4(-1,-1,0,0)*dx**2 + 11968.D0/9.D0*Hr4(-1,-1,0,0)*dp - 2176
     &    *Hr4(-1,-1,0,1) - 8960.D0/3.D0*Hr4(-1,-1,0,1)*x - 1408*Hr4(-1
     &    ,-1,0,1)*x**2 + 384*Hr4(-1,-1,0,1)*x**3 - 128.D0/3.D0*Hr4(-1,
     &    -1,0,1)*dx**2 - 1952.D0/9.D0*Hr4(-1,0,-1,0) + 13232.D0/9.D0*
     &    Hr4(-1,0,-1,0)*x + 7744.D0/9.D0*Hr4(-1,0,-1,0)*dp + 9536.D0/9.
     &    D0*Hr4(-1,0,0,0) - 5984.D0/9.D0*Hr4(-1,0,0,0)*x + 128*Hr4(-1,
     &    0,0,0)*x**2 - 96.D0/5.D0*Hr4(-1,0,0,0)*x**3 + 32.D0/15.D0*
     &    Hr4(-1,0,0,0)*dx**2 - 11824.D0/9.D0*Hr4(-1,0,0,0)*dp + 14752.D
     &    0/9.D0*Hr4(-1,0,0,1) + 17696.D0/9.D0*Hr4(-1,0,0,1)*x + 704*
     &    Hr4(-1,0,0,1)*x**2 - 192*Hr4(-1,0,0,1)*x**3 + 64.D0/3.D0*Hr4(
     &    -1,0,0,1)*dx**2 - 704.D0/9.D0*Hr4(-1,0,0,1)*dp + 896.D0/3.D0*
     &    Hr4(-1,0,1,0) + 896.D0/3.D0*Hr4(-1,0,1,0)*x + 3136.D0/9.D0*
     &    Hr4(-1,0,1,1) + 4544.D0/9.D0*Hr4(-1,0,1,1)*x + 1408.D0/9.D0*
     &    Hr4(-1,0,1,1)*dp - 1136.D0/9.D0*Hr4(0,-1,-1,0) + 10880.D0/9.D0
     &    *Hr4(0,-1,-1,0)*x + 7744.D0/9.D0*Hr4(0,-1,-1,0)*dp + 8816.D0/
     &    9.D0*Hr4(0,-1,0,0) - 8624.D0/9.D0*Hr4(0,-1,0,0)*x + 704*Hr4(0
     &    ,-1,0,0)*x**2 - 192*Hr4(0,-1,0,0)*x**3 - 12256.D0/9.D0*Hr4(0,
     &    -1,0,0)*dp + 8656.D0/9.D0*Hr4(0,-1,0,1) + 13184.D0/9.D0*Hr4(0
     &    ,-1,0,1)*x + 1408*Hr4(0,-1,0,1)*x**2 - 384*Hr4(0,-1,0,1)*x**3
     &     - 704.D0/9.D0*Hr4(0,-1,0,1)*dp + 3392.D0/9.D0*Hr4(0,0,-1,0)
     &     - 10832.D0/9.D0*Hr4(0,0,-1,0)*x + 256*Hr4(0,0,-1,0)*x**2 - 
     &    192.D0/5.D0*Hr4(0,0,-1,0)*x**3 - 8368.D0/9.D0*Hr4(0,0,-1,0)*
     &    dp + 160.D0/3.D0*Hr4(0,0,-1,0)*dp**2 + 16.D0/3.D0*Hr4(0,0,-1,
     &    0)*dp**3 - 4400.D0/9.D0*Hr4(0,0,0,0) + 1040.D0/9.D0*Hr4(0,0,0
     &    ,0)*x - 256*Hr4(0,0,0,0)*x**2 + 192.D0/5.D0*Hr4(0,0,0,0)*x**3
     &     + 6208.D0/9.D0*Hr4(0,0,0,0)*dp - 80.D0/3.D0*Hr4(0,0,0,0)*
     &    dp**2 )
      c2EminO = c2EminO + cf*cam2cf**2 * (  - 8.D0/3.D0*Hr4(0,0,0,0)*
     &    dp**3 - 4192.D0/9.D0*Hr4(0,0,0,1) - 4496.D0/9.D0*Hr4(0,0,0,1)
     &    *x - 800*Hr4(0,0,0,1)*x**2 + 1008.D0/5.D0*Hr4(0,0,0,1)*x**3
     &     + 3296.D0/9.D0*Hr4(0,0,0,1)*dp - 64*Hr4(0,0,1,0) - 616.D0/3.D
     &    0*Hr4(0,0,1,0)*x - 608.D0/9.D0*Hr4(0,0,1,1) - 3232.D0/9.D0*
     &    Hr4(0,0,1,1)*x - 704.D0/9.D0*Hr4(0,0,1,1)*dp - 160.D0/3.D0*
     &    Hr4(0,1,0,0) - 16.D0/3.D0*Hr4(0,1,0,0)*x + 96*Hr4(0,1,0,0)*
     &    x**2 - 48.D0/5.D0*Hr4(0,1,0,0)*x**3 + 32*Hr4(0,1,0,0)*dp - 64.
     &    D0/3.D0*Hr4(0,1,0,1) - 32*Hr4(0,1,0,1)*x + 64.D0/3.D0*Hr4(0,1
     &    ,1,0) + 32*Hr4(0,1,1,0)*x - 448.D0/3.D0*Hr4(1,0,-1,0) - 64*
     &    Hr4(1,0,-1,0)*x + 256*Hr4(1,0,-1,0)*x**2 - 192.D0/5.D0*Hr4(1,
     &    0,-1,0)*x**3 - 64.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 320.D0/3.D0*
     &    Hr4(1,0,0,0) - 128*Hr4(1,0,0,0)*x**2 + 96.D0/5.D0*Hr4(1,0,0,0
     &    )*x**3 + 32.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 560.D0/3.D0*Hr4(1,0
     &    ,0,1) - 304.D0/3.D0*Hr4(1,0,0,1)*x - 96*Hr4(1,0,0,1)*x**2 + 
     &    48.D0/5.D0*Hr4(1,0,0,1)*x**3 + 16.D0/15.D0*Hr4(1,0,0,1)*dx**2
     &     - 64.D0/3.D0*Hr4(1,0,1,0) + 64.D0/3.D0*Hr4(1,0,1,0)*x - 208.D
     &    0/3.D0*Hr4(1,1,0,0) - 16*Hr4(1,1,0,0)*x + 96*Hr4(1,1,0,0)*
     &    x**2 - 48.D0/5.D0*Hr4(1,1,0,0)*x**3 - 16.D0/15.D0*Hr4(1,1,0,0
     &    )*dx**2 + 32.D0/3.D0*Hr4(1,1,0,1) - 32.D0/3.D0*Hr4(1,1,0,1)*x
     &     - 32.D0/3.D0*Hr4(1,1,1,0) + 32.D0/3.D0*Hr4(1,1,1,0)*x - 832*
     &    Hr5(-1,-1,-1,0,0) + 2368*Hr5(-1,-1,-1,0,0)*x + 2176*Hr5(-1,-1
     &    ,-1,0,0)*dp - 1408*Hr5(-1,-1,-1,0,1) + 4480*Hr5(-1,-1,-1,0,1)
     &    *x + 3840*Hr5(-1,-1,-1,0,1)*dp + 64*Hr5(-1,-1,0,-1,0) - 64*
     &    Hr5(-1,-1,0,-1,0)*x - 128*Hr5(-1,-1,0,-1,0)*dp + 2240.D0/3.D0
     &    *Hr5(-1,-1,0,0,0) - 3392.D0/3.D0*Hr5(-1,-1,0,0,0)*x - 4864.D0/
     &    3.D0*Hr5(-1,-1,0,0,0)*dp + 1728*Hr5(-1,-1,0,0,1) - 3264*Hr5(
     &    -1,-1,0,0,1)*x - 3968*Hr5(-1,-1,0,0,1)*dp + 1792.D0/3.D0*Hr5(
     &    -1,-1,0,1,0) - 1792.D0/3.D0*Hr5(-1,-1,0,1,0)*x - 3584.D0/3.D0
     &    *Hr5(-1,-1,0,1,0)*dp + 2560.D0/3.D0*Hr5(-1,-1,0,1,1) - 2560.D0
     &    /3.D0*Hr5(-1,-1,0,1,1)*x - 5120.D0/3.D0*Hr5(-1,-1,0,1,1)*dp
     &     + 32*Hr5(-1,0,-1,-1,0) - 32*Hr5(-1,0,-1,-1,0)*x - 64*Hr5(-1,
     &    0,-1,-1,0)*dp + 576*Hr5(-1,0,-1,0,0) - 1344*Hr5(-1,0,-1,0,0)*
     &    x - 1408*Hr5(-1,0,-1,0,0)*dp + 1056*Hr5(-1,0,-1,0,1) - 2592*
     &    Hr5(-1,0,-1,0,1)*x - 2624*Hr5(-1,0,-1,0,1)*dp - 64.D0/3.D0*
     &    Hr5(-1,0,0,-1,0) - 1088.D0/3.D0*Hr5(-1,0,0,-1,0)*x - 256.D0/3.
     &    D0*Hr5(-1,0,0,-1,0)*dp - 736.D0/3.D0*Hr5(-1,0,0,0,0) + 1888.D0
     &    /3.D0*Hr5(-1,0,0,0,0)*x + 1856.D0/3.D0*Hr5(-1,0,0,0,0)*dp - 
     &    608*Hr5(-1,0,0,0,1) + 1568*Hr5(-1,0,0,0,1)*x + 1536*Hr5(-1,0,
     &    0,0,1)*dp - 784.D0/3.D0*Hr5(-1,0,0,1,0) + 784.D0/3.D0*Hr5(-1,
     &    0,0,1,0)*x + 1568.D0/3.D0*Hr5(-1,0,0,1,0)*dp - 1280.D0/3.D0*
     &    Hr5(-1,0,0,1,1) + 1280.D0/3.D0*Hr5(-1,0,0,1,1)*x + 2560.D0/3.D
     &    0*Hr5(-1,0,0,1,1)*dp - 544.D0/3.D0*Hr5(-1,0,1,0,0) - 32.D0/3.D
     &    0*Hr5(-1,0,1,0,0)*x + 896.D0/3.D0*Hr5(-1,0,1,0,0)*dp - 160.D0/
     &    3.D0*Hr5(-1,0,1,0,1) + 160.D0/3.D0*Hr5(-1,0,1,0,1)*x + 320.D0/
     &    3.D0*Hr5(-1,0,1,0,1)*dp + 160.D0/3.D0*Hr5(-1,0,1,1,0) - 160.D0
     &    /3.D0*Hr5(-1,0,1,1,0)*x - 320.D0/3.D0*Hr5(-1,0,1,1,0)*dp - 
     &    160.D0/3.D0*Hr5(0,-1,-1,-1,0) + 160.D0/3.D0*Hr5(0,-1,-1,-1,0)
     &    *x + 1976.D0/3.D0*Hr5(0,-1,-1,0,0) - 4280.D0/3.D0*Hr5(0,-1,-1
     &    ,0,0)*x - 4256.D0/3.D0*Hr5(0,-1,-1,0,0)*dp + 3248.D0/3.D0*
     &    Hr5(0,-1,-1,0,1) - 7856.D0/3.D0*Hr5(0,-1,-1,0,1)*x - 2624*
     &    Hr5(0,-1,-1,0,1)*dp + 16*Hr5(0,-1,0,-1,0) - 16*Hr5(0,-1,0,-1,
     &    0)*x + 128.D0/3.D0*Hr5(0,-1,0,-1,0)*dp - 480*Hr5(0,-1,0,0,0)
     &     + 672*Hr5(0,-1,0,0,0)*x + 2848.D0/3.D0*Hr5(0,-1,0,0,0)*dp - 
     &    1048*Hr5(0,-1,0,0,1) + 1816*Hr5(0,-1,0,0,1)*x + 6944.D0/3.D0*
     &    Hr5(0,-1,0,0,1)*dp - 304*Hr5(0,-1,0,1,0) + 304*Hr5(0,-1,0,1,0
     &    )*x + 1856.D0/3.D0*Hr5(0,-1,0,1,0)*dp - 1280.D0/3.D0*Hr5(0,-1
     &    ,0,1,1) + 1280.D0/3.D0*Hr5(0,-1,0,1,1)*x + 2560.D0/3.D0*Hr5(0
     &    ,-1,0,1,1)*dp + 80.D0/3.D0*Hr5(0,0,-1,-1,0) - 80.D0/3.D0*Hr5(
     &    0,0,-1,-1,0)*x + 256.D0/3.D0*Hr5(0,0,-1,-1,0)*dp - 1288.D0/3.D
     &    0*Hr5(0,0,-1,0,0) + 1288.D0/3.D0*Hr5(0,0,-1,0,0)*x + 2240.D0/
     &    3.D0*Hr5(0,0,-1,0,0)*dp - 2144.D0/3.D0*Hr5(0,0,-1,0,1) + 2144.
     &    D0/3.D0*Hr5(0,0,-1,0,1)*x + 1408*Hr5(0,0,-1,0,1)*dp - 208.D0/
     &    3.D0*Hr5(0,0,0,-1,0) + 208.D0/3.D0*Hr5(0,0,0,-1,0)*x + 320.D0/
     &    3.D0*Hr5(0,0,0,-1,0)*dp + 80*Hr5(0,0,0,0,0) - 80*Hr5(0,0,0,0,
     &    0)*x - 128*Hr5(0,0,0,0,0)*dp + 496.D0/3.D0*Hr5(0,0,0,0,1) - 
     &    496.D0/3.D0*Hr5(0,0,0,0,1)*x - 320*Hr5(0,0,0,0,1)*dp + 64*
     &    Hr5(0,0,0,1,0) - 64*Hr5(0,0,0,1,0)*x - 128*Hr5(0,0,0,1,0)*dp
     &     + 320.D0/3.D0*Hr5(0,0,0,1,1) - 320.D0/3.D0*Hr5(0,0,0,1,1)*x
     &     - 640.D0/3.D0*Hr5(0,0,0,1,1)*dp + 160.D0/3.D0*Hr5(0,0,1,0,0)
     &     - 160.D0/3.D0*Hr5(0,0,1,0,0)*x )
      c2EminO = c2EminO + cf*cam2cf**2 * (  - 320.D0/3.D0*Hr5(0,0,1,0
     &    ,0)*dp + 16*Hr5(0,0,1,0,1) - 16*Hr5(0,0,1,0,1)*x - 128.D0/3.D0
     &    *Hr5(0,0,1,0,1)*dp - 16*Hr5(0,0,1,1,0) + 16*Hr5(0,0,1,1,0)*x
     &     + 128.D0/3.D0*Hr5(0,0,1,1,0)*dp - 128.D0/3.D0*Hr5(0,1,0,-1,0
     &    ) - 1024.D0/3.D0*Hr5(0,1,0,-1,0)*x - 128.D0/3.D0*Hr5(0,1,0,-1
     &    ,0)*dp - 32.D0/3.D0*Hr5(0,1,0,0,0) + 608.D0/3.D0*Hr5(0,1,0,0,
     &    0)*x + 256.D0/3.D0*Hr5(0,1,0,0,0)*dp - 128.D0/3.D0*Hr5(0,1,0,
     &    0,1) + 704.D0/3.D0*Hr5(0,1,0,0,1)*x + 448.D0/3.D0*Hr5(0,1,0,0
     &    ,1)*dp + 64.D0/3.D0*Hr5(0,1,0,1,0) - 64.D0/3.D0*Hr5(0,1,0,1,0
     &    )*x - 128.D0/3.D0*Hr5(0,1,0,1,0)*dp - 224.D0/3.D0*Hr5(0,1,1,0
     &    ,0) - 352.D0/3.D0*Hr5(0,1,1,0,0)*x + 256.D0/3.D0*Hr5(0,1,1,0,
     &    0)*dp - 32.D0/3.D0*Hr5(0,1,1,0,1) + 32.D0/3.D0*Hr5(0,1,1,0,1)
     &    *x + 64.D0/3.D0*Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*Hr5(0,1,1,1,0)
     &     - 32.D0/3.D0*Hr5(0,1,1,1,0)*x - 64.D0/3.D0*Hr5(0,1,1,1,0)*dp
     &     )
      c2EminO = c2EminO + cf**2*cam2cf * ( 3894704.D0/2025.D0 - 
     &    2021264.D0/2025.D0*x - 4204.D0/5.D0*x**2 + 2524.D0/3.D0*z5 + 
     &    68.D0/3.D0*z5*x - 851.D0/3.D0*z4 - 4037.D0/3.D0*z4*x + 1352*
     &    z4*x**2 - 1644.D0/5.D0*z4*x**3 - 3796.D0/45.D0*dx - 2080.D0/3.
     &    D0*dp*z5 - 812.D0/3.D0*dp*z4 - 1822.D0/5.D0*z3 - 135962.D0/45.
     &    D0*z3*x - 10496.D0/5.D0*z3*x**2 + 3232.D0/5.D0*z3*x**3 - 112.D
     &    0/15.D0*z3*dx - 3160.D0/3.D0*z3*dp + 58132.D0/2025.D0*z2 - 
     &    6395356.D0/2025.D0*z2*x - 178552.D0/75.D0*z2*x**2 + 18996.D0/
     &    25.D0*z2*x**3 - 13432.D0/225.D0*z2*dx - 67760.D0/81.D0*z2*dp
     &     - 416*z2*z3 + 272*z2*z3*x + 1696.D0/3.D0*z2*z3*dp - 76*Hr1(
     &    -1)*z4 - 1532*Hr1(-1)*z4*x - 384*Hr1(-1)*dp*z4 - 6476.D0/9.D0
     &    *Hr1(-1)*z3 + 22388.D0/9.D0*Hr1(-1)*z3*x - 96*Hr1(-1)*z3*x**2
     &     + 15496.D0/9.D0*Hr1(-1)*z3*dp + 119324.D0/135.D0*Hr1(-1)*z2
     &     + 360004.D0/135.D0*Hr1(-1)*z2*x + 6176.D0/5.D0*Hr1(-1)*z2*
     &    x**2 - 9544.D0/25.D0*Hr1(-1)*z2*x**3 + 608.D0/15.D0*Hr1(-1)*
     &    z2*dx + 8104.D0/225.D0*Hr1(-1)*z2*dx**2 + 29920.D0/27.D0*Hr1(
     &    -1)*z2*dp + 513916.D0/2025.D0*Hr1(0) + 150994.D0/81.D0*Hr1(0)
     &    *x - 30236.D0/25.D0*Hr1(0)*x**2 + 244*Hr1(0)*z4 - 304*Hr1(0)*
     &    z4*x + 1876.D0/45.D0*Hr1(0)*dx + 6556.D0/9.D0*Hr1(0)*dp - 88*
     &    Hr1(0)*dp*z4 + 6064.D0/9.D0*Hr1(0)*z3 - 19744.D0/9.D0*Hr1(0)*
     &    z3*x + 32*Hr1(0)*z3*x**2 + 336.D0/5.D0*Hr1(0)*z3*x**3 - 8840.D
     &    0/9.D0*Hr1(0)*z3*dp - 1732.D0/27.D0*Hr1(0)*z2 - 126796.D0/135.
     &    D0*Hr1(0)*z2*x - 1376*Hr1(0)*z2*x**2 + 12472.D0/25.D0*Hr1(0)*
     &    z2*x**3 - 64.D0/5.D0*Hr1(0)*z2*dx - 12700.D0/27.D0*Hr1(0)*z2*
     &    dp + 464642.D0/675.D0*Hr1(1) - 191042.D0/675.D0*Hr1(1)*x - 
     &    9216.D0/25.D0*Hr1(1)*x**2 - 2752.D0/75.D0*Hr1(1)*dx - 112*
     &    Hr1(1)*z3 + 304.D0/3.D0*Hr1(1)*z3*x - 64*Hr1(1)*z3*x**2 + 336.
     &    D0/5.D0*Hr1(1)*z3*x**3 + 112.D0/15.D0*Hr1(1)*z3*dx**2 - 328.D0
     &    /5.D0*Hr1(1)*z2 + 1288.D0/5.D0*Hr1(1)*z2*x - 1664.D0/5.D0*
     &    Hr1(1)*z2*x**2 + 2928.D0/25.D0*Hr1(1)*z2*x**3 + 64.D0/5.D0*
     &    Hr1(1)*z2*dx + 272.D0/25.D0*Hr1(1)*z2*dx**2 + 512.D0/3.D0*
     &    Hr2(-1,-1)*z3 - 1376.D0/3.D0*Hr2(-1,-1)*z3*x - 1312.D0/3.D0*
     &    Hr2(-1,-1)*z3*dp + 8632.D0/9.D0*Hr2(-1,-1)*z2 - 22408.D0/9.D0
     &    *Hr2(-1,-1)*z2*x + 352*Hr2(-1,-1)*z2*x**2 - 336.D0/5.D0*Hr2(
     &    -1,-1)*z2*x**3 + 112.D0/15.D0*Hr2(-1,-1)*z2*dx**2 - 16544.D0/
     &    9.D0*Hr2(-1,-1)*z2*dp - 5180428.D0/2025.D0*Hr2(-1,0) - 
     &    9138668.D0/2025.D0*Hr2(-1,0)*x - 187792.D0/75.D0*Hr2(-1,0)*
     &    x**2 + 18996.D0/25.D0*Hr2(-1,0)*x**3 - 32816.D0/225.D0*Hr2(-1
     &    ,0)*dx - 5812.D0/75.D0*Hr2(-1,0)*dx**2 - 73312.D0/81.D0*Hr2(
     &    -1,0)*dp - 2272.D0/3.D0*Hr2(-1,0)*z3 + 1408.D0/3.D0*Hr2(-1,0)
     &    *z3*x + 4256.D0/3.D0*Hr2(-1,0)*z3*dp - 2848.D0/9.D0*Hr2(-1,0)
     &    *z2 + 13936.D0/9.D0*Hr2(-1,0)*z2*x + 224*Hr2(-1,0)*z2*x**2 - 
     &    528.D0/5.D0*Hr2(-1,0)*z2*x**3 + 176.D0/15.D0*Hr2(-1,0)*z2*
     &    dx**2 + 12272.D0/9.D0*Hr2(-1,0)*z2*dp - 1288.D0/3.D0*Hr2(0,-1
     &    )*z3 + 3736.D0/3.D0*Hr2(0,-1)*z3*x + 2944.D0/3.D0*Hr2(0,-1)*
     &    z3*dp - 4504.D0/9.D0*Hr2(0,-1)*z2 + 26128.D0/9.D0*Hr2(0,-1)*
     &    z2*x - 352*Hr2(0,-1)*z2*x**2 + 336.D0/5.D0*Hr2(0,-1)*z2*x**3
     &     + 96.D0/5.D0*Hr2(0,-1)*z2*dx**2 + 14480.D0/9.D0*Hr2(0,-1)*z2
     &    *dp - 576622.D0/2025.D0*Hr2(0,0) + 7687378.D0/2025.D0*Hr2(0,0
     &    )*x + 149752.D0/75.D0*Hr2(0,0)*x**2 - 18996.D0/25.D0*Hr2(0,0)
     &    *x**3 + 17656.D0/225.D0*Hr2(0,0)*dx + 86336.D0/81.D0*Hr2(0,0)
     &    *dp + 1520.D0/3.D0*Hr2(0,0)*z3 - 1808.D0/3.D0*Hr2(0,0)*z3*x
     &     - 2272.D0/3.D0*Hr2(0,0)*z3*dp + 4372.D0/9.D0*Hr2(0,0)*z2 - 
     &    8500.D0/9.D0*Hr2(0,0)*z2*x - 192*Hr2(0,0)*z2*x**2 + 576.D0/5.D
     &    0*Hr2(0,0)*z2*x**3 - 6728.D0/9.D0*Hr2(0,0)*z2*dp + 33946.D0/
     &    675.D0*Hr2(0,1) + 433906.D0/675.D0*Hr2(0,1)*x - 10656.D0/25.D0
     &    *Hr2(0,1)*x**2 + 1792.D0/75.D0*Hr2(0,1)*dx + 384*Hr2(0,1)*dp
     &     + 64*Hr2(0,1)*z3 - 160*Hr2(0,1)*z3*x - 160*Hr2(0,1)*z3*dp + 
     &    152*Hr2(0,1)*z2 + 32*Hr2(0,1)*z2*x - 96*Hr2(0,1)*z2*x**2 + 
     &    144.D0/5.D0*Hr2(0,1)*z2*x**3 + 32.D0/5.D0*Hr2(0,1)*z2*dx**2
     &     - 88*Hr2(0,1)*z2*dp + 6664.D0/15.D0*Hr2(1,0) - 5704.D0/15.D0
     &    *Hr2(1,0)*x - 288.D0/5.D0*Hr2(1,0)*x**2 - 32.D0/5.D0*Hr2(1,0)
     &    *dx - 272.D0/3.D0*Hr2(1,0)*z2 + 48*Hr2(1,0)*z2*x + 32*Hr2(1,0
     &    )*z2*x**2 + 48.D0/5.D0*Hr2(1,0)*z2*x**3 + 16.D0/15.D0*Hr2(1,0
     &    )*z2*dx**2 + 12232.D0/45.D0*Hr2(1,1) - 9352.D0/45.D0*Hr2(1,1)
     &    *x - 288.D0/5.D0*Hr2(1,1)*x**2 - 32.D0/5.D0*Hr2(1,1)*dx + 16.D
     &    0/3.D0*Hr2(1,1)*z2 + 176.D0/3.D0*Hr2(1,1)*z2*x - 96*Hr2(1,1)*
     &    z2*x**2 + 144.D0/5.D0*Hr2(1,1)*z2*x**3 + 16.D0/5.D0*Hr2(1,1)*
     &    z2*dx**2 - 224*Hr3(-1,-1,-1)*z2 + 32*Hr3(-1,-1,-1)*z2*x + 384
     &    *Hr3(-1,-1,-1)*z2*dp + 8824.D0/5.D0*Hr3(-1,-1,0) + 239336.D0/
     &    45.D0*Hr3(-1,-1,0)*x )
      c2EminO = c2EminO + cf**2*cam2cf * ( 5312.D0/5.D0*Hr3(-1,-1,0)*
     &    x**2 - 7376.D0/25.D0*Hr3(-1,-1,0)*x**3 + 192.D0/5.D0*Hr3(-1,
     &    -1,0)*dx + 6416.D0/225.D0*Hr3(-1,-1,0)*dx**2 + 12544.D0/9.D0*
     &    Hr3(-1,-1,0)*dp + 608.D0/3.D0*Hr3(-1,-1,0)*z2 - 2912.D0/3.D0*
     &    Hr3(-1,-1,0)*z2*x - 1984.D0/3.D0*Hr3(-1,-1,0)*z2*dp + 320*
     &    Hr3(-1,0,-1)*z2 - 896*Hr3(-1,0,-1)*z2*x - 832*Hr3(-1,0,-1)*z2
     &    *dp - 47080.D0/27.D0*Hr3(-1,0,0) - 131024.D0/27.D0*Hr3(-1,0,0
     &    )*x - 2176*Hr3(-1,0,0)*x**2 + 19096.D0/25.D0*Hr3(-1,0,0)*x**3
     &     - 128.D0/3.D0*Hr3(-1,0,0)*dx - 18136.D0/225.D0*Hr3(-1,0,0)*
     &    dx**2 - 50896.D0/27.D0*Hr3(-1,0,0)*dp - 1648.D0/3.D0*Hr3(-1,0
     &    ,0)*z2 + 1648.D0/3.D0*Hr3(-1,0,0)*z2*x + 3296.D0/3.D0*Hr3(-1,
     &    0,0)*z2*dp - 40.D0/27.D0*Hr3(-1,0,1) - 200.D0/27.D0*Hr3(-1,0,
     &    1)*x - 704*Hr3(-1,0,1)*x**2 + 5856.D0/25.D0*Hr3(-1,0,1)*x**3
     &     - 64.D0/3.D0*Hr3(-1,0,1)*dx - 544.D0/25.D0*Hr3(-1,0,1)*dx**2
     &     - 11104.D0/27.D0*Hr3(-1,0,1)*dp - 464.D0/3.D0*Hr3(-1,0,1)*z2
     &     - 112.D0/3.D0*Hr3(-1,0,1)*z2*x + 736.D0/3.D0*Hr3(-1,0,1)*z2*
     &    dp + 992.D0/3.D0*Hr3(0,-1,-1)*z2 - 3008.D0/3.D0*Hr3(0,-1,-1)*
     &    z2*x - 800*Hr3(0,-1,-1)*z2*dp - 39100.D0/27.D0*Hr3(0,-1,0) - 
     &    525556.D0/135.D0*Hr3(0,-1,0)*x - 1024*Hr3(0,-1,0)*x**2 + 7376.
     &    D0/25.D0*Hr3(0,-1,0)*x**3 - 32.D0/15.D0*Hr3(0,-1,0)*dx - 832.D
     &    0/15.D0*Hr3(0,-1,0)*dx**2 - 31216.D0/27.D0*Hr3(0,-1,0)*dp - 
     &    512*Hr3(0,-1,0)*z2 + 1280*Hr3(0,-1,0)*z2*x + 2752.D0/3.D0*
     &    Hr3(0,-1,0)*z2*dp - 1360.D0/3.D0*Hr3(0,0,-1)*z2 + 4960.D0/3.D0
     &    *Hr3(0,0,-1)*z2*x + 3008.D0/3.D0*Hr3(0,0,-1)*z2*dp - 16516.D0/
     &    135.D0*Hr3(0,0,0) + 378592.D0/135.D0*Hr3(0,0,0)*x + 10496.D0/
     &    5.D0*Hr3(0,0,0)*x**2 - 19096.D0/25.D0*Hr3(0,0,0)*x**3 + 224.D0
     &    /15.D0*Hr3(0,0,0)*dx + 21028.D0/27.D0*Hr3(0,0,0)*dp + 1048.D0/
     &    3.D0*Hr3(0,0,0)*z2 - 1048.D0/3.D0*Hr3(0,0,0)*z2*x - 1568.D0/3.
     &    D0*Hr3(0,0,0)*z2*dp + 1940.D0/27.D0*Hr3(0,0,1) + 9364.D0/27.D0
     &    *Hr3(0,0,1)*x + 512*Hr3(0,0,1)*x**2 - 5856.D0/25.D0*Hr3(0,0,1
     &    )*x**3 + 32.D0/3.D0*Hr3(0,0,1)*dx + 9872.D0/27.D0*Hr3(0,0,1)*
     &    dp + 48*Hr3(0,0,1)*z2 + 288*Hr3(0,0,1)*z2*x - 64*Hr3(0,0,1)*
     &    z2*dp + 1024.D0/5.D0*Hr3(0,1,0) + 232.D0/15.D0*Hr3(0,1,0)*x
     &     - 288.D0/5.D0*Hr3(0,1,0)*x**2 + 32.D0/5.D0*Hr3(0,1,0)*dx + 
     &    64*Hr3(0,1,0)*dp + 128.D0/3.D0*Hr3(0,1,0)*z2 - 416.D0/3.D0*
     &    Hr3(0,1,0)*z2*x - 352.D0/3.D0*Hr3(0,1,0)*z2*dp + 7496.D0/45.D0
     &    *Hr3(0,1,1) - 2104.D0/45.D0*Hr3(0,1,1)*x - 288.D0/5.D0*Hr3(0,
     &    1,1)*x**2 + 32.D0/5.D0*Hr3(0,1,1)*dx + 64*Hr3(0,1,1)*dp + 128.
     &    D0/3.D0*Hr3(0,1,1)*z2 + 160.D0/3.D0*Hr3(0,1,1)*z2*x - 160.D0/
     &    3.D0*Hr3(0,1,1)*z2*dp + 496.D0/3.D0*Hr3(1,0,0) - 496.D0/3.D0*
     &    Hr3(1,0,0)*x + 200*Hr3(1,0,1) - 200*Hr3(1,0,1)*x + 808.D0/3.D0
     &    *Hr3(1,1,0) - 808.D0/3.D0*Hr3(1,1,0)*x + 192*Hr3(1,1,1) - 192
     &    *Hr3(1,1,1)*x + 2288.D0/9.D0*Hr4(-1,-1,-1,0) - 36944.D0/9.D0*
     &    Hr4(-1,-1,-1,0)*x - 192*Hr4(-1,-1,-1,0)*x**2 + 288.D0/5.D0*
     &    Hr4(-1,-1,-1,0)*x**3 - 32.D0/5.D0*Hr4(-1,-1,-1,0)*dx**2 - 
     &    19264.D0/9.D0*Hr4(-1,-1,-1,0)*dp - 2008.D0/9.D0*Hr4(-1,-1,0,0
     &    ) + 54328.D0/9.D0*Hr4(-1,-1,0,0)*x + 256*Hr4(-1,-1,0,0)*x**2
     &     - 96*Hr4(-1,-1,0,0)*x**3 + 32.D0/3.D0*Hr4(-1,-1,0,0)*dx**2
     &     + 28256.D0/9.D0*Hr4(-1,-1,0,0)*dp - 832*Hr4(-1,-1,0,1) + 
     &    1312.D0/3.D0*Hr4(-1,-1,0,1)*x - 448*Hr4(-1,-1,0,1)*x**2 + 96*
     &    Hr4(-1,-1,0,1)*x**3 - 32.D0/3.D0*Hr4(-1,-1,0,1)*dx**2 + 768*
     &    Hr4(-1,-1,0,1)*dp - 784.D0/9.D0*Hr4(-1,0,-1,0) + 34768.D0/9.D0
     &    *Hr4(-1,0,-1,0)*x + 192*Hr4(-1,0,-1,0)*x**2 - 288.D0/5.D0*
     &    Hr4(-1,0,-1,0)*x**3 + 32.D0/5.D0*Hr4(-1,0,-1,0)*dx**2 + 17648.
     &    D0/9.D0*Hr4(-1,0,-1,0)*dp + 616.D0/9.D0*Hr4(-1,0,0,0) - 33064.
     &    D0/9.D0*Hr4(-1,0,0,0)*x - 448*Hr4(-1,0,0,0)*x**2 + 768.D0/5.D0
     &    *Hr4(-1,0,0,0)*x**3 - 256.D0/15.D0*Hr4(-1,0,0,0)*dx**2 - 
     &    23000.D0/9.D0*Hr4(-1,0,0,0)*dp + 3248.D0/9.D0*Hr4(-1,0,0,1)
     &     - 7616.D0/9.D0*Hr4(-1,0,0,1)*x - 256*Hr4(-1,0,0,1)*x**2 + 96
     &    *Hr4(-1,0,0,1)*x**3 - 32.D0/3.D0*Hr4(-1,0,0,1)*dx**2 - 8608.D0
     &    /9.D0*Hr4(-1,0,0,1)*dp + 320.D0/3.D0*Hr4(-1,0,1,0) - 832.D0/3.
     &    D0*Hr4(-1,0,1,0)*x - 192*Hr4(-1,0,1,0)*x**2 + 288.D0/5.D0*
     &    Hr4(-1,0,1,0)*x**3 - 32.D0/5.D0*Hr4(-1,0,1,0)*dx**2 - 384*
     &    Hr4(-1,0,1,0)*dp + 512.D0/9.D0*Hr4(-1,0,1,1) - 1280.D0/9.D0*
     &    Hr4(-1,0,1,1)*x - 192*Hr4(-1,0,1,1)*x**2 + 288.D0/5.D0*Hr4(-1
     &    ,0,1,1)*x**3 - 32.D0/5.D0*Hr4(-1,0,1,1)*dx**2 - 1792.D0/9.D0*
     &    Hr4(-1,0,1,1)*dp - 976.D0/9.D0*Hr4(0,-1,-1,0) + 37408.D0/9.D0
     &    *Hr4(0,-1,-1,0)*x + 192*Hr4(0,-1,-1,0)*x**2 - 288.D0/5.D0*
     &    Hr4(0,-1,-1,0)*x**3 + 64.D0/5.D0*Hr4(0,-1,-1,0)*dx**2 + 17504.
     &    D0/9.D0*Hr4(0,-1,-1,0)*dp + 7168.D0/9.D0*Hr4(0,-1,0,0) - 
     &    45904.D0/9.D0*Hr4(0,-1,0,0)*x )
      c2EminO = c2EminO + cf**2*cam2cf * (  - 256*Hr4(0,-1,0,0)*x**2
     &     + 96*Hr4(0,-1,0,0)*x**3 - 64.D0/5.D0*Hr4(0,-1,0,0)*dx**2 - 
     &    24800.D0/9.D0*Hr4(0,-1,0,0)*dp + 4016.D0/9.D0*Hr4(0,-1,0,1)
     &     - 7424.D0/9.D0*Hr4(0,-1,0,1)*x + 448*Hr4(0,-1,0,1)*x**2 - 96
     &    *Hr4(0,-1,0,1)*x**3 - 64.D0/5.D0*Hr4(0,-1,0,1)*dx**2 - 5728.D0
     &    /9.D0*Hr4(0,-1,0,1)*dp + 4816.D0/9.D0*Hr4(0,0,-1,0) - 32512.D0
     &    /9.D0*Hr4(0,0,-1,0)*x + 64*Hr4(0,0,-1,0)*x**2 + 96.D0/5.D0*
     &    Hr4(0,0,-1,0)*x**3 - 15008.D0/9.D0*Hr4(0,0,-1,0)*dp - 5620.D0/
     &    9.D0*Hr4(0,0,0,0) + 10948.D0/9.D0*Hr4(0,0,0,0)*x + 320*Hr4(0,
     &    0,0,0)*x**2 - 672.D0/5.D0*Hr4(0,0,0,0)*x**3 + 8312.D0/9.D0*
     &    Hr4(0,0,0,0)*dp - 3332.D0/9.D0*Hr4(0,0,0,1) + 7748.D0/9.D0*
     &    Hr4(0,0,0,1)*x + 256*Hr4(0,0,0,1)*x**2 - 96*Hr4(0,0,0,1)*x**3
     &     + 5656.D0/9.D0*Hr4(0,0,0,1)*dp + 40*Hr4(0,0,1,0) + 968.D0/3.D
     &    0*Hr4(0,0,1,0)*x + 192*Hr4(0,0,1,0)*x**2 - 288.D0/5.D0*Hr4(0,
     &    0,1,0)*x**3 + 168*Hr4(0,0,1,0)*dp + 896.D0/9.D0*Hr4(0,0,1,1)
     &     + 2272.D0/9.D0*Hr4(0,0,1,1)*x + 192*Hr4(0,0,1,1)*x**2 - 288.D
     &    0/5.D0*Hr4(0,0,1,1)*x**3 + 896.D0/9.D0*Hr4(0,0,1,1)*dp + 32*
     &    Hr4(0,1,0,0) + 224.D0/3.D0*Hr4(0,1,0,0)*x + 64*Hr4(0,1,0,0)*
     &    dp + 88*Hr4(0,1,0,1) + 280.D0/3.D0*Hr4(0,1,0,1)*x + 16*Hr4(0,
     &    1,0,1)*dp + 440.D0/3.D0*Hr4(0,1,1,0) + 424.D0/3.D0*Hr4(0,1,1,
     &    0)*x - 16*Hr4(0,1,1,0)*dp + 96*Hr4(0,1,1,1) + 96*Hr4(0,1,1,1)
     &    *x - 448.D0/3.D0*Hr4(1,0,-1,0) - 64*Hr4(1,0,-1,0)*x + 256*
     &    Hr4(1,0,-1,0)*x**2 - 192.D0/5.D0*Hr4(1,0,-1,0)*x**3 - 64.D0/
     &    15.D0*Hr4(1,0,-1,0)*dx**2 + 256.D0/3.D0*Hr4(1,0,0,0) + 64.D0/
     &    3.D0*Hr4(1,0,0,0)*x - 128*Hr4(1,0,0,0)*x**2 + 96.D0/5.D0*Hr4(
     &    1,0,0,0)*x**3 + 32.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 160.D0/3.D0*
     &    Hr4(1,0,0,1) - 160.D0/3.D0*Hr4(1,0,0,1)*x - 64.D0/3.D0*Hr4(1,
     &    0,1,0) + 64.D0/3.D0*Hr4(1,0,1,0)*x + 64.D0/3.D0*Hr4(1,1,0,0)
     &     - 64.D0/3.D0*Hr4(1,1,0,0)*x + 32.D0/3.D0*Hr4(1,1,0,1) - 32.D0
     &    /3.D0*Hr4(1,1,0,1)*x - 32.D0/3.D0*Hr4(1,1,1,0) + 32.D0/3.D0*
     &    Hr4(1,1,1,0)*x - 576*Hr5(-1,-1,-1,-1,0) + 1728*Hr5(-1,-1,-1,
     &    -1,0)*x + 1536*Hr5(-1,-1,-1,-1,0)*dp + 960*Hr5(-1,-1,-1,0,0)
     &     - 2688*Hr5(-1,-1,-1,0,0)*x - 2496*Hr5(-1,-1,-1,0,0)*dp - 64*
     &    Hr5(-1,-1,-1,0,1) + 832*Hr5(-1,-1,-1,0,1)*x + 384*Hr5(-1,-1,
     &    -1,0,1)*dp + 672*Hr5(-1,-1,0,-1,0) - 1824*Hr5(-1,-1,0,-1,0)*x
     &     - 1728*Hr5(-1,-1,0,-1,0)*dp - 3088.D0/3.D0*Hr5(-1,-1,0,0,0)
     &     + 7696.D0/3.D0*Hr5(-1,-1,0,0,0)*x + 7712.D0/3.D0*Hr5(-1,-1,0
     &    ,0,0)*dp - 256.D0/3.D0*Hr5(-1,-1,0,0,1) + 1984.D0/3.D0*Hr5(-1
     &    ,-1,0,0,1)*x + 1088.D0/3.D0*Hr5(-1,-1,0,0,1)*dp - 64*Hr5(-1,
     &    -1,0,1,0) + 448*Hr5(-1,-1,0,1,0)*x + 256*Hr5(-1,-1,0,1,0)*dp
     &     + 320.D0/3.D0*Hr5(-1,-1,0,1,1) + 832.D0/3.D0*Hr5(-1,-1,0,1,1
     &    )*x - 256.D0/3.D0*Hr5(-1,-1,0,1,1)*dp + 640*Hr5(-1,0,-1,-1,0)
     &     - 1792*Hr5(-1,0,-1,-1,0)*x - 1664*Hr5(-1,0,-1,-1,0)*dp - 
     &    2624.D0/3.D0*Hr5(-1,0,-1,0,0) + 6656.D0/3.D0*Hr5(-1,0,-1,0,0)
     &    *x + 6592.D0/3.D0*Hr5(-1,0,-1,0,0)*dp - 2272.D0/3.D0*Hr5(-1,0
     &    ,0,-1,0) + 2848.D0/3.D0*Hr5(-1,0,0,-1,0)*x + 4736.D0/3.D0*
     &    Hr5(-1,0,0,-1,0)*dp + 1840.D0/3.D0*Hr5(-1,0,0,0,0) - 2416.D0/
     &    3.D0*Hr5(-1,0,0,0,0)*x - 3872.D0/3.D0*Hr5(-1,0,0,0,0)*dp + 
     &    528*Hr5(-1,0,0,0,1) - 720*Hr5(-1,0,0,0,1)*x - 1120*Hr5(-1,0,0
     &    ,0,1)*dp + 1136.D0/3.D0*Hr5(-1,0,0,1,0) - 1712.D0/3.D0*Hr5(-1
     &    ,0,0,1,0)*x - 2464.D0/3.D0*Hr5(-1,0,0,1,0)*dp + 320*Hr5(-1,0,
     &    0,1,1) - 512*Hr5(-1,0,0,1,1)*x - 704*Hr5(-1,0,0,1,1)*dp + 320.
     &    D0/3.D0*Hr5(-1,0,1,0,0) - 320.D0/3.D0*Hr5(-1,0,1,0,0)*x - 640.
     &    D0/3.D0*Hr5(-1,0,1,0,0)*dp + 544.D0/3.D0*Hr5(-1,0,1,0,1) - 
     &    544.D0/3.D0*Hr5(-1,0,1,0,1)*x - 1088.D0/3.D0*Hr5(-1,0,1,0,1)*
     &    dp + 288*Hr5(-1,0,1,1,0) - 288*Hr5(-1,0,1,1,0)*x - 576*Hr5(-1
     &    ,0,1,1,0)*dp + 192*Hr5(-1,0,1,1,1) - 192*Hr5(-1,0,1,1,1)*x - 
     &    384*Hr5(-1,0,1,1,1)*dp + 1792.D0/3.D0*Hr5(0,-1,-1,-1,0) - 
     &    5824.D0/3.D0*Hr5(0,-1,-1,-1,0)*x - 1600*Hr5(0,-1,-1,-1,0)*dp
     &     - 2992.D0/3.D0*Hr5(0,-1,-1,0,0) + 7312.D0/3.D0*Hr5(0,-1,-1,0
     &    ,0)*x + 6560.D0/3.D0*Hr5(0,-1,-1,0,0)*dp - 32*Hr5(0,-1,-1,0,1
     &    ) + 32*Hr5(0,-1,-1,0,1)*x - 576*Hr5(0,-1,0,-1,0) + 1536*Hr5(0
     &    ,-1,0,-1,0)*x + 4096.D0/3.D0*Hr5(0,-1,0,-1,0)*dp + 1008*Hr5(0
     &    ,-1,0,0,0) - 1968*Hr5(0,-1,0,0,0)*x - 5440.D0/3.D0*Hr5(0,-1,0
     &    ,0,0)*dp + 432*Hr5(0,-1,0,0,1) - 912*Hr5(0,-1,0,0,1)*x - 736*
     &    Hr5(0,-1,0,0,1)*dp + 544.D0/3.D0*Hr5(0,-1,0,1,0) - 1120.D0/3.D
     &    0*Hr5(0,-1,0,1,0)*x - 896.D0/3.D0*Hr5(0,-1,0,1,0)*dp + 448.D0/
     &    3.D0*Hr5(0,-1,0,1,1) - 1024.D0/3.D0*Hr5(0,-1,0,1,1)*x - 704.D0
     &    /3.D0*Hr5(0,-1,0,1,1)*dp - 2336.D0/3.D0*Hr5(0,0,-1,-1,0) + 
     &    5504.D0/3.D0*Hr5(0,0,-1,-1,0)*x + 5248.D0/3.D0*Hr5(0,0,-1,-1,
     &    0)*dp )
      c2EminO = c2EminO + cf**2*cam2cf * ( 2480.D0/3.D0*Hr5(0,0,-1,0,
     &    0) - 5648.D0/3.D0*Hr5(0,0,-1,0,0)*x - 4480.D0/3.D0*Hr5(0,0,-1
     &    ,0,0)*dp + 64*Hr5(0,0,-1,0,1) - 736*Hr5(0,0,-1,0,1)*x - 128*
     &    Hr5(0,0,-1,0,1)*dp + 1760.D0/3.D0*Hr5(0,0,0,-1,0) - 2624.D0/3.
     &    D0*Hr5(0,0,0,-1,0)*x - 2432.D0/3.D0*Hr5(0,0,0,-1,0)*dp - 248*
     &    Hr5(0,0,0,0,0) + 248*Hr5(0,0,0,0,0)*x + 288*Hr5(0,0,0,0,0)*dp
     &     - 312*Hr5(0,0,0,0,1) + 312*Hr5(0,0,0,0,1)*x + 480*Hr5(0,0,0,
     &    0,1)*dp - 688.D0/3.D0*Hr5(0,0,0,1,0) + 688.D0/3.D0*Hr5(0,0,0,
     &    1,0)*x + 1184.D0/3.D0*Hr5(0,0,0,1,0)*dp - 752.D0/3.D0*Hr5(0,0
     &    ,0,1,1) + 752.D0/3.D0*Hr5(0,0,0,1,1)*x + 1312.D0/3.D0*Hr5(0,0
     &    ,0,1,1)*dp - 160.D0/3.D0*Hr5(0,0,1,0,0) + 160.D0/3.D0*Hr5(0,0
     &    ,1,0,0)*x + 128*Hr5(0,0,1,0,0)*dp - 96*Hr5(0,0,1,0,1) + 96*
     &    Hr5(0,0,1,0,1)*x + 192*Hr5(0,0,1,0,1)*dp - 416.D0/3.D0*Hr5(0,
     &    0,1,1,0) + 416.D0/3.D0*Hr5(0,0,1,1,0)*x + 832.D0/3.D0*Hr5(0,0
     &    ,1,1,0)*dp - 96*Hr5(0,0,1,1,1) + 96*Hr5(0,0,1,1,1)*x + 192*
     &    Hr5(0,0,1,1,1)*dp - 128.D0/3.D0*Hr5(0,1,0,-1,0) - 1024.D0/3.D0
     &    *Hr5(0,1,0,-1,0)*x - 128.D0/3.D0*Hr5(0,1,0,-1,0)*dp + 32.D0/3.
     &    D0*Hr5(0,1,0,0,0) + 544.D0/3.D0*Hr5(0,1,0,0,0)*x + 128.D0/3.D0
     &    *Hr5(0,1,0,0,0)*dp - 160.D0/3.D0*Hr5(0,1,0,0,1) + 160.D0/3.D0
     &    *Hr5(0,1,0,0,1)*x + 320.D0/3.D0*Hr5(0,1,0,0,1)*dp + 64.D0/3.D0
     &    *Hr5(0,1,0,1,0) - 64.D0/3.D0*Hr5(0,1,0,1,0)*x - 128.D0/3.D0*
     &    Hr5(0,1,0,1,0)*dp - 64.D0/3.D0*Hr5(0,1,1,0,0) + 64.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x + 128.D0/3.D0*Hr5(0,1,1,0,0)*dp - 32.D0/3.D0
     &    *Hr5(0,1,1,0,1) + 32.D0/3.D0*Hr5(0,1,1,0,1)*x + 64.D0/3.D0*
     &    Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*Hr5(0,1,1,1,0) - 32.D0/3.D0*
     &    Hr5(0,1,1,1,0)*x - 64.D0/3.D0*Hr5(0,1,1,1,0)*dp )
      c2EminO = c2EminO + nf*cf*cam2cf * (  - 395272.D0/2025.D0 + 
     &    240472.D0/2025.D0*x + 1752.D0/25.D0*x**2 - 104.D0/3.D0*z4 + 
     &    392.D0/3.D0*z4*x + 1432.D0/225.D0*dx + 304.D0/3.D0*dp*z4 + 32.
     &    D0/3.D0*z3 + 2464.D0/9.D0*z3*x + 128*z3*x**2 - 192.D0/5.D0*z3
     &    *x**3 + 320.D0/3.D0*z3*dp + 2648.D0/405.D0*z2 + 100528.D0/405.
     &    D0*z2*x + 3472.D0/15.D0*z2*x**2 - 1272.D0/25.D0*z2*x**3 + 32.D
     &    0/15.D0*z2*dx + 2656.D0/81.D0*z2*dp + 64.D0/9.D0*Hr1(-1)*z3
     &     - 1216.D0/9.D0*Hr1(-1)*z3*x - 512.D0/9.D0*Hr1(-1)*z3*dp - 
     &    1472.D0/27.D0*Hr1(-1)*z2 - 7744.D0/27.D0*Hr1(-1)*z2*x - 64*
     &    Hr1(-1)*z2*x**2 + 96.D0/5.D0*Hr1(-1)*z2*x**3 - 32.D0/15.D0*
     &    Hr1(-1)*z2*dx**2 - 3200.D0/27.D0*Hr1(-1)*z2*dp - 169616.D0/
     &    2025.D0*Hr1(0) - 293456.D0/2025.D0*Hr1(0)*x + 1752.D0/25.D0*
     &    Hr1(0)*x**2 - 472.D0/225.D0*Hr1(0)*dx - 464.D0/9.D0*Hr1(0)*dp
     &     - 80.D0/9.D0*Hr1(0)*z3 + 656.D0/9.D0*Hr1(0)*z3*x + 352.D0/9.D
     &    0*Hr1(0)*z3*dp + 320.D0/27.D0*Hr1(0)*z2 + 976.D0/27.D0*Hr1(0)
     &    *z2*x + 64*Hr1(0)*z2*x**2 - 96.D0/5.D0*Hr1(0)*z2*x**3 + 368.D0
     &    /27.D0*Hr1(0)*z2*dp - 976.D0/27.D0*Hr1(1) + 976.D0/27.D0*Hr1(
     &    1)*x - 128.D0/9.D0*Hr2(-1,-1)*z2 + 1280.D0/9.D0*Hr2(-1,-1)*z2
     &    *x + 640.D0/9.D0*Hr2(-1,-1)*z2*dp + 85336.D0/405.D0*Hr2(-1,0)
     &     + 156536.D0/405.D0*Hr2(-1,0)*x + 3184.D0/15.D0*Hr2(-1,0)*
     &    x**2 - 1272.D0/25.D0*Hr2(-1,0)*x**3 + 224.D0/15.D0*Hr2(-1,0)*
     &    dx + 952.D0/225.D0*Hr2(-1,0)*dx**2 + 5312.D0/81.D0*Hr2(-1,0)*
     &    dp + 128.D0/9.D0*Hr2(-1,0)*z2 - 704.D0/9.D0*Hr2(-1,0)*z2*x - 
     &    448.D0/9.D0*Hr2(-1,0)*z2*dp + 224.D0/9.D0*Hr2(0,-1)*z2 - 1376.
     &    D0/9.D0*Hr2(0,-1)*z2*x - 832.D0/9.D0*Hr2(0,-1)*z2*dp - 5744.D0
     &    /405.D0*Hr2(0,0) - 155464.D0/405.D0*Hr2(0,0)*x - 2896.D0/15.D0
     &    *Hr2(0,0)*x**2 + 1272.D0/25.D0*Hr2(0,0)*x**3 - 32.D0/5.D0*
     &    Hr2(0,0)*dx - 6112.D0/81.D0*Hr2(0,0)*dp - 80.D0/9.D0*Hr2(0,0)
     &    *z2 + 80.D0/9.D0*Hr2(0,0)*z2*x + 160.D0/9.D0*Hr2(0,0)*z2*dp
     &     - 656.D0/27.D0*Hr2(0,1) - 656.D0/27.D0*Hr2(0,1)*x + 128.D0/9.
     &    D0*Hr2(1,1) - 128.D0/9.D0*Hr2(1,1)*x - 128*Hr3(-1,-1,0) - 
     &    4480.D0/9.D0*Hr3(-1,-1,0)*x - 128*Hr3(-1,-1,0)*x**2 + 192.D0/
     &    5.D0*Hr3(-1,-1,0)*x**3 - 64.D0/15.D0*Hr3(-1,-1,0)*dx**2 - 
     &    1280.D0/9.D0*Hr3(-1,-1,0)*dp + 3392.D0/27.D0*Hr3(-1,0,0) + 
     &    11584.D0/27.D0*Hr3(-1,0,0)*x + 192*Hr3(-1,0,0)*x**2 - 288.D0/
     &    5.D0*Hr3(-1,0,0)*x**3 + 32.D0/5.D0*Hr3(-1,0,0)*dx**2 + 5120.D0
     &    /27.D0*Hr3(-1,0,0)*dp - 256.D0/27.D0*Hr3(-1,0,1) + 1024.D0/27.
     &    D0*Hr3(-1,0,1)*x + 1280.D0/27.D0*Hr3(-1,0,1)*dp + 2912.D0/27.D
     &    0*Hr3(0,-1,0) + 8608.D0/27.D0*Hr3(0,-1,0)*x + 128*Hr3(0,-1,0)
     &    *x**2 - 192.D0/5.D0*Hr3(0,-1,0)*x**3 + 64.D0/15.D0*Hr3(0,-1,0
     &    )*dx**2 + 3200.D0/27.D0*Hr3(0,-1,0)*dp - 560.D0/27.D0*Hr3(0,0
     &    ,0) - 3904.D0/27.D0*Hr3(0,0,0)*x - 192*Hr3(0,0,0)*x**2 + 288.D
     &    0/5.D0*Hr3(0,0,0)*x**3 - 1328.D0/27.D0*Hr3(0,0,0)*dp + 32.D0/
     &    27.D0*Hr3(0,0,1) - 608.D0/27.D0*Hr3(0,0,1)*x - 640.D0/27.D0*
     &    Hr3(0,0,1)*dp + 64.D0/9.D0*Hr3(0,1,1) + 64.D0/9.D0*Hr3(0,1,1)
     &    *x - 256.D0/9.D0*Hr4(-1,-1,-1,0) + 2560.D0/9.D0*Hr4(-1,-1,-1,
     &    0)*x + 1280.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 512.D0/9.D0*Hr4(-1,
     &    -1,0,0) - 3968.D0/9.D0*Hr4(-1,-1,0,0)*x - 2176.D0/9.D0*Hr4(-1
     &    ,-1,0,0)*dp + 320.D0/9.D0*Hr4(-1,0,-1,0) - 2624.D0/9.D0*Hr4(
     &    -1,0,-1,0)*x - 1408.D0/9.D0*Hr4(-1,0,-1,0)*dp - 800.D0/9.D0*
     &    Hr4(-1,0,0,0) + 2528.D0/9.D0*Hr4(-1,0,0,0)*x + 2176.D0/9.D0*
     &    Hr4(-1,0,0,0)*dp - 64.D0/9.D0*Hr4(-1,0,0,1) + 64.D0/9.D0*Hr4(
     &    -1,0,0,1)*x + 128.D0/9.D0*Hr4(-1,0,0,1)*dp + 128.D0/9.D0*Hr4(
     &    -1,0,1,1) - 128.D0/9.D0*Hr4(-1,0,1,1)*x - 256.D0/9.D0*Hr4(-1,
     &    0,1,1)*dp + 320.D0/9.D0*Hr4(0,-1,-1,0) - 2624.D0/9.D0*Hr4(0,
     &    -1,-1,0)*x - 1408.D0/9.D0*Hr4(0,-1,-1,0)*dp - 704.D0/9.D0*
     &    Hr4(0,-1,0,0) + 3008.D0/9.D0*Hr4(0,-1,0,0)*x + 2176.D0/9.D0*
     &    Hr4(0,-1,0,0)*dp - 64.D0/9.D0*Hr4(0,-1,0,1) + 64.D0/9.D0*Hr4(
     &    0,-1,0,1)*x + 128.D0/9.D0*Hr4(0,-1,0,1)*dp - 512.D0/9.D0*Hr4(
     &    0,0,-1,0) + 2240.D0/9.D0*Hr4(0,0,-1,0)*x + 1600.D0/9.D0*Hr4(0
     &    ,0,-1,0)*dp + 368.D0/9.D0*Hr4(0,0,0,0) - 368.D0/9.D0*Hr4(0,0,
     &    0,0)*x - 736.D0/9.D0*Hr4(0,0,0,0)*dp + 64.D0/9.D0*Hr4(0,0,0,1
     &    ) - 64.D0/9.D0*Hr4(0,0,0,1)*x - 128.D0/9.D0*Hr4(0,0,0,1)*dp
     &     - 64.D0/9.D0*Hr4(0,0,1,1) + 64.D0/9.D0*Hr4(0,0,1,1)*x + 128.D
     &    0/9.D0*Hr4(0,0,1,1)*dp )
*
       C2Q3DFE = c2EminO
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_L
*
       FUNCTION CLQ3DFE (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       CAM2CF = CA-2.D0*CF
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,              HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient-function difference in terms of harmonic polylogs
*
      cLEminO =
     &  + cf*cam2cf**2 * ( 94336.D0/225.D0 + 36064.D0/225.D0*x - 
     &    26432.D0/75.D0*x**2 - 224*z5*x - 352.D0/3.D0*z4*x + 64.D0/3.D0
     &    *z4*x**2 + 96.D0/5.D0*z4*x**3 - 51104.D0/225.D0*dx - 168*dp*
     &    z4 + 168*dp**2*z4 - 928.D0/3.D0*z3 + 3736.D0/9.D0*z3*x + 112*
     &    z3*x**2 - 1592.D0/15.D0*z3*x**3 + 320.D0/3.D0*z3*dx + 64*z3*
     &    dp + 24824.D0/45.D0*z2 - 7240.D0/9.D0*z2*x - 39416.D0/45.D0*
     &    z2*x**2 + 4984.D0/25.D0*z2*x**3 - 368.D0/9.D0*z2*dx - 288*z2*
     &    z3*x - 64*Hr1(-1)*z4*x - 768*Hr1(-1)*z3 - 3104.D0/3.D0*Hr1(-1
     &    )*z3*x - 704*Hr1(-1)*z3*x**2 + 192*Hr1(-1)*z3*x**3 + 352*Hr1(
     &    -1)*z3*dx - 128*Hr1(-1)*z3*dx**2 - 128*Hr1(-1)*z2 - 2032.D0/3.
     &    D0*Hr1(-1)*z2*x - 32.D0/3.D0*Hr1(-1)*z2*x**2 + 1024.D0/15.D0*
     &    Hr1(-1)*z2*x**3 - 112.D0/3.D0*Hr1(-1)*z2*dx - 2048.D0/45.D0*
     &    Hr1(-1)*z2*dx**2 - 29152.D0/225.D0*Hr1(0) + 233168.D0/225.D0*
     &    Hr1(0)*x - 31952.D0/75.D0*Hr1(0)*x**2 + 29984.D0/225.D0*Hr1(0
     &    )*dx + 160.D0/3.D0*Hr1(0)*z3*x + 1984.D0/3.D0*Hr1(0)*z3*x**2
     &     - 160*Hr1(0)*z3*x**3 - 64*Hr1(0)*z3*dp + 64*Hr1(0)*z3*dp**2
     &     - 3728.D0/15.D0*Hr1(0)*z2 + 9592.D0/9.D0*Hr1(0)*z2*x + 1712.D
     &    0/5.D0*Hr1(0)*z2*x**2 - 296.D0/3.D0*Hr1(0)*z2*x**3 + 320.D0/3.
     &    D0*Hr1(0)*z2*dx + 32*Hr1(0)*z2*dp - 272*Hr1(1) + 1184.D0/3.D0
     &    *Hr1(1)*x - 368.D0/5.D0*Hr1(1)*x**2 - 736.D0/15.D0*Hr1(1)*dx
     &     + 32.D0/3.D0*Hr1(1)*z3*x - 128.D0/3.D0*Hr1(1)*z3*x**2 + 32*
     &    Hr1(1)*z3*x**3 - 64.D0/3.D0*Hr1(1)*z3*dx + 64.D0/3.D0*Hr1(1)*
     &    z3*dx**2 - 352*Hr1(1)*z2 + 320.D0/3.D0*Hr1(1)*z2*x + 592.D0/3.
     &    D0*Hr1(1)*z2*x**2 - 152.D0/5.D0*Hr1(1)*z2*x**3 + 296.D0/3.D0*
     &    Hr1(1)*z2*dx - 304.D0/15.D0*Hr1(1)*z2*dx**2 + 1536*Hr2(-1,-1)
     &    *z3*x + 1024*Hr2(-1,-1)*z2 + 4480.D0/3.D0*Hr2(-1,-1)*z2*x + 
     &    2816.D0/3.D0*Hr2(-1,-1)*z2*x**2 - 256*Hr2(-1,-1)*z2*x**3 - 
     &    1408.D0/3.D0*Hr2(-1,-1)*z2*dx + 512.D0/3.D0*Hr2(-1,-1)*z2*
     &    dx**2 - 42496.D0/45.D0*Hr2(-1,0) - 16832.D0/15.D0*Hr2(-1,0)*x
     &     - 8656.D0/9.D0*Hr2(-1,0)*x**2 + 4984.D0/25.D0*Hr2(-1,0)*x**3
     &     + 3784.D0/9.D0*Hr2(-1,0)*dx - 28144.D0/225.D0*Hr2(-1,0)*
     &    dx**2 - 768*Hr2(-1,0)*z3*x - 640*Hr2(-1,0)*z2 - 1120*Hr2(-1,0
     &    )*z2*x - 1664.D0/3.D0*Hr2(-1,0)*z2*x**2 + 704.D0/5.D0*Hr2(-1,
     &    0)*z2*x**3 + 832.D0/3.D0*Hr2(-1,0)*z2*dx - 1408.D0/15.D0*Hr2(
     &    -1,0)*z2*dx**2 - 768*Hr2(0,-1)*z3*x - 576*Hr2(0,-1)*z2*x - 
     &    2816.D0/3.D0*Hr2(0,-1)*z2*x**2 + 256*Hr2(0,-1)*z2*x**3 - 2488.
     &    D0/9.D0*Hr2(0,0) + 64952.D0/45.D0*Hr2(0,0)*x + 6616.D0/9.D0*
     &    Hr2(0,0)*x**2 - 4984.D0/25.D0*Hr2(0,0)*x**3 + 3856.D0/45.D0*
     &    Hr2(0,0)*dx + 784.D0/3.D0*Hr2(0,0)*z2*x + 704*Hr2(0,0)*z2*
     &    x**2 - 160*Hr2(0,0)*z2*x**3 - 32*Hr2(0,0)*z2*dp + 32*Hr2(0,0)
     &    *z2*dp**2 - 1040.D0/3.D0*Hr2(0,1) + 224.D0/3.D0*Hr2(0,1)*x - 
     &    368.D0/5.D0*Hr2(0,1)*x**2 + 736.D0/15.D0*Hr2(0,1)*dx - 352*
     &    Hr2(0,1)*z2*x - 256*Hr2(1,0)*z2 + 64*Hr2(1,0)*z2*x + 448.D0/3.
     &    D0*Hr2(1,0)*z2*x**2 - 96.D0/5.D0*Hr2(1,0)*z2*x**3 + 224.D0/3.D
     &    0*Hr2(1,0)*z2*dx - 64.D0/5.D0*Hr2(1,0)*z2*dx**2 - 2048*Hr3(-1
     &    ,-1,-1)*z2*x + 1280.D0/3.D0*Hr3(-1,-1,0) + 4960.D0/3.D0*Hr3(
     &    -1,-1,0)*x + 256*Hr3(-1,-1,0)*x**2 + 224.D0/15.D0*Hr3(-1,-1,0
     &    )*x**3 - 128*Hr3(-1,-1,0)*dx - 448.D0/45.D0*Hr3(-1,-1,0)*
     &    dx**2 + 1280*Hr3(-1,-1,0)*z2*x + 1024*Hr3(-1,0,-1)*z2*x - 512
     &    *Hr3(-1,0,0) - 544*Hr3(-1,0,0)*x - 528*Hr3(-1,0,0)*x**2 + 
     &    1544.D0/15.D0*Hr3(-1,0,0)*x**3 + 856.D0/3.D0*Hr3(-1,0,0)*dx
     &     - 3088.D0/45.D0*Hr3(-1,0,0)*dx**2 - 896*Hr3(-1,0,0)*z2*x + 
     &    1024.D0/3.D0*Hr3(-1,0,1) + 1504*Hr3(-1,0,1)*x + 416.D0/3.D0*
     &    Hr3(-1,0,1)*x**2 - 304.D0/5.D0*Hr3(-1,0,1)*x**3 - 80.D0/3.D0*
     &    Hr3(-1,0,1)*dx + 608.D0/15.D0*Hr3(-1,0,1)*dx**2 + 1024*Hr3(0,
     &    -1,-1)*z2*x - 8672.D0/15.D0*Hr3(0,-1,0) - 49504.D0/45.D0*Hr3(
     &    0,-1,0)*x - 1152.D0/5.D0*Hr3(0,-1,0)*x**2 - 224.D0/15.D0*Hr3(
     &    0,-1,0)*x**3 + 3776.D0/15.D0*Hr3(0,-1,0)*dx - 1408.D0/15.D0*
     &    Hr3(0,-1,0)*dx**2 + 64*Hr3(0,-1,0)*dp - 640*Hr3(0,-1,0)*z2*x
     &     + 208.D0/3.D0*Hr3(0,0,0) + 664.D0/45.D0*Hr3(0,0,0)*x + 400*
     &    Hr3(0,0,0)*x**2 - 1544.D0/15.D0*Hr3(0,0,0)*x**3 - 256.D0/15.D0
     &    *Hr3(0,0,0)*dx - 32*Hr3(0,0,0)*dp + 896.D0/5.D0*Hr3(0,0,1) - 
     &    12688.D0/15.D0*Hr3(0,0,1)*x - 4096.D0/15.D0*Hr3(0,0,1)*x**2
     &     + 304.D0/5.D0*Hr3(0,0,1)*x**3 - 448.D0/5.D0*Hr3(0,0,1)*dx - 
     &    256*Hr3(0,1,0)*z2*x + 32.D0/15.D0*Hr3(1,0,0) - 64.D0/5.D0*
     &    Hr3(1,0,0)*x + 32.D0/5.D0*Hr3(1,0,0)*x**2 + 64.D0/15.D0*Hr3(1
     &    ,0,0)*dx - 2048.D0/3.D0*Hr4(-1,-1,-1,0)*x - 512*Hr4(-1,-1,0,0
     &    ) + 1088.D0/3.D0*Hr4(-1,-1,0,0)*x - 1408.D0/3.D0*Hr4(-1,-1,0,
     &    0)*x**2 + 128*Hr4(-1,-1,0,0)*x**3 + 704.D0/3.D0*Hr4(-1,-1,0,0
     &    )*dx - 256.D0/3.D0*Hr4(-1,-1,0,0)*dx**2 - 1024*Hr4(-1,-1,0,1)
     &     - 5504.D0/3.D0*Hr4(-1,-1,0,1)*x )
      cLEminO = cLEminO + cf*cam2cf**2 * (  - 2816.D0/3.D0*Hr4(-1,-1,
     &    0,1)*x**2 + 256*Hr4(-1,-1,0,1)*x**3 + 1408.D0/3.D0*Hr4(-1,-1,
     &    0,1)*dx - 512.D0/3.D0*Hr4(-1,-1,0,1)*dx**2 + 2432.D0/3.D0*
     &    Hr4(-1,0,-1,0)*x + 128*Hr4(-1,0,0,0) - 800.D0/3.D0*Hr4(-1,0,0
     &    ,0)*x + 256.D0/3.D0*Hr4(-1,0,0,0)*x**2 - 64.D0/5.D0*Hr4(-1,0,
     &    0,0)*x**3 - 128.D0/3.D0*Hr4(-1,0,0,0)*dx + 128.D0/15.D0*Hr4(
     &    -1,0,0,0)*dx**2 + 512*Hr4(-1,0,0,1) + 2752.D0/3.D0*Hr4(-1,0,0
     &    ,1)*x + 1408.D0/3.D0*Hr4(-1,0,0,1)*x**2 - 128*Hr4(-1,0,0,1)*
     &    x**3 - 704.D0/3.D0*Hr4(-1,0,0,1)*dx + 256.D0/3.D0*Hr4(-1,0,0,
     &    1)*dx**2 + 2176.D0/3.D0*Hr4(0,-1,-1,0)*x - 1088.D0/3.D0*Hr4(0
     &    ,-1,0,0)*x + 1408.D0/3.D0*Hr4(0,-1,0,0)*x**2 - 128*Hr4(0,-1,0
     &    ,0)*x**3 + 2816.D0/3.D0*Hr4(0,-1,0,1)*x + 2816.D0/3.D0*Hr4(0,
     &    -1,0,1)*x**2 - 256*Hr4(0,-1,0,1)*x**3 - 544*Hr4(0,0,-1,0)*x
     &     + 512.D0/3.D0*Hr4(0,0,-1,0)*x**2 - 128.D0/5.D0*Hr4(0,0,-1,0)
     &    *x**3 - 64*Hr4(0,0,-1,0)*dp + 64*Hr4(0,0,-1,0)*dp**2 - 208.D0/
     &    3.D0*Hr4(0,0,0,0)*x - 512.D0/3.D0*Hr4(0,0,0,0)*x**2 + 128.D0/
     &    5.D0*Hr4(0,0,0,0)*x**3 + 32*Hr4(0,0,0,0)*dp - 32*Hr4(0,0,0,0)
     &    *dp**2 - 192*Hr4(0,0,0,1)*x - 1600.D0/3.D0*Hr4(0,0,0,1)*x**2
     &     + 672.D0/5.D0*Hr4(0,0,0,1)*x**3 + 224.D0/3.D0*Hr4(0,1,0,0)*x
     &     + 64*Hr4(0,1,0,0)*x**2 - 32.D0/5.D0*Hr4(0,1,0,0)*x**3 - 256*
     &    Hr4(1,0,-1,0) + 128.D0/3.D0*Hr4(1,0,-1,0)*x + 512.D0/3.D0*
     &    Hr4(1,0,-1,0)*x**2 - 128.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 256.D0/
     &    3.D0*Hr4(1,0,-1,0)*dx - 256.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 
     &    128*Hr4(1,0,0,0) - 64.D0/3.D0*Hr4(1,0,0,0)*x - 256.D0/3.D0*
     &    Hr4(1,0,0,0)*x**2 + 64.D0/5.D0*Hr4(1,0,0,0)*x**3 - 128.D0/3.D0
     &    *Hr4(1,0,0,0)*dx + 128.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 128*Hr4(
     &    1,0,0,1) - 128.D0/3.D0*Hr4(1,0,0,1)*x - 64*Hr4(1,0,0,1)*x**2
     &     + 32.D0/5.D0*Hr4(1,0,0,1)*x**3 - 32*Hr4(1,0,0,1)*dx + 64.D0/
     &    15.D0*Hr4(1,0,0,1)*dx**2 - 128*Hr4(1,1,0,0) + 128.D0/3.D0*
     &    Hr4(1,1,0,0)*x + 64*Hr4(1,1,0,0)*x**2 - 32.D0/5.D0*Hr4(1,1,0,
     &    0)*x**3 + 32*Hr4(1,1,0,0)*dx - 64.D0/15.D0*Hr4(1,1,0,0)*dx**2
     &     + 1024*Hr5(-1,-1,-1,0,0)*x + 2048*Hr5(-1,-1,-1,0,1)*x - 256*
     &    Hr5(-1,-1,0,0,0)*x - 1024*Hr5(-1,-1,0,0,1)*x - 512*Hr5(-1,0,
     &    -1,0,0)*x - 1024*Hr5(-1,0,-1,0,1)*x - 256*Hr5(-1,0,0,-1,0)*x
     &     + 256*Hr5(-1,0,0,0,0)*x + 640*Hr5(-1,0,0,0,1)*x - 128*Hr5(-1
     &    ,0,1,0,0)*x - 512*Hr5(0,-1,-1,0,0)*x - 1024*Hr5(0,-1,-1,0,1)*
     &    x + 128*Hr5(0,-1,0,0,0)*x + 512*Hr5(0,-1,0,0,1)*x - 256*Hr5(0
     &    ,1,0,-1,0)*x + 128*Hr5(0,1,0,0,0)*x + 128*Hr5(0,1,0,0,1)*x - 
     &    128*Hr5(0,1,1,0,0)*x )
      cLEminO = cLEminO + cf**2*cam2cf * ( 368.D0/75.D0 + 210536.D0/
     &    225.D0*x - 8408.D0/15.D0*x**2 + 576*z5*x - 2332.D0/3.D0*z4*x
     &     + 2704.D0/3.D0*z4*x**2 - 1096.D0/5.D0*z4*x**3 - 17104.D0/45.D
     &    0*dx + 272.D0/5.D0*z3 - 98648.D0/45.D0*z3*x - 20992.D0/15.D0*
     &    z3*x**2 + 6464.D0/15.D0*z3*x**3 - 448.D0/15.D0*z3*dx + 180032.
     &    D0/225.D0*z2 - 172552.D0/75.D0*z2*x - 357104.D0/225.D0*z2*
     &    x**2 + 12664.D0/25.D0*z2*x**3 - 59488.D0/225.D0*z2*dx - 96*z2
     &    *z3*x - 1072*Hr1(-1)*z4*x + 96*Hr1(-1)*z3 + 4208.D0/3.D0*Hr1(
     &    -1)*z3*x - 64*Hr1(-1)*z3*x**2 + 32*Hr1(-1)*z3*dx + 14384.D0/
     &    15.D0*Hr1(-1)*z2 + 24704.D0/15.D0*Hr1(-1)*z2*x + 12352.D0/15.D
     &    0*Hr1(-1)*z2*x**2 - 19088.D0/75.D0*Hr1(-1)*z2*x**3 - 1856.D0/
     &    5.D0*Hr1(-1)*z2*dx + 36736.D0/225.D0*Hr1(-1)*z2*dx**2 - 48184.
     &    D0/225.D0*Hr1(0) - 1112.D0/9.D0*Hr1(0)*x - 60472.D0/75.D0*
     &    Hr1(0)*x**2 - 40*Hr1(0)*z4*x + 9424.D0/45.D0*Hr1(0)*dx - 2320.
     &    D0/3.D0*Hr1(0)*z3*x + 64.D0/3.D0*Hr1(0)*z3*x**2 + 224.D0/5.D0
     &    *Hr1(0)*z3*x**3 + 160.D0/3.D0*Hr1(0)*z2 - 31088.D0/45.D0*Hr1(
     &    0)*z2*x - 2752.D0/3.D0*Hr1(0)*z2*x**2 + 24944.D0/75.D0*Hr1(0)
     &    *z2*x**3 - 256.D0/5.D0*Hr1(0)*z2*dx + 60992.D0/75.D0*Hr1(1)
     &     - 30592.D0/75.D0*Hr1(1)*x - 6144.D0/25.D0*Hr1(1)*x**2 - 
     &    11968.D0/75.D0*Hr1(1)*dx - 64*Hr1(1)*z3 + 160.D0/3.D0*Hr1(1)*
     &    z3*x - 128.D0/3.D0*Hr1(1)*z3*x**2 + 224.D0/5.D0*Hr1(1)*z3*
     &    x**3 - 64.D0/3.D0*Hr1(1)*z3*dx + 448.D0/15.D0*Hr1(1)*z3*dx**2
     &     + 848.D0/5.D0*Hr1(1)*z2 + 112.D0/5.D0*Hr1(1)*z2*x - 3328.D0/
     &    15.D0*Hr1(1)*z2*x**2 + 1952.D0/25.D0*Hr1(1)*z2*x**3 - 1472.D0/
     &    15.D0*Hr1(1)*z2*dx + 1248.D0/25.D0*Hr1(1)*z2*dx**2 - 192*Hr2(
     &    -1,-1)*z3*x + 64*Hr2(-1,-1)*z2 - 1344*Hr2(-1,-1)*z2*x + 704.D0
     &    /3.D0*Hr2(-1,-1)*z2*x**2 - 224.D0/5.D0*Hr2(-1,-1)*z2*x**3 - 
     &    352.D0/3.D0*Hr2(-1,-1)*z2*dx + 448.D0/15.D0*Hr2(-1,-1)*z2*
     &    dx**2 - 297328.D0/225.D0*Hr2(-1,0) - 548968.D0/225.D0*Hr2(-1,
     &    0)*x - 375584.D0/225.D0*Hr2(-1,0)*x**2 + 12664.D0/25.D0*Hr2(
     &    -1,0)*x**3 + 173456.D0/225.D0*Hr2(-1,0)*dx - 9136.D0/25.D0*
     &    Hr2(-1,0)*dx**2 - 192*Hr2(-1,0)*z3*x + 256*Hr2(-1,0)*z2 + 
     &    2144.D0/3.D0*Hr2(-1,0)*z2*x + 448.D0/3.D0*Hr2(-1,0)*z2*x**2
     &     - 352.D0/5.D0*Hr2(-1,0)*z2*x**3 - 224.D0/3.D0*Hr2(-1,0)*z2*
     &    dx + 704.D0/15.D0*Hr2(-1,0)*z2*dx**2 + 544*Hr2(0,-1)*z3*x + 
     &    544*Hr2(0,-1)*z2 + 4208.D0/3.D0*Hr2(0,-1)*z2*x - 704.D0/3.D0*
     &    Hr2(0,-1)*z2*x**2 + 224.D0/5.D0*Hr2(0,-1)*z2*x**3 - 192*Hr2(0
     &    ,-1)*z2*dx + 384.D0/5.D0*Hr2(0,-1)*z2*dx**2 - 152672.D0/225.D0
     &    *Hr2(0,0) + 86792.D0/25.D0*Hr2(0,0)*x + 299504.D0/225.D0*Hr2(
     &    0,0)*x**2 - 12664.D0/25.D0*Hr2(0,0)*x**3 + 73504.D0/225.D0*
     &    Hr2(0,0)*dx - 64*Hr2(0,0)*z3*x - 416.D0/3.D0*Hr2(0,0)*z2*x - 
     &    128*Hr2(0,0)*z2*x**2 + 384.D0/5.D0*Hr2(0,0)*z2*x**3 + 832.D0/
     &    25.D0*Hr2(0,1) + 54656.D0/75.D0*Hr2(0,1)*x - 7104.D0/25.D0*
     &    Hr2(0,1)*x**2 + 8128.D0/75.D0*Hr2(0,1)*dx - 64*Hr2(0,1)*z3*x
     &     + 160*Hr2(0,1)*z2 + 48*Hr2(0,1)*z2*x - 64*Hr2(0,1)*z2*x**2
     &     + 96.D0/5.D0*Hr2(0,1)*z2*x**3 - 64*Hr2(0,1)*z2*dx + 128.D0/5.
     &    D0*Hr2(0,1)*z2*dx**2 + 832.D0/5.D0*Hr2(1,0) - 512.D0/5.D0*
     &    Hr2(1,0)*x - 192.D0/5.D0*Hr2(1,0)*x**2 - 128.D0/5.D0*Hr2(1,0)
     &    *dx - 64*Hr2(1,0)*z2 + 64.D0/3.D0*Hr2(1,0)*z2*x + 64.D0/3.D0*
     &    Hr2(1,0)*z2*x**2 + 32.D0/5.D0*Hr2(1,0)*z2*x**3 + 32.D0/3.D0*
     &    Hr2(1,0)*z2*dx + 64.D0/15.D0*Hr2(1,0)*z2*dx**2 + 832.D0/5.D0*
     &    Hr2(1,1) - 512.D0/5.D0*Hr2(1,1)*x - 192.D0/5.D0*Hr2(1,1)*x**2
     &     - 128.D0/5.D0*Hr2(1,1)*dx + 64*Hr2(1,1)*z2 - 64*Hr2(1,1)*z2*
     &    x**2 + 96.D0/5.D0*Hr2(1,1)*z2*x**3 - 32*Hr2(1,1)*z2*dx + 64.D0
     &    /5.D0*Hr2(1,1)*z2*dx**2 - 128*Hr3(-1,-1,-1)*z2*x + 15008.D0/
     &    15.D0*Hr3(-1,-1,0) + 15936.D0/5.D0*Hr3(-1,-1,0)*x + 10624.D0/
     &    15.D0*Hr3(-1,-1,0)*x**2 - 14752.D0/75.D0*Hr3(-1,-1,0)*x**3 - 
     &    4736.D0/15.D0*Hr3(-1,-1,0)*dx + 28544.D0/225.D0*Hr3(-1,-1,0)*
     &    dx**2 - 512*Hr3(-1,-1,0)*z2*x - 384*Hr3(-1,0,-1)*z2*x - 5312.D
     &    0/3.D0*Hr3(-1,0,0) - 9008.D0/3.D0*Hr3(-1,0,0)*x - 4352.D0/3.D0
     &    *Hr3(-1,0,0)*x**2 + 38192.D0/75.D0*Hr3(-1,0,0)*x**3 + 2048.D0/
     &    3.D0*Hr3(-1,0,0)*dx - 75424.D0/225.D0*Hr3(-1,0,0)*dx**2 - 
     &    1376.D0/3.D0*Hr3(-1,0,1) - 160.D0/3.D0*Hr3(-1,0,1)*x - 1408.D0
     &    /3.D0*Hr3(-1,0,1)*x**2 + 3904.D0/25.D0*Hr3(-1,0,1)*x**3 + 640.
     &    D0/3.D0*Hr3(-1,0,1)*dx - 2496.D0/25.D0*Hr3(-1,0,1)*dx**2 - 
     &    128*Hr3(-1,0,1)*z2*x - 448*Hr3(0,-1,-1)*z2*x - 3008.D0/3.D0*
     &    Hr3(0,-1,0) - 111728.D0/45.D0*Hr3(0,-1,0)*x - 2048.D0/3.D0*
     &    Hr3(0,-1,0)*x**2 + 14752.D0/75.D0*Hr3(0,-1,0)*x**3 + 2304.D0/
     &    5.D0*Hr3(0,-1,0)*dx - 3328.D0/15.D0*Hr3(0,-1,0)*dx**2 + 512*
     &    Hr3(0,-1,0)*z2*x + 800*Hr3(0,0,-1)*z2*x - 1936.D0/15.D0*Hr3(0
     &    ,0,0) )
      cLEminO = cLEminO + cf**2*cam2cf * ( 58016.D0/45.D0*Hr3(0,0,0)*
     &    x + 20992.D0/15.D0*Hr3(0,0,0)*x**2 - 38192.D0/75.D0*Hr3(0,0,0
     &    )*x**3 + 896.D0/15.D0*Hr3(0,0,0)*dx + 64.D0/3.D0*Hr3(0,0,1)
     &     + 1376.D0/3.D0*Hr3(0,0,1)*x + 1024.D0/3.D0*Hr3(0,0,1)*x**2
     &     - 3904.D0/25.D0*Hr3(0,0,1)*x**3 + 128.D0/3.D0*Hr3(0,0,1)*dx
     &     + 224*Hr3(0,0,1)*z2*x - 64.D0/5.D0*Hr3(0,1,0) + 896.D0/5.D0*
     &    Hr3(0,1,0)*x - 192.D0/5.D0*Hr3(0,1,0)*x**2 + 128.D0/5.D0*Hr3(
     &    0,1,0)*dx - 64*Hr3(0,1,0)*z2*x - 64.D0/5.D0*Hr3(0,1,1) + 896.D
     &    0/5.D0*Hr3(0,1,1)*x - 192.D0/5.D0*Hr3(0,1,1)*x**2 + 128.D0/5.D
     &    0*Hr3(0,1,1)*dx + 64*Hr3(0,1,1)*z2*x - 384*Hr4(-1,-1,-1,0) - 
     &    7168.D0/3.D0*Hr4(-1,-1,-1,0)*x - 128*Hr4(-1,-1,-1,0)*x**2 + 
     &    192.D0/5.D0*Hr4(-1,-1,-1,0)*x**3 + 64*Hr4(-1,-1,-1,0)*dx - 
     &    128.D0/5.D0*Hr4(-1,-1,-1,0)*dx**2 + 576*Hr4(-1,-1,0,0) + 
     &    10208.D0/3.D0*Hr4(-1,-1,0,0)*x + 512.D0/3.D0*Hr4(-1,-1,0,0)*
     &    x**2 - 64*Hr4(-1,-1,0,0)*x**3 - 256.D0/3.D0*Hr4(-1,-1,0,0)*dx
     &     + 128.D0/3.D0*Hr4(-1,-1,0,0)*dx**2 - 256*Hr4(-1,-1,0,1) + 
     &    448.D0/3.D0*Hr4(-1,-1,0,1)*x - 896.D0/3.D0*Hr4(-1,-1,0,1)*
     &    x**2 + 64*Hr4(-1,-1,0,1)*x**3 + 448.D0/3.D0*Hr4(-1,-1,0,1)*dx
     &     - 128.D0/3.D0*Hr4(-1,-1,0,1)*dx**2 + 384*Hr4(-1,0,-1,0) + 
     &    6592.D0/3.D0*Hr4(-1,0,-1,0)*x + 128*Hr4(-1,0,-1,0)*x**2 - 192.
     &    D0/5.D0*Hr4(-1,0,-1,0)*x**3 - 64*Hr4(-1,0,-1,0)*dx + 128.D0/5.
     &    D0*Hr4(-1,0,-1,0)*dx**2 - 512*Hr4(-1,0,0,0) - 4832.D0/3.D0*
     &    Hr4(-1,0,0,0)*x - 896.D0/3.D0*Hr4(-1,0,0,0)*x**2 + 512.D0/5.D0
     &    *Hr4(-1,0,0,0)*x**3 + 448.D0/3.D0*Hr4(-1,0,0,0)*dx - 1024.D0/
     &    15.D0*Hr4(-1,0,0,0)*dx**2 - 192*Hr4(-1,0,0,1) - 1184.D0/3.D0*
     &    Hr4(-1,0,0,1)*x - 512.D0/3.D0*Hr4(-1,0,0,1)*x**2 + 64*Hr4(-1,
     &    0,0,1)*x**3 + 256.D0/3.D0*Hr4(-1,0,0,1)*dx - 128.D0/3.D0*Hr4(
     &    -1,0,0,1)*dx**2 - 128*Hr4(-1,0,1,0) - 128*Hr4(-1,0,1,0)*x - 
     &    128*Hr4(-1,0,1,0)*x**2 + 192.D0/5.D0*Hr4(-1,0,1,0)*x**3 + 64*
     &    Hr4(-1,0,1,0)*dx - 128.D0/5.D0*Hr4(-1,0,1,0)*dx**2 - 128*Hr4(
     &    -1,0,1,1) - 128*Hr4(-1,0,1,1)*x - 128*Hr4(-1,0,1,1)*x**2 + 
     &    192.D0/5.D0*Hr4(-1,0,1,1)*x**3 + 64*Hr4(-1,0,1,1)*dx - 128.D0/
     &    5.D0*Hr4(-1,0,1,1)*dx**2 + 448*Hr4(0,-1,-1,0) + 7328.D0/3.D0*
     &    Hr4(0,-1,-1,0)*x + 128*Hr4(0,-1,-1,0)*x**2 - 192.D0/5.D0*Hr4(
     &    0,-1,-1,0)*x**3 - 128*Hr4(0,-1,-1,0)*dx + 256.D0/5.D0*Hr4(0,
     &    -1,-1,0)*dx**2 - 512*Hr4(0,-1,0,0) - 7136.D0/3.D0*Hr4(0,-1,0,
     &    0)*x - 512.D0/3.D0*Hr4(0,-1,0,0)*x**2 + 64*Hr4(0,-1,0,0)*x**3
     &     + 128*Hr4(0,-1,0,0)*dx - 256.D0/5.D0*Hr4(0,-1,0,0)*dx**2 - 
     &    320*Hr4(0,-1,0,1) - 544.D0/3.D0*Hr4(0,-1,0,1)*x + 896.D0/3.D0
     &    *Hr4(0,-1,0,1)*x**2 - 64*Hr4(0,-1,0,1)*x**3 + 128*Hr4(0,-1,0,
     &    1)*dx - 256.D0/5.D0*Hr4(0,-1,0,1)*dx**2 - 128*Hr4(0,0,-1,0)
     &     - 5024.D0/3.D0*Hr4(0,0,-1,0)*x + 128.D0/3.D0*Hr4(0,0,-1,0)*
     &    x**2 + 64.D0/5.D0*Hr4(0,0,-1,0)*x**3 + 80*Hr4(0,0,0,0)*x + 
     &    640.D0/3.D0*Hr4(0,0,0,0)*x**2 - 448.D0/5.D0*Hr4(0,0,0,0)*x**3
     &     + 512.D0/3.D0*Hr4(0,0,0,1)*x + 512.D0/3.D0*Hr4(0,0,0,1)*x**2
     &     - 64*Hr4(0,0,0,1)*x**3 + 64*Hr4(0,0,1,0)*x + 128*Hr4(0,0,1,0
     &    )*x**2 - 192.D0/5.D0*Hr4(0,0,1,0)*x**3 + 64*Hr4(0,0,1,1)*x + 
     &    128*Hr4(0,0,1,1)*x**2 - 192.D0/5.D0*Hr4(0,0,1,1)*x**3 - 256*
     &    Hr4(1,0,-1,0) + 128.D0/3.D0*Hr4(1,0,-1,0)*x + 512.D0/3.D0*
     &    Hr4(1,0,-1,0)*x**2 - 128.D0/5.D0*Hr4(1,0,-1,0)*x**3 + 256.D0/
     &    3.D0*Hr4(1,0,-1,0)*dx - 256.D0/15.D0*Hr4(1,0,-1,0)*dx**2 + 
     &    128*Hr4(1,0,0,0) - 64.D0/3.D0*Hr4(1,0,0,0)*x - 256.D0/3.D0*
     &    Hr4(1,0,0,0)*x**2 + 64.D0/5.D0*Hr4(1,0,0,0)*x**3 - 128.D0/3.D0
     &    *Hr4(1,0,0,0)*dx + 128.D0/15.D0*Hr4(1,0,0,0)*dx**2 + 768*Hr5(
     &    -1,-1,-1,-1,0)*x - 1152*Hr5(-1,-1,-1,0,0)*x + 512*Hr5(-1,-1,
     &    -1,0,1)*x - 768*Hr5(-1,-1,0,-1,0)*x + 1024*Hr5(-1,-1,0,0,0)*x
     &     + 384*Hr5(-1,-1,0,0,1)*x + 256*Hr5(-1,-1,0,1,0)*x + 256*Hr5(
     &    -1,-1,0,1,1)*x - 768*Hr5(-1,0,-1,-1,0)*x + 896*Hr5(-1,0,-1,0,
     &    0)*x + 128*Hr5(-1,0,0,-1,0)*x - 128*Hr5(-1,0,0,0,0)*x - 128*
     &    Hr5(-1,0,0,0,1)*x - 128*Hr5(-1,0,0,1,0)*x - 128*Hr5(-1,0,0,1,
     &    1)*x - 896*Hr5(0,-1,-1,-1,0)*x + 960*Hr5(0,-1,-1,0,0)*x + 640
     &    *Hr5(0,-1,0,-1,0)*x - 640*Hr5(0,-1,0,0,0)*x - 320*Hr5(0,-1,0,
     &    0,1)*x - 128*Hr5(0,-1,0,1,0)*x - 128*Hr5(0,-1,0,1,1)*x + 704*
     &    Hr5(0,0,-1,-1,0)*x - 704*Hr5(0,0,-1,0,0)*x - 448*Hr5(0,0,-1,0
     &    ,1)*x - 192*Hr5(0,0,0,-1,0)*x - 256*Hr5(0,1,0,-1,0)*x + 128*
     &    Hr5(0,1,0,0,0)*x )
      cLEminO = cLEminO + nf*cf*cam2cf * (  - 3408.D0/25.D0 + 13472.D0
     &    /225.D0*x + 1168.D0/25.D0*x**2 + 64*z4*x + 6688.D0/225.D0*dx
     &     + 1408.D0/9.D0*z3*x + 256.D0/3.D0*z3*x**2 - 128.D0/5.D0*z3*
     &    x**3 - 544.D0/15.D0*z2 + 6608.D0/45.D0*z2*x + 6944.D0/45.D0*
     &    z2*x**2 - 848.D0/25.D0*z2*x**3 + 128.D0/15.D0*z2*dx - 256.D0/
     &    3.D0*Hr1(-1)*z3*x - 128.D0/3.D0*Hr1(-1)*z2 - 1408.D0/9.D0*
     &    Hr1(-1)*z2*x - 128.D0/3.D0*Hr1(-1)*z2*x**2 + 64.D0/5.D0*Hr1(
     &    -1)*z2*x**3 + 64.D0/3.D0*Hr1(-1)*z2*dx - 128.D0/15.D0*Hr1(-1)
     &    *z2*dx**2 - 7216.D0/225.D0*Hr1(0) - 28256.D0/225.D0*Hr1(0)*x
     &     + 1168.D0/25.D0*Hr1(0)*x**2 - 2848.D0/225.D0*Hr1(0)*dx + 128.
     &    D0/3.D0*Hr1(0)*z3*x + 32.D0/3.D0*Hr1(0)*z2*x + 128.D0/3.D0*
     &    Hr1(0)*z2*x**2 - 64.D0/5.D0*Hr1(0)*z2*x**3 + 256.D0/3.D0*Hr2(
     &    -1,-1)*z2*x + 6656.D0/45.D0*Hr2(-1,0) + 3872.D0/15.D0*Hr2(-1,
     &    0)*x + 6368.D0/45.D0*Hr2(-1,0)*x**2 - 848.D0/25.D0*Hr2(-1,0)*
     &    x**3 - 2512.D0/45.D0*Hr2(-1,0)*dx + 4768.D0/225.D0*Hr2(-1,0)*
     &    dx**2 - 128.D0/3.D0*Hr2(-1,0)*z2*x - 256.D0/3.D0*Hr2(0,-1)*z2
     &    *x + 224.D0/5.D0*Hr2(0,0) - 11984.D0/45.D0*Hr2(0,0)*x - 5792.D
     &    0/45.D0*Hr2(0,0)*x**2 + 848.D0/25.D0*Hr2(0,0)*x**3 - 128.D0/5.
     &    D0*Hr2(0,0)*dx - 256.D0/3.D0*Hr3(-1,-1,0) - 2816.D0/9.D0*Hr3(
     &    -1,-1,0)*x - 256.D0/3.D0*Hr3(-1,-1,0)*x**2 + 128.D0/5.D0*Hr3(
     &    -1,-1,0)*x**3 + 128.D0/3.D0*Hr3(-1,-1,0)*dx - 256.D0/15.D0*
     &    Hr3(-1,-1,0)*dx**2 + 128*Hr3(-1,0,0) + 2176.D0/9.D0*Hr3(-1,0,
     &    0)*x + 128*Hr3(-1,0,0)*x**2 - 192.D0/5.D0*Hr3(-1,0,0)*x**3 - 
     &    64*Hr3(-1,0,0)*dx + 128.D0/5.D0*Hr3(-1,0,0)*dx**2 + 256.D0/3.D
     &    0*Hr3(0,-1,0) + 1792.D0/9.D0*Hr3(0,-1,0)*x + 256.D0/3.D0*Hr3(
     &    0,-1,0)*x**2 - 128.D0/5.D0*Hr3(0,-1,0)*x**3 - 128.D0/3.D0*
     &    Hr3(0,-1,0)*dx + 256.D0/15.D0*Hr3(0,-1,0)*dx**2 - 160.D0/3.D0
     &    *Hr3(0,0,0)*x - 128*Hr3(0,0,0)*x**2 + 192.D0/5.D0*Hr3(0,0,0)*
     &    x**3 + 512.D0/3.D0*Hr4(-1,-1,-1,0)*x - 256*Hr4(-1,-1,0,0)*x
     &     - 512.D0/3.D0*Hr4(-1,0,-1,0)*x + 128*Hr4(-1,0,0,0)*x - 512.D0
     &    /3.D0*Hr4(0,-1,-1,0)*x + 512.D0/3.D0*Hr4(0,-1,0,0)*x + 128*
     &    Hr4(0,0,-1,0)*x )
*
       CLQ3DFE = cLEminO
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_3
*
       FUNCTION C3Q3DFE (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
       CAM2CF = CA-2.D0*CF
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs by Gehrmann and Remiddi
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,              HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient-function difference in terms of harmonic polylogs
*
      c3EminO =
     &  + cf*cam2cf**2 * (  - 74090.D0/81.D0 + 74090.D0/81.D0*x - 200.
     &    D0/3.D0*z5 + 536.D0/3.D0*z5*x + 30*z4 - 118*z4*x + 208.D0/3.D0
     &    *z4*x**2 + 944.D0/3.D0*dp*z5 + 368.D0/3.D0*dp*z4 + 28*dp**2*
     &    z4 - 14*dp**3*z4 + 2420.D0/9.D0*z3 + 1904.D0/9.D0*z3*x + 764.D
     &    0/9.D0*z3*x**2 - 504*z3*dp - 8.D0/3.D0*z3*dp*x - 8.D0/3.D0*z3
     &    *dp**2 + 8.D0/3.D0*z3*dp**2*x - 556.D0/81.D0*z2 - 45740.D0/81.
     &    D0*z2*x - 1828.D0/9.D0*z2*x**2 - 35284.D0/81.D0*z2*dp + 1352.D
     &    0/3.D0*z2*z3 - 920.D0/3.D0*z2*z3*x - 2080.D0/3.D0*z2*z3*dp - 
     &    140.D0/3.D0*Hr1(-1)*z4 + 236.D0/3.D0*Hr1(-1)*z4*x + 376.D0/3.D
     &    0*Hr1(-1)*dp*z4 - 5200.D0/9.D0*Hr1(-1)*z3 - 2360.D0/9.D0*Hr1(
     &    -1)*z3*x - 192*Hr1(-1)*z3*x**2 - 192*Hr1(-1)*z3*dx + 2816.D0/
     &    9.D0*Hr1(-1)*z3*dp - 9940.D0/27.D0*Hr1(-1)*z2 + 3652.D0/27.D0
     &    *Hr1(-1)*z2*x - 496.D0/9.D0*Hr1(-1)*z2*x**2 - 496.D0/9.D0*
     &    Hr1(-1)*z2*dx + 13952.D0/27.D0*Hr1(-1)*z2*dp - 80500.D0/81.D0
     &    *Hr1(0) + 14576.D0/81.D0*Hr1(0)*x - 196.D0/3.D0*Hr1(0)*z4 + 
     &    196.D0/3.D0*Hr1(0)*z4*x + 4748.D0/9.D0*Hr1(0)*dp + 640.D0/3.D0
     &    *Hr1(0)*dp*z4 + 6416.D0/9.D0*Hr1(0)*z3 + 136.D0/9.D0*Hr1(0)*
     &    z3*x + 656.D0/3.D0*Hr1(0)*z3*x**2 - 4480.D0/9.D0*Hr1(0)*z3*dp
     &     + 32.D0/3.D0*Hr1(0)*z3*dp**2 - 16.D0/3.D0*Hr1(0)*z3*dp**3 + 
     &    4408.D0/27.D0*Hr1(0)*z2 + 8192.D0/27.D0*Hr1(0)*z2*x + 724.D0/
     &    9.D0*Hr1(0)*z2*x**2 - 4316.D0/27.D0*Hr1(0)*z2*dp - 4.D0/3.D0*
     &    Hr1(0)*z2*dp*x - 4.D0/3.D0*Hr1(0)*z2*dp**2 + 4.D0/3.D0*Hr1(0)
     &    *z2*dp**2*x - 2576.D0/27.D0*Hr1(1) + 2576.D0/27.D0*Hr1(1)*x
     &     - 592.D0/3.D0*Hr1(1)*z3 + 592.D0/3.D0*Hr1(1)*z3*x + 80.D0/3.D
     &    0*Hr1(1)*z3*x**2 - 80.D0/3.D0*Hr1(1)*z3*dx - 132*Hr1(1)*z2 + 
     &    132*Hr1(1)*z2*x + 76.D0/3.D0*Hr1(1)*z2*x**2 - 76.D0/3.D0*Hr1(
     &    1)*z2*dx - 6944.D0/3.D0*Hr2(-1,-1)*z3 + 4640.D0/3.D0*Hr2(-1,
     &    -1)*z3*x + 11584.D0/3.D0*Hr2(-1,-1)*z3*dp + 3632.D0/9.D0*Hr2(
     &    -1,-1)*z2 + 88.D0/9.D0*Hr2(-1,-1)*z2*x + 256*Hr2(-1,-1)*z2*
     &    x**2 + 256*Hr2(-1,-1)*z2*dx - 3520.D0/9.D0*Hr2(-1,-1)*z2*dp
     &     - 3692.D0/81.D0*Hr2(-1,0) - 38620.D0/81.D0*Hr2(-1,0)*x - 
     &    1828.D0/9.D0*Hr2(-1,0)*x**2 - 1756.D0/9.D0*Hr2(-1,0)*dx - 
     &    34280.D0/81.D0*Hr2(-1,0)*dp + 3232.D0/3.D0*Hr2(-1,0)*z3 - 
     &    2080.D0/3.D0*Hr2(-1,0)*z3*x - 5312.D0/3.D0*Hr2(-1,0)*z3*dp - 
     &    6080.D0/9.D0*Hr2(-1,0)*z2 - 3736.D0/9.D0*Hr2(-1,0)*z2*x - 160
     &    *Hr2(-1,0)*z2*x**2 - 160*Hr2(-1,0)*z2*dx + 2320.D0/9.D0*Hr2(
     &    -1,0)*z2*dp + 1464*Hr2(0,-1)*z3 - 1080*Hr2(0,-1)*z3*x - 7328.D
     &    0/3.D0*Hr2(0,-1)*z3*dp - 8600.D0/9.D0*Hr2(0,-1)*z2 + 2672.D0/
     &    9.D0*Hr2(0,-1)*z2*x - 256*Hr2(0,-1)*z2*x**2 + 4576.D0/9.D0*
     &    Hr2(0,-1)*z2*dp - 18740.D0/81.D0*Hr2(0,0) + 16940.D0/81.D0*
     &    Hr2(0,0)*x + 1828.D0/9.D0*Hr2(0,0)*x**2 + 49108.D0/81.D0*Hr2(
     &    0,0)*dp - 728.D0/3.D0*Hr2(0,0)*z3 + 728.D0/3.D0*Hr2(0,0)*z3*x
     &     + 384*Hr2(0,0)*z3*dp + 6248.D0/9.D0*Hr2(0,0)*z2 - 392.D0/9.D0
     &    *Hr2(0,0)*z2*x + 592.D0/3.D0*Hr2(0,0)*z2*x**2 - 4672.D0/9.D0*
     &    Hr2(0,0)*z2*dp + 16.D0/3.D0*Hr2(0,0)*z2*dp**2 - 8.D0/3.D0*
     &    Hr2(0,0)*z2*dp**3 - 9328.D0/27.D0*Hr2(0,1) + 17816.D0/27.D0*
     &    Hr2(0,1)*x + 224*Hr2(0,1)*dp + 736.D0/3.D0*Hr2(0,1)*z3 - 736.D
     &    0/3.D0*Hr2(0,1)*z3*x - 1472.D0/3.D0*Hr2(0,1)*z3*dp + 248.D0/3.
     &    D0*Hr2(0,1)*z2 + 8*Hr2(0,1)*z2*x - 288*Hr2(0,1)*z2*dp - 728.D0
     &    /3.D0*Hr2(1,0) + 728.D0/3.D0*Hr2(1,0)*x + 112.D0/3.D0*Hr2(1,0
     &    )*z2 - 112.D0/3.D0*Hr2(1,0)*z2*x + 112.D0/3.D0*Hr2(1,0)*z2*
     &    x**2 - 112.D0/3.D0*Hr2(1,0)*z2*dx - 4544.D0/9.D0*Hr2(1,1) + 
     &    4544.D0/9.D0*Hr2(1,1)*x - 128*Hr2(1,1)*z2 + 128*Hr2(1,1)*z2*x
     &     + 2432*Hr3(-1,-1,-1)*z2 - 1408*Hr3(-1,-1,-1)*z2*x - 3840*
     &    Hr3(-1,-1,-1)*z2*dp - 4648.D0/9.D0*Hr3(-1,-1,0) + 3688.D0/9.D0
     &    *Hr3(-1,-1,0)*x - 80.D0/9.D0*Hr3(-1,-1,0)*x**2 - 80.D0/9.D0*
     &    Hr3(-1,-1,0)*dx + 8576.D0/9.D0*Hr3(-1,-1,0)*dp - 7616.D0/3.D0
     &    *Hr3(-1,-1,0)*z2 + 5696.D0/3.D0*Hr3(-1,-1,0)*z2*x + 13312.D0/
     &    3.D0*Hr3(-1,-1,0)*z2*dp - 1552*Hr3(-1,0,-1)*z2 + 1040*Hr3(-1,
     &    0,-1)*z2*x + 2592*Hr3(-1,0,-1)*z2*dp + 15544.D0/27.D0*Hr3(-1,
     &    0,0) - 15376.D0/27.D0*Hr3(-1,0,0)*x - 788.D0/9.D0*Hr3(-1,0,0)
     &    *x**2 - 788.D0/9.D0*Hr3(-1,0,0)*dx - 31136.D0/27.D0*Hr3(-1,0,
     &    0)*dp + 3424.D0/3.D0*Hr3(-1,0,0)*z2 - 2080.D0/3.D0*Hr3(-1,0,0
     &    )*z2*x - 5504.D0/3.D0*Hr3(-1,0,0)*z2*dp + 2968.D0/27.D0*Hr3(
     &    -1,0,1) + 1880.D0/27.D0*Hr3(-1,0,1)*x + 152.D0/3.D0*Hr3(-1,0,
     &    1)*x**2 + 152.D0/3.D0*Hr3(-1,0,1)*dx - 1088.D0/27.D0*Hr3(-1,0
     &    ,1)*dp - 512.D0/3.D0*Hr3(-1,0,1)*z2 + 512.D0/3.D0*Hr3(-1,0,1)
     &    *z2*x + 1024.D0/3.D0*Hr3(-1,0,1)*z2*dp - 4864.D0/3.D0*Hr3(0,
     &    -1,-1)*z2 + 3328.D0/3.D0*Hr3(0,-1,-1)*z2*x + 2624*Hr3(0,-1,-1
     &    )*z2*dp + 17608.D0/27.D0*Hr3(0,-1,0) - 20320.D0/27.D0*Hr3(0,
     &    -1,0)*x )
      c3EminO = c3EminO + cf*cam2cf**2 * ( 80.D0/9.D0*Hr3(0,-1,0)*
     &    x**2 - 352.D0/3.D0*Hr3(0,-1,0)*dx - 21656.D0/27.D0*Hr3(0,-1,0
     &    )*dp - 8.D0/3.D0*Hr3(0,-1,0)*dp*x - 8.D0/3.D0*Hr3(0,-1,0)*
     &    dp**2 + 8.D0/3.D0*Hr3(0,-1,0)*dp**2*x + 4624.D0/3.D0*Hr3(0,-1
     &    ,0)*z2 - 3664.D0/3.D0*Hr3(0,-1,0)*z2*x - 8096.D0/3.D0*Hr3(0,
     &    -1,0)*z2*dp + 728*Hr3(0,0,-1)*z2 - 728*Hr3(0,0,-1)*z2*x - 
     &    4096.D0/3.D0*Hr3(0,0,-1)*z2*dp - 2512.D0/27.D0*Hr3(0,0,0) + 
     &    10000.D0/27.D0*Hr3(0,0,0)*x + 788.D0/9.D0*Hr3(0,0,0)*x**2 + 
     &    14780.D0/27.D0*Hr3(0,0,0)*dp + 4.D0/3.D0*Hr3(0,0,0)*dp*x + 4.D
     &    0/3.D0*Hr3(0,0,0)*dp**2 - 4.D0/3.D0*Hr3(0,0,0)*dp**2*x - 536.D
     &    0/3.D0*Hr3(0,0,0)*z2 + 536.D0/3.D0*Hr3(0,0,0)*z2*x + 1024.D0/
     &    3.D0*Hr3(0,0,0)*z2*dp - 2864.D0/27.D0*Hr3(0,0,1) - 12688.D0/
     &    27.D0*Hr3(0,0,1)*x - 152.D0/3.D0*Hr3(0,0,1)*x**2 + 544.D0/27.D
     &    0*Hr3(0,0,1)*dp + 240*Hr3(0,0,1)*z2 - 240*Hr3(0,0,1)*z2*x - 
     &    1408.D0/3.D0*Hr3(0,0,1)*z2*dp - 376.D0/3.D0*Hr3(0,1,0) - 160*
     &    Hr3(0,1,0)*x + 704.D0/3.D0*Hr3(0,1,0)*z2 - 320.D0/3.D0*Hr3(0,
     &    1,0)*z2*x - 1024.D0/3.D0*Hr3(0,1,0)*z2*dp - 2272.D0/9.D0*Hr3(
     &    0,1,1) - 2272.D0/9.D0*Hr3(0,1,1)*x + 128*Hr3(0,1,1)*z2 - 128*
     &    Hr3(0,1,1)*z2*x - 256*Hr3(0,1,1)*z2*dp - 16*Hr3(1,0,0) + 16*
     &    Hr3(1,0,0)*x - 128.D0/3.D0*Hr3(1,0,1) + 128.D0/3.D0*Hr3(1,0,1
     &    )*x + 128.D0/3.D0*Hr3(1,1,0) - 128.D0/3.D0*Hr3(1,1,0)*x + 
     &    4960.D0/9.D0*Hr4(-1,-1,-1,0) - 2128.D0/9.D0*Hr4(-1,-1,-1,0)*x
     &     - 7040.D0/9.D0*Hr4(-1,-1,-1,0)*dp - 9872.D0/9.D0*Hr4(-1,-1,0
     &    ,0) + 2360.D0/9.D0*Hr4(-1,-1,0,0)*x - 128*Hr4(-1,-1,0,0)*x**2
     &     - 128*Hr4(-1,-1,0,0)*dx + 11968.D0/9.D0*Hr4(-1,-1,0,0)*dp - 
     &    128*Hr4(-1,-1,0,1) - 128*Hr4(-1,-1,0,1)*x - 256*Hr4(-1,-1,0,1
     &    )*x**2 - 256*Hr4(-1,-1,0,1)*dx - 5312.D0/9.D0*Hr4(-1,0,-1,0)
     &     + 2576.D0/9.D0*Hr4(-1,0,-1,0)*x + 7744.D0/9.D0*Hr4(-1,0,-1,0
     &    )*dp + 9248.D0/9.D0*Hr4(-1,0,0,0) - 2720.D0/9.D0*Hr4(-1,0,0,0
     &    )*x + 32*Hr4(-1,0,0,0)*x**2 + 32*Hr4(-1,0,0,0)*dx - 11824.D0/
     &    9.D0*Hr4(-1,0,0,0)*dp + 5536.D0/9.D0*Hr4(-1,0,0,1) + 4832.D0/
     &    9.D0*Hr4(-1,0,0,1)*x + 128*Hr4(-1,0,0,1)*x**2 + 128*Hr4(-1,0,
     &    0,1)*dx - 704.D0/9.D0*Hr4(-1,0,0,1)*dp + 896.D0/3.D0*Hr4(-1,0
     &    ,1,0) + 896.D0/3.D0*Hr4(-1,0,1,0)*x + 3136.D0/9.D0*Hr4(-1,0,1
     &    ,1) + 4544.D0/9.D0*Hr4(-1,0,1,1)*x + 1408.D0/9.D0*Hr4(-1,0,1,
     &    1)*dp - 4496.D0/9.D0*Hr4(0,-1,-1,0) + 992.D0/9.D0*Hr4(0,-1,-1
     &    ,0)*x + 7744.D0/9.D0*Hr4(0,-1,-1,0)*dp + 11456.D0/9.D0*Hr4(0,
     &    -1,0,0) - 5024.D0/9.D0*Hr4(0,-1,0,0)*x + 128*Hr4(0,-1,0,0)*
     &    x**2 - 12256.D0/9.D0*Hr4(0,-1,0,0)*dp + 6352.D0/9.D0*Hr4(0,-1
     &    ,0,1) - 2176.D0/9.D0*Hr4(0,-1,0,1)*x + 256*Hr4(0,-1,0,1)*x**2
     &     - 704.D0/9.D0*Hr4(0,-1,0,1)*dp + 6704.D0/9.D0*Hr4(0,0,-1,0)
     &     - 3776.D0/9.D0*Hr4(0,0,-1,0)*x + 64*Hr4(0,0,-1,0)*x**2 - 
     &    7888.D0/9.D0*Hr4(0,0,-1,0)*dp + 32.D0/3.D0*Hr4(0,0,-1,0)*
     &    dp**2 - 16.D0/3.D0*Hr4(0,0,-1,0)*dp**3 - 4616.D0/9.D0*Hr4(0,0
     &    ,0,0) + 2600.D0/9.D0*Hr4(0,0,0,0)*x - 64*Hr4(0,0,0,0)*x**2 + 
     &    5968.D0/9.D0*Hr4(0,0,0,0)*dp - 16.D0/3.D0*Hr4(0,0,0,0)*dp**2
     &     + 8.D0/3.D0*Hr4(0,0,0,0)*dp**3 - 4768.D0/9.D0*Hr4(0,0,0,1)
     &     - 464.D0/9.D0*Hr4(0,0,0,1)*x - 400.D0/3.D0*Hr4(0,0,0,1)*x**2
     &     + 3296.D0/9.D0*Hr4(0,0,0,1)*dp - 64*Hr4(0,0,1,0) - 616.D0/3.D
     &    0*Hr4(0,0,1,0)*x - 608.D0/9.D0*Hr4(0,0,1,1) - 3232.D0/9.D0*
     &    Hr4(0,0,1,1)*x - 704.D0/9.D0*Hr4(0,0,1,1)*dp - 112.D0/3.D0*
     &    Hr4(0,1,0,0) - 128*Hr4(0,1,0,0)*x + 16.D0/3.D0*Hr4(0,1,0,0)*
     &    x**2 + 32*Hr4(0,1,0,0)*dp - 64.D0/3.D0*Hr4(0,1,0,1) - 32*Hr4(
     &    0,1,0,1)*x + 64.D0/3.D0*Hr4(0,1,1,0) + 32*Hr4(0,1,1,0)*x + 
     &    704.D0/3.D0*Hr4(1,0,-1,0) - 704.D0/3.D0*Hr4(1,0,-1,0)*x + 64*
     &    Hr4(1,0,-1,0)*x**2 - 64*Hr4(1,0,-1,0)*dx - 256.D0/3.D0*Hr4(1,
     &    0,0,0) + 256.D0/3.D0*Hr4(1,0,0,0)*x - 32*Hr4(1,0,0,0)*x**2 + 
     &    32*Hr4(1,0,0,0)*dx - 16.D0/3.D0*Hr4(1,0,0,1) + 16.D0/3.D0*
     &    Hr4(1,0,0,1)*x - 16.D0/3.D0*Hr4(1,0,0,1)*x**2 + 16.D0/3.D0*
     &    Hr4(1,0,0,1)*dx - 64.D0/3.D0*Hr4(1,0,1,0) + 64.D0/3.D0*Hr4(1,
     &    0,1,0)*x + 368.D0/3.D0*Hr4(1,1,0,0) - 368.D0/3.D0*Hr4(1,1,0,0
     &    )*x + 16.D0/3.D0*Hr4(1,1,0,0)*x**2 - 16.D0/3.D0*Hr4(1,1,0,0)*
     &    dx + 32.D0/3.D0*Hr4(1,1,0,1) - 32.D0/3.D0*Hr4(1,1,0,1)*x - 32.
     &    D0/3.D0*Hr4(1,1,1,0) + 32.D0/3.D0*Hr4(1,1,1,0)*x - 1344*Hr5(
     &    -1,-1,-1,0,0) + 832*Hr5(-1,-1,-1,0,0)*x + 2176*Hr5(-1,-1,-1,0
     &    ,0)*dp - 2432*Hr5(-1,-1,-1,0,1) + 1408*Hr5(-1,-1,-1,0,1)*x + 
     &    3840*Hr5(-1,-1,-1,0,1)*dp + 64*Hr5(-1,-1,0,-1,0) - 64*Hr5(-1,
     &    -1,0,-1,0)*x - 128*Hr5(-1,-1,0,-1,0)*dp + 2624.D0/3.D0*Hr5(-1
     &    ,-1,0,0,0) - 2240.D0/3.D0*Hr5(-1,-1,0,0,0)*x - 4864.D0/3.D0*
     &    Hr5(-1,-1,0,0,0)*dp + 2240*Hr5(-1,-1,0,0,1) - 1728*Hr5(-1,-1,
     &    0,0,1)*x )
      c3EminO = c3EminO + cf*cam2cf**2 * (  - 3968*Hr5(-1,-1,0,0,1)*
     &    dp + 1792.D0/3.D0*Hr5(-1,-1,0,1,0) - 1792.D0/3.D0*Hr5(-1,-1,0
     &    ,1,0)*x - 3584.D0/3.D0*Hr5(-1,-1,0,1,0)*dp + 2560.D0/3.D0*
     &    Hr5(-1,-1,0,1,1) - 2560.D0/3.D0*Hr5(-1,-1,0,1,1)*x - 5120.D0/
     &    3.D0*Hr5(-1,-1,0,1,1)*dp + 32*Hr5(-1,0,-1,-1,0) - 32*Hr5(-1,0
     &    ,-1,-1,0)*x - 64*Hr5(-1,0,-1,-1,0)*dp + 832*Hr5(-1,0,-1,0,0)
     &     - 576*Hr5(-1,0,-1,0,0)*x - 1408*Hr5(-1,0,-1,0,0)*dp + 1568*
     &    Hr5(-1,0,-1,0,1) - 1056*Hr5(-1,0,-1,0,1)*x - 2624*Hr5(-1,0,-1
     &    ,0,1)*dp + 320.D0/3.D0*Hr5(-1,0,0,-1,0) + 64.D0/3.D0*Hr5(-1,0
     &    ,0,-1,0)*x - 256.D0/3.D0*Hr5(-1,0,0,-1,0)*dp - 1120.D0/3.D0*
     &    Hr5(-1,0,0,0,0) + 736.D0/3.D0*Hr5(-1,0,0,0,0)*x + 1856.D0/3.D0
     &    *Hr5(-1,0,0,0,0)*dp - 928*Hr5(-1,0,0,0,1) + 608*Hr5(-1,0,0,0,
     &    1)*x + 1536*Hr5(-1,0,0,0,1)*dp - 784.D0/3.D0*Hr5(-1,0,0,1,0)
     &     + 784.D0/3.D0*Hr5(-1,0,0,1,0)*x + 1568.D0/3.D0*Hr5(-1,0,0,1,
     &    0)*dp - 1280.D0/3.D0*Hr5(-1,0,0,1,1) + 1280.D0/3.D0*Hr5(-1,0,
     &    0,1,1)*x + 2560.D0/3.D0*Hr5(-1,0,0,1,1)*dp - 352.D0/3.D0*Hr5(
     &    -1,0,1,0,0) + 544.D0/3.D0*Hr5(-1,0,1,0,0)*x + 896.D0/3.D0*
     &    Hr5(-1,0,1,0,0)*dp - 160.D0/3.D0*Hr5(-1,0,1,0,1) + 160.D0/3.D0
     &    *Hr5(-1,0,1,0,1)*x + 320.D0/3.D0*Hr5(-1,0,1,0,1)*dp + 160.D0/
     &    3.D0*Hr5(-1,0,1,1,0) - 160.D0/3.D0*Hr5(-1,0,1,1,0)*x - 320.D0/
     &    3.D0*Hr5(-1,0,1,1,0)*dp - 160.D0/3.D0*Hr5(0,-1,-1,-1,0) + 160.
     &    D0/3.D0*Hr5(0,-1,-1,-1,0)*x + 2744.D0/3.D0*Hr5(0,-1,-1,0,0)
     &     - 1976.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 4256.D0/3.D0*Hr5(0,-1,-1
     &    ,0,0)*dp + 4784.D0/3.D0*Hr5(0,-1,-1,0,1) - 3248.D0/3.D0*Hr5(0
     &    ,-1,-1,0,1)*x - 2624*Hr5(0,-1,-1,0,1)*dp + 16*Hr5(0,-1,0,-1,0
     &    ) - 16*Hr5(0,-1,0,-1,0)*x + 128.D0/3.D0*Hr5(0,-1,0,-1,0)*dp
     &     - 544*Hr5(0,-1,0,0,0) + 480*Hr5(0,-1,0,0,0)*x + 2848.D0/3.D0
     &    *Hr5(0,-1,0,0,0)*dp - 1304*Hr5(0,-1,0,0,1) + 1048*Hr5(0,-1,0,
     &    0,1)*x + 6944.D0/3.D0*Hr5(0,-1,0,0,1)*dp - 304*Hr5(0,-1,0,1,0
     &    ) + 304*Hr5(0,-1,0,1,0)*x + 1856.D0/3.D0*Hr5(0,-1,0,1,0)*dp
     &     - 1280.D0/3.D0*Hr5(0,-1,0,1,1) + 1280.D0/3.D0*Hr5(0,-1,0,1,1
     &    )*x + 2560.D0/3.D0*Hr5(0,-1,0,1,1)*dp + 80.D0/3.D0*Hr5(0,0,-1
     &    ,-1,0) - 80.D0/3.D0*Hr5(0,0,-1,-1,0)*x + 256.D0/3.D0*Hr5(0,0,
     &    -1,-1,0)*dp - 1288.D0/3.D0*Hr5(0,0,-1,0,0) + 1288.D0/3.D0*
     &    Hr5(0,0,-1,0,0)*x + 2240.D0/3.D0*Hr5(0,0,-1,0,0)*dp - 2144.D0/
     &    3.D0*Hr5(0,0,-1,0,1) + 2144.D0/3.D0*Hr5(0,0,-1,0,1)*x + 1408*
     &    Hr5(0,0,-1,0,1)*dp - 208.D0/3.D0*Hr5(0,0,0,-1,0) + 208.D0/3.D0
     &    *Hr5(0,0,0,-1,0)*x + 320.D0/3.D0*Hr5(0,0,0,-1,0)*dp + 80*Hr5(
     &    0,0,0,0,0) - 80*Hr5(0,0,0,0,0)*x - 128*Hr5(0,0,0,0,0)*dp + 
     &    496.D0/3.D0*Hr5(0,0,0,0,1) - 496.D0/3.D0*Hr5(0,0,0,0,1)*x - 
     &    320*Hr5(0,0,0,0,1)*dp + 64*Hr5(0,0,0,1,0) - 64*Hr5(0,0,0,1,0)
     &    *x - 128*Hr5(0,0,0,1,0)*dp + 320.D0/3.D0*Hr5(0,0,0,1,1) - 320.
     &    D0/3.D0*Hr5(0,0,0,1,1)*x - 640.D0/3.D0*Hr5(0,0,0,1,1)*dp + 
     &    160.D0/3.D0*Hr5(0,0,1,0,0) - 160.D0/3.D0*Hr5(0,0,1,0,0)*x - 
     &    320.D0/3.D0*Hr5(0,0,1,0,0)*dp + 16*Hr5(0,0,1,0,1) - 16*Hr5(0,
     &    0,1,0,1)*x - 128.D0/3.D0*Hr5(0,0,1,0,1)*dp - 16*Hr5(0,0,1,1,0
     &    ) + 16*Hr5(0,0,1,1,0)*x + 128.D0/3.D0*Hr5(0,0,1,1,0)*dp + 256.
     &    D0/3.D0*Hr5(0,1,0,-1,0) + 128.D0/3.D0*Hr5(0,1,0,-1,0)*x - 128.
     &    D0/3.D0*Hr5(0,1,0,-1,0)*dp - 224.D0/3.D0*Hr5(0,1,0,0,0) + 32.D
     &    0/3.D0*Hr5(0,1,0,0,0)*x + 256.D0/3.D0*Hr5(0,1,0,0,0)*dp - 320.
     &    D0/3.D0*Hr5(0,1,0,0,1) + 128.D0/3.D0*Hr5(0,1,0,0,1)*x + 448.D0
     &    /3.D0*Hr5(0,1,0,0,1)*dp + 64.D0/3.D0*Hr5(0,1,0,1,0) - 64.D0/3.
     &    D0*Hr5(0,1,0,1,0)*x - 128.D0/3.D0*Hr5(0,1,0,1,0)*dp - 32.D0/3.
     &    D0*Hr5(0,1,1,0,0) + 224.D0/3.D0*Hr5(0,1,1,0,0)*x + 256.D0/3.D0
     &    *Hr5(0,1,1,0,0)*dp - 32.D0/3.D0*Hr5(0,1,1,0,1) + 32.D0/3.D0*
     &    Hr5(0,1,1,0,1)*x + 64.D0/3.D0*Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*
     &    Hr5(0,1,1,1,0) - 32.D0/3.D0*Hr5(0,1,1,1,0)*x - 64.D0/3.D0*
     &    Hr5(0,1,1,1,0)*dp )
      c3EminO = c3EminO + cf**2*cam2cf * (  - 23908.D0/81.D0 + 23908.D
     &    0/81.D0*x + 1660.D0/3.D0*z5 - 2524.D0/3.D0*z5*x + 1873.D0/3.D0
     &    *z4 - 409.D0/3.D0*z4*x + 268*z4*x**2 - 2080.D0/3.D0*dp*z5 - 
     &    812.D0/3.D0*dp*z4 + 202.D0/9.D0*z3 - 3074.D0/9.D0*z3*x - 1072.
     &    D0/3.D0*z3*x**2 - 3160.D0/3.D0*z3*dp - 38552.D0/81.D0*z2 + 
     &    1760.D0/81.D0*z2*x - 4028.D0/9.D0*z2*x**2 - 67760.D0/81.D0*z2
     &    *dp - 368*z2*z3 + 416*z2*z3*x + 1696.D0/3.D0*z2*z3*dp + 460*
     &    Hr1(-1)*z4 + 76*Hr1(-1)*z4*x - 384*Hr1(-1)*dp*z4 - 11060.D0/9.
     &    D0*Hr1(-1)*z3 + 6044.D0/9.D0*Hr1(-1)*z3*x - 32*Hr1(-1)*z3*
     &    x**2 - 32*Hr1(-1)*z3*dx + 15496.D0/9.D0*Hr1(-1)*z3*dp - 9692.D
     &    0/27.D0*Hr1(-1)*z2 + 19868.D0/27.D0*Hr1(-1)*z2*x + 200*Hr1(-1
     &    )*z2*x**2 + 200*Hr1(-1)*z2*dx + 29920.D0/27.D0*Hr1(-1)*z2*dp
     &     - 84608.D0/81.D0*Hr1(0) + 115534.D0/81.D0*Hr1(0)*x + 264*
     &    Hr1(0)*z4 - 244*Hr1(0)*z4*x + 6556.D0/9.D0*Hr1(0)*dp - 88*
     &    Hr1(0)*dp*z4 + 7960.D0/9.D0*Hr1(0)*z3 - 10888.D0/9.D0*Hr1(0)*
     &    z3*x + 48*Hr1(0)*z3*x**2 - 8840.D0/9.D0*Hr1(0)*z3*dp - 6700.D0
     &    /27.D0*Hr1(0)*z2 - 6404.D0/27.D0*Hr1(0)*z2*x - 728.D0/3.D0*
     &    Hr1(0)*z2*x**2 - 12700.D0/27.D0*Hr1(0)*z2*dp - 18526.D0/27.D0
     &    *Hr1(1) + 18526.D0/27.D0*Hr1(1)*x - 16*Hr1(1)*z3 + 16*Hr1(1)*
     &    z3*x + 16*Hr1(1)*z3*x**2 - 16*Hr1(1)*z3*dx - 304*Hr1(1)*z2 + 
     &    304*Hr1(1)*z2*x - 128.D0/3.D0*Hr1(1)*z2*x**2 + 128.D0/3.D0*
     &    Hr1(1)*z2*dx + 800.D0/3.D0*Hr2(-1,-1)*z3 - 512.D0/3.D0*Hr2(-1
     &    ,-1)*z3*x - 1312.D0/3.D0*Hr2(-1,-1)*z3*dp + 11704.D0/9.D0*
     &    Hr2(-1,-1)*z2 - 6664.D0/9.D0*Hr2(-1,-1)*z2*x + 80*Hr2(-1,-1)*
     &    z2*x**2 + 80*Hr2(-1,-1)*z2*dx - 16544.D0/9.D0*Hr2(-1,-1)*z2*
     &    dp - 58828.D0/81.D0*Hr2(-1,0) - 132356.D0/81.D0*Hr2(-1,0)*x
     &     - 4028.D0/9.D0*Hr2(-1,0)*x**2 - 4436.D0/9.D0*Hr2(-1,0)*dx - 
     &    73312.D0/81.D0*Hr2(-1,0)*dp - 1984.D0/3.D0*Hr2(-1,0)*z3 + 
     &    2272.D0/3.D0*Hr2(-1,0)*z3*x + 4256.D0/3.D0*Hr2(-1,0)*z3*dp - 
     &    6400.D0/9.D0*Hr2(-1,0)*z2 + 6256.D0/9.D0*Hr2(-1,0)*z2*x + 16*
     &    Hr2(-1,0)*z2*x**2 + 16*Hr2(-1,0)*z2*dx + 12272.D0/9.D0*Hr2(-1
     &    ,0)*z2*dp - 2104.D0/3.D0*Hr2(0,-1)*z3 + 1288.D0/3.D0*Hr2(0,-1
     &    )*z3*x + 2944.D0/3.D0*Hr2(0,-1)*z3*dp - 13984.D0/9.D0*Hr2(0,
     &    -1)*z2 + 11224.D0/9.D0*Hr2(0,-1)*z2*x - 80*Hr2(0,-1)*z2*x**2
     &     + 96*Hr2(0,-1)*z2*dx + 14480.D0/9.D0*Hr2(0,-1)*z2*dp - 526.D0
     &    /81.D0*Hr2(0,0) - 44942.D0/81.D0*Hr2(0,0)*x + 4028.D0/9.D0*
     &    Hr2(0,0)*x**2 + 86336.D0/81.D0*Hr2(0,0)*dp + 1616.D0/3.D0*
     &    Hr2(0,0)*z3 - 1520.D0/3.D0*Hr2(0,0)*z3*x - 2272.D0/3.D0*Hr2(0
     &    ,0)*z3*dp + 3652.D0/9.D0*Hr2(0,0)*z2 - 7972.D0/9.D0*Hr2(0,0)*
     &    z2*x - 6728.D0/9.D0*Hr2(0,0)*z2*dp - 12086.D0/27.D0*Hr2(0,1)
     &     - 8126.D0/27.D0*Hr2(0,1)*x + 384*Hr2(0,1)*dp + 96*Hr2(0,1)*
     &    z3 - 64*Hr2(0,1)*z3*x - 160*Hr2(0,1)*z3*dp - 112*Hr2(0,1)*z2
     &     - 24*Hr2(0,1)*z2*x - 16*Hr2(0,1)*z2*x**2 + 32*Hr2(0,1)*z2*dx
     &     - 88*Hr2(0,1)*z2*dp + 584.D0/3.D0*Hr2(1,0) - 584.D0/3.D0*
     &    Hr2(1,0)*x + 16.D0/3.D0*Hr2(1,0)*z2 - 16.D0/3.D0*Hr2(1,0)*z2*
     &    x + 16*Hr2(1,0)*z2*x**2 - 16*Hr2(1,0)*z2*dx + 200.D0/9.D0*
     &    Hr2(1,1) - 200.D0/9.D0*Hr2(1,1)*x - 272.D0/3.D0*Hr2(1,1)*z2
     &     + 272.D0/3.D0*Hr2(1,1)*z2*x - 16*Hr2(1,1)*z2*x**2 + 16*Hr2(1
     &    ,1)*z2*dx - 160*Hr3(-1,-1,-1)*z2 + 224*Hr3(-1,-1,-1)*z2*x + 
     &    384*Hr3(-1,-1,-1)*z2*dp - 4664.D0/9.D0*Hr3(-1,-1,0) + 7640.D0/
     &    9.D0*Hr3(-1,-1,0)*x + 688.D0/3.D0*Hr3(-1,-1,0)*x**2 + 688.D0/
     &    3.D0*Hr3(-1,-1,0)*dx + 12544.D0/9.D0*Hr3(-1,-1,0)*dp + 1376.D0
     &    /3.D0*Hr3(-1,-1,0)*z2 - 608.D0/3.D0*Hr3(-1,-1,0)*z2*x - 1984.D
     &    0/3.D0*Hr3(-1,-1,0)*z2*dp + 512*Hr3(-1,0,-1)*z2 - 320*Hr3(-1,
     &    0,-1)*z2*x - 832*Hr3(-1,0,-1)*z2*dp + 15464.D0/27.D0*Hr3(-1,0
     &    ,0) - 35216.D0/27.D0*Hr3(-1,0,0)*x - 392*Hr3(-1,0,0)*x**2 - 
     &    392*Hr3(-1,0,0)*dx - 50896.D0/27.D0*Hr3(-1,0,0)*dp - 1648.D0/
     &    3.D0*Hr3(-1,0,0)*z2 + 1648.D0/3.D0*Hr3(-1,0,0)*z2*x + 3296.D0/
     &    3.D0*Hr3(-1,0,0)*z2*dp + 2696.D0/27.D0*Hr3(-1,0,1) - 8408.D0/
     &    27.D0*Hr3(-1,0,1)*x - 256.D0/3.D0*Hr3(-1,0,1)*x**2 - 256.D0/3.
     &    D0*Hr3(-1,0,1)*dx - 11104.D0/27.D0*Hr3(-1,0,1)*dp - 272.D0/3.D
     &    0*Hr3(-1,0,1)*z2 + 464.D0/3.D0*Hr3(-1,0,1)*z2*x + 736.D0/3.D0
     &    *Hr3(-1,0,1)*z2*dp + 1664.D0/3.D0*Hr3(0,-1,-1)*z2 - 992.D0/3.D
     &    0*Hr3(0,-1,-1)*z2*x - 800*Hr3(0,-1,-1)*z2*dp + 14660.D0/27.D0
     &    *Hr3(0,-1,0) - 27716.D0/27.D0*Hr3(0,-1,0)*x - 688.D0/3.D0*
     &    Hr3(0,-1,0)*x**2 - 704.D0/3.D0*Hr3(0,-1,0)*dx - 31216.D0/27.D0
     &    *Hr3(0,-1,0)*dp - 768*Hr3(0,-1,0)*z2 + 512*Hr3(0,-1,0)*z2*x
     &     + 2752.D0/3.D0*Hr3(0,-1,0)*z2*dp - 2560.D0/3.D0*Hr3(0,0,-1)*
     &    z2 + 1360.D0/3.D0*Hr3(0,0,-1)*z2*x + 3008.D0/3.D0*Hr3(0,0,-1)
     &    *z2*dp + 4660.D0/27.D0*Hr3(0,0,0) + 31736.D0/27.D0*Hr3(0,0,0)
     &    *x )
      c3EminO = c3EminO + cf**2*cam2cf * ( 392*Hr3(0,0,0)*x**2 + 
     &    21028.D0/27.D0*Hr3(0,0,0)*dp + 1048.D0/3.D0*Hr3(0,0,0)*z2 - 
     &    1048.D0/3.D0*Hr3(0,0,0)*z2*x - 1568.D0/3.D0*Hr3(0,0,0)*z2*dp
     &     + 3380.D0/27.D0*Hr3(0,0,1) - 3164.D0/27.D0*Hr3(0,0,1)*x + 
     &    256.D0/3.D0*Hr3(0,0,1)*x**2 + 9872.D0/27.D0*Hr3(0,0,1)*dp - 
     &    64*Hr3(0,0,1)*z2 - 48*Hr3(0,0,1)*z2*x - 64*Hr3(0,0,1)*z2*dp
     &     + 160*Hr3(0,1,0) - 664.D0/3.D0*Hr3(0,1,0)*x + 64*Hr3(0,1,0)*
     &    dp + 224.D0/3.D0*Hr3(0,1,0)*z2 - 128.D0/3.D0*Hr3(0,1,0)*z2*x
     &     - 352.D0/3.D0*Hr3(0,1,0)*z2*dp + 1096.D0/9.D0*Hr3(0,1,1) - 
     &    2552.D0/9.D0*Hr3(0,1,1)*x + 64*Hr3(0,1,1)*dp + 32.D0/3.D0*
     &    Hr3(0,1,1)*z2 - 128.D0/3.D0*Hr3(0,1,1)*z2*x - 160.D0/3.D0*
     &    Hr3(0,1,1)*z2*dp + 496.D0/3.D0*Hr3(1,0,0) - 496.D0/3.D0*Hr3(1
     &    ,0,0)*x + 200*Hr3(1,0,1) - 200*Hr3(1,0,1)*x + 808.D0/3.D0*
     &    Hr3(1,1,0) - 808.D0/3.D0*Hr3(1,1,0)*x + 192*Hr3(1,1,1) - 192*
     &    Hr3(1,1,1)*x + 13616.D0/9.D0*Hr4(-1,-1,-1,0) - 7568.D0/9.D0*
     &    Hr4(-1,-1,-1,0)*x - 32*Hr4(-1,-1,-1,0)*x**2 - 32*Hr4(-1,-1,-1
     &    ,0)*dx - 19264.D0/9.D0*Hr4(-1,-1,-1,0)*dp - 19432.D0/9.D0*
     &    Hr4(-1,-1,0,0) + 11464.D0/9.D0*Hr4(-1,-1,0,0)*x + 32*Hr4(-1,
     &    -1,0,0)*x**2 + 32*Hr4(-1,-1,0,0)*dx + 28256.D0/9.D0*Hr4(-1,-1
     &    ,0,0)*dp - 544*Hr4(-1,-1,0,1) + 320*Hr4(-1,-1,0,1)*x - 96*
     &    Hr4(-1,-1,0,1)*x**2 - 96*Hr4(-1,-1,0,1)*dx + 768*Hr4(-1,-1,0,
     &    1)*dp - 12400.D0/9.D0*Hr4(-1,0,-1,0) + 6832.D0/9.D0*Hr4(-1,0,
     &    -1,0)*x + 32*Hr4(-1,0,-1,0)*x**2 + 32*Hr4(-1,0,-1,0)*dx + 
     &    17648.D0/9.D0*Hr4(-1,0,-1,0)*dp + 10696.D0/9.D0*Hr4(-1,0,0,0)
     &     - 13096.D0/9.D0*Hr4(-1,0,0,0)*x - 64*Hr4(-1,0,0,0)*x**2 - 64
     &    *Hr4(-1,0,0,0)*dx - 23000.D0/9.D0*Hr4(-1,0,0,0)*dp + 4832.D0/
     &    9.D0*Hr4(-1,0,0,1) - 4208.D0/9.D0*Hr4(-1,0,0,1)*x - 32*Hr4(-1
     &    ,0,0,1)*x**2 - 32*Hr4(-1,0,0,1)*dx - 8608.D0/9.D0*Hr4(-1,0,0,
     &    1)*dp + 704.D0/3.D0*Hr4(-1,0,1,0) - 448.D0/3.D0*Hr4(-1,0,1,0)
     &    *x - 32*Hr4(-1,0,1,0)*x**2 - 32*Hr4(-1,0,1,0)*dx - 384*Hr4(-1
     &    ,0,1,0)*dp + 1664.D0/9.D0*Hr4(-1,0,1,1) - 128.D0/9.D0*Hr4(-1,
     &    0,1,1)*x - 32*Hr4(-1,0,1,1)*x**2 - 32*Hr4(-1,0,1,1)*dx - 1792.
     &    D0/9.D0*Hr4(-1,0,1,1)*dp - 11584.D0/9.D0*Hr4(0,-1,-1,0) + 
     &    7696.D0/9.D0*Hr4(0,-1,-1,0)*x + 32*Hr4(0,-1,-1,0)*x**2 + 64*
     &    Hr4(0,-1,-1,0)*dx + 17504.D0/9.D0*Hr4(0,-1,-1,0)*dp + 19360.D0
     &    /9.D0*Hr4(0,-1,0,0) - 16624.D0/9.D0*Hr4(0,-1,0,0)*x - 32*Hr4(
     &    0,-1,0,0)*x**2 - 64*Hr4(0,-1,0,0)*dx - 24800.D0/9.D0*Hr4(0,-1
     &    ,0,0)*dp + 8192.D0/9.D0*Hr4(0,-1,0,1) - 7376.D0/9.D0*Hr4(0,-1
     &    ,0,1)*x + 96*Hr4(0,-1,0,1)*x**2 - 64*Hr4(0,-1,0,1)*dx - 5728.D
     &    0/9.D0*Hr4(0,-1,0,1)*dp + 12448.D0/9.D0*Hr4(0,0,-1,0) - 10672.
     &    D0/9.D0*Hr4(0,0,-1,0)*x + 32*Hr4(0,0,-1,0)*x**2 - 15008.D0/9.D
     &    0*Hr4(0,0,-1,0)*dp - 5260.D0/9.D0*Hr4(0,0,0,0) + 10012.D0/9.D0
     &    *Hr4(0,0,0,0)*x + 32*Hr4(0,0,0,0)*x**2 + 8312.D0/9.D0*Hr4(0,0
     &    ,0,0)*dp - 2468.D0/9.D0*Hr4(0,0,0,1) + 6500.D0/9.D0*Hr4(0,0,0
     &    ,1)*x + 32*Hr4(0,0,0,1)*x**2 + 5656.D0/9.D0*Hr4(0,0,0,1)*dp
     &     + 72*Hr4(0,0,1,0) + 680.D0/3.D0*Hr4(0,0,1,0)*x + 32*Hr4(0,0,
     &    1,0)*x**2 + 168*Hr4(0,0,1,0)*dp + 1184.D0/9.D0*Hr4(0,0,1,1)
     &     + 1408.D0/9.D0*Hr4(0,0,1,1)*x + 32*Hr4(0,0,1,1)*x**2 + 896.D0
     &    /9.D0*Hr4(0,0,1,1)*dp + 32*Hr4(0,1,0,0) + 224.D0/3.D0*Hr4(0,1
     &    ,0,0)*x + 64*Hr4(0,1,0,0)*dp + 88*Hr4(0,1,0,1) + 280.D0/3.D0*
     &    Hr4(0,1,0,1)*x + 16*Hr4(0,1,0,1)*dp + 440.D0/3.D0*Hr4(0,1,1,0
     &    ) + 424.D0/3.D0*Hr4(0,1,1,0)*x - 16*Hr4(0,1,1,0)*dp + 96*Hr4(
     &    0,1,1,1) + 96*Hr4(0,1,1,1)*x + 704.D0/3.D0*Hr4(1,0,-1,0) - 
     &    704.D0/3.D0*Hr4(1,0,-1,0)*x + 64*Hr4(1,0,-1,0)*x**2 - 64*Hr4(
     &    1,0,-1,0)*dx - 320.D0/3.D0*Hr4(1,0,0,0) + 320.D0/3.D0*Hr4(1,0
     &    ,0,0)*x - 32*Hr4(1,0,0,0)*x**2 + 32*Hr4(1,0,0,0)*dx + 160.D0/
     &    3.D0*Hr4(1,0,0,1) - 160.D0/3.D0*Hr4(1,0,0,1)*x - 64.D0/3.D0*
     &    Hr4(1,0,1,0) + 64.D0/3.D0*Hr4(1,0,1,0)*x + 64.D0/3.D0*Hr4(1,1
     &    ,0,0) - 64.D0/3.D0*Hr4(1,1,0,0)*x + 32.D0/3.D0*Hr4(1,1,0,1)
     &     - 32.D0/3.D0*Hr4(1,1,0,1)*x - 32.D0/3.D0*Hr4(1,1,1,0) + 32.D0
     &    /3.D0*Hr4(1,1,1,0)*x - 960*Hr5(-1,-1,-1,-1,0) + 576*Hr5(-1,-1
     &    ,-1,-1,0)*x + 1536*Hr5(-1,-1,-1,-1,0)*dp + 1536*Hr5(-1,-1,-1,
     &    0,0) - 960*Hr5(-1,-1,-1,0,0)*x - 2496*Hr5(-1,-1,-1,0,0)*dp - 
     &    320*Hr5(-1,-1,-1,0,1) + 64*Hr5(-1,-1,-1,0,1)*x + 384*Hr5(-1,
     &    -1,-1,0,1)*dp + 1056*Hr5(-1,-1,0,-1,0) - 672*Hr5(-1,-1,0,-1,0
     &    )*x - 1728*Hr5(-1,-1,0,-1,0)*dp - 4624.D0/3.D0*Hr5(-1,-1,0,0,
     &    0) + 3088.D0/3.D0*Hr5(-1,-1,0,0,0)*x + 7712.D0/3.D0*Hr5(-1,-1
     &    ,0,0,0)*dp - 832.D0/3.D0*Hr5(-1,-1,0,0,1) + 256.D0/3.D0*Hr5(
     &    -1,-1,0,0,1)*x + 1088.D0/3.D0*Hr5(-1,-1,0,0,1)*dp - 192*Hr5(
     &    -1,-1,0,1,0) + 64*Hr5(-1,-1,0,1,0)*x + 256*Hr5(-1,-1,0,1,0)*
     &    dp )
      c3EminO = c3EminO + cf**2*cam2cf * (  - 64.D0/3.D0*Hr5(-1,-1,0,
     &    1,1) - 320.D0/3.D0*Hr5(-1,-1,0,1,1)*x - 256.D0/3.D0*Hr5(-1,-1
     &    ,0,1,1)*dp + 1024*Hr5(-1,0,-1,-1,0) - 640*Hr5(-1,0,-1,-1,0)*x
     &     - 1664*Hr5(-1,0,-1,-1,0)*dp - 3968.D0/3.D0*Hr5(-1,0,-1,0,0)
     &     + 2624.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 6592.D0/3.D0*Hr5(-1,0,-1
     &    ,0,0)*dp - 2464.D0/3.D0*Hr5(-1,0,0,-1,0) + 2272.D0/3.D0*Hr5(
     &    -1,0,0,-1,0)*x + 4736.D0/3.D0*Hr5(-1,0,0,-1,0)*dp + 2032.D0/3.
     &    D0*Hr5(-1,0,0,0,0) - 1840.D0/3.D0*Hr5(-1,0,0,0,0)*x - 3872.D0/
     &    3.D0*Hr5(-1,0,0,0,0)*dp + 592*Hr5(-1,0,0,0,1) - 528*Hr5(-1,0,
     &    0,0,1)*x - 1120*Hr5(-1,0,0,0,1)*dp + 1328.D0/3.D0*Hr5(-1,0,0,
     &    1,0) - 1136.D0/3.D0*Hr5(-1,0,0,1,0)*x - 2464.D0/3.D0*Hr5(-1,0
     &    ,0,1,0)*dp + 384*Hr5(-1,0,0,1,1) - 320*Hr5(-1,0,0,1,1)*x - 
     &    704*Hr5(-1,0,0,1,1)*dp + 320.D0/3.D0*Hr5(-1,0,1,0,0) - 320.D0/
     &    3.D0*Hr5(-1,0,1,0,0)*x - 640.D0/3.D0*Hr5(-1,0,1,0,0)*dp + 544.
     &    D0/3.D0*Hr5(-1,0,1,0,1) - 544.D0/3.D0*Hr5(-1,0,1,0,1)*x - 
     &    1088.D0/3.D0*Hr5(-1,0,1,0,1)*dp + 288*Hr5(-1,0,1,1,0) - 288*
     &    Hr5(-1,0,1,1,0)*x - 576*Hr5(-1,0,1,1,0)*dp + 192*Hr5(-1,0,1,1
     &    ,1) - 192*Hr5(-1,0,1,1,1)*x - 384*Hr5(-1,0,1,1,1)*dp + 3136.D0
     &    /3.D0*Hr5(0,-1,-1,-1,0) - 1792.D0/3.D0*Hr5(0,-1,-1,-1,0)*x - 
     &    1600*Hr5(0,-1,-1,-1,0)*dp - 4432.D0/3.D0*Hr5(0,-1,-1,0,0) + 
     &    2992.D0/3.D0*Hr5(0,-1,-1,0,0)*x + 6560.D0/3.D0*Hr5(0,-1,-1,0,
     &    0)*dp - 32*Hr5(0,-1,-1,0,1) + 32*Hr5(0,-1,-1,0,1)*x - 896*
     &    Hr5(0,-1,0,-1,0) + 576*Hr5(0,-1,0,-1,0)*x + 4096.D0/3.D0*Hr5(
     &    0,-1,0,-1,0)*dp + 1328*Hr5(0,-1,0,0,0) - 1008*Hr5(0,-1,0,0,0)
     &    *x - 5440.D0/3.D0*Hr5(0,-1,0,0,0)*dp + 592*Hr5(0,-1,0,0,1) - 
     &    432*Hr5(0,-1,0,0,1)*x - 736*Hr5(0,-1,0,0,1)*dp + 736.D0/3.D0*
     &    Hr5(0,-1,0,1,0) - 544.D0/3.D0*Hr5(0,-1,0,1,0)*x - 896.D0/3.D0
     &    *Hr5(0,-1,0,1,0)*dp + 640.D0/3.D0*Hr5(0,-1,0,1,1) - 448.D0/3.D
     &    0*Hr5(0,-1,0,1,1)*x - 704.D0/3.D0*Hr5(0,-1,0,1,1)*dp - 3392.D0
     &    /3.D0*Hr5(0,0,-1,-1,0) + 2336.D0/3.D0*Hr5(0,0,-1,-1,0)*x + 
     &    5248.D0/3.D0*Hr5(0,0,-1,-1,0)*dp + 3536.D0/3.D0*Hr5(0,0,-1,0,
     &    0) - 2480.D0/3.D0*Hr5(0,0,-1,0,0)*x - 4480.D0/3.D0*Hr5(0,0,-1
     &    ,0,0)*dp + 288*Hr5(0,0,-1,0,1) - 64*Hr5(0,0,-1,0,1)*x - 128*
     &    Hr5(0,0,-1,0,1)*dp + 2048.D0/3.D0*Hr5(0,0,0,-1,0) - 1760.D0/3.
     &    D0*Hr5(0,0,0,-1,0)*x - 2432.D0/3.D0*Hr5(0,0,0,-1,0)*dp - 248*
     &    Hr5(0,0,0,0,0) + 248*Hr5(0,0,0,0,0)*x + 288*Hr5(0,0,0,0,0)*dp
     &     - 312*Hr5(0,0,0,0,1) + 312*Hr5(0,0,0,0,1)*x + 480*Hr5(0,0,0,
     &    0,1)*dp - 688.D0/3.D0*Hr5(0,0,0,1,0) + 688.D0/3.D0*Hr5(0,0,0,
     &    1,0)*x + 1184.D0/3.D0*Hr5(0,0,0,1,0)*dp - 752.D0/3.D0*Hr5(0,0
     &    ,0,1,1) + 752.D0/3.D0*Hr5(0,0,0,1,1)*x + 1312.D0/3.D0*Hr5(0,0
     &    ,0,1,1)*dp - 160.D0/3.D0*Hr5(0,0,1,0,0) + 160.D0/3.D0*Hr5(0,0
     &    ,1,0,0)*x + 128*Hr5(0,0,1,0,0)*dp - 96*Hr5(0,0,1,0,1) + 96*
     &    Hr5(0,0,1,0,1)*x + 192*Hr5(0,0,1,0,1)*dp - 416.D0/3.D0*Hr5(0,
     &    0,1,1,0) + 416.D0/3.D0*Hr5(0,0,1,1,0)*x + 832.D0/3.D0*Hr5(0,0
     &    ,1,1,0)*dp - 96*Hr5(0,0,1,1,1) + 96*Hr5(0,0,1,1,1)*x + 192*
     &    Hr5(0,0,1,1,1)*dp + 256.D0/3.D0*Hr5(0,1,0,-1,0) + 128.D0/3.D0
     &    *Hr5(0,1,0,-1,0)*x - 128.D0/3.D0*Hr5(0,1,0,-1,0)*dp - 160.D0/
     &    3.D0*Hr5(0,1,0,0,0) - 32.D0/3.D0*Hr5(0,1,0,0,0)*x + 128.D0/3.D
     &    0*Hr5(0,1,0,0,0)*dp - 160.D0/3.D0*Hr5(0,1,0,0,1) + 160.D0/3.D0
     &    *Hr5(0,1,0,0,1)*x + 320.D0/3.D0*Hr5(0,1,0,0,1)*dp + 64.D0/3.D0
     &    *Hr5(0,1,0,1,0) - 64.D0/3.D0*Hr5(0,1,0,1,0)*x - 128.D0/3.D0*
     &    Hr5(0,1,0,1,0)*dp - 64.D0/3.D0*Hr5(0,1,1,0,0) + 64.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x + 128.D0/3.D0*Hr5(0,1,1,0,0)*dp - 32.D0/3.D0
     &    *Hr5(0,1,1,0,1) + 32.D0/3.D0*Hr5(0,1,1,0,1)*x + 64.D0/3.D0*
     &    Hr5(0,1,1,0,1)*dp + 32.D0/3.D0*Hr5(0,1,1,1,0) - 32.D0/3.D0*
     &    Hr5(0,1,1,1,0)*x - 64.D0/3.D0*Hr5(0,1,1,1,0)*dp )
      c3EminO = c3EminO + nf*cf*cam2cf * ( 5360.D0/81.D0 - 5360.D0/81.
     &    D0*x - 200.D0/3.D0*z4 + 104.D0/3.D0*z4*x + 304.D0/3.D0*dp*z4
     &     - 416.D0/9.D0*z3 + 160.D0/9.D0*z3*x + 64.D0/3.D0*z3*x**2 + 
     &    320.D0/3.D0*z3*dp + 4432.D0/81.D0*z2 + 3704.D0/81.D0*z2*x + 
     &    376.D0/9.D0*z2*x**2 + 2656.D0/81.D0*z2*dp + 448.D0/9.D0*Hr1(
     &    -1)*z3 - 64.D0/9.D0*Hr1(-1)*z3*x - 512.D0/9.D0*Hr1(-1)*z3*dp
     &     + 1792.D0/27.D0*Hr1(-1)*z2 - 1408.D0/27.D0*Hr1(-1)*z2*x - 32.
     &    D0/3.D0*Hr1(-1)*z2*x**2 - 32.D0/3.D0*Hr1(-1)*z2*dx - 3200.D0/
     &    27.D0*Hr1(-1)*z2*dp + 4600.D0/81.D0*Hr1(0) + 2728.D0/81.D0*
     &    Hr1(0)*x - 464.D0/9.D0*Hr1(0)*dp - 272.D0/9.D0*Hr1(0)*z3 + 80.
     &    D0/9.D0*Hr1(0)*z3*x + 352.D0/9.D0*Hr1(0)*z3*dp + 464.D0/27.D0
     &    *Hr1(0)*z2 + 256.D0/27.D0*Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*
     &    x**2 + 368.D0/27.D0*Hr1(0)*z2*dp - 976.D0/27.D0*Hr1(1) + 976.D
     &    0/27.D0*Hr1(1)*x - 512.D0/9.D0*Hr2(-1,-1)*z2 + 128.D0/9.D0*
     &    Hr2(-1,-1)*z2*x + 640.D0/9.D0*Hr2(-1,-1)*z2*dp + 1544.D0/81.D0
     &    *Hr2(-1,0) + 6856.D0/81.D0*Hr2(-1,0)*x + 376.D0/9.D0*Hr2(-1,0
     &    )*x**2 + 376.D0/9.D0*Hr2(-1,0)*dx + 5312.D0/81.D0*Hr2(-1,0)*
     &    dp + 320.D0/9.D0*Hr2(-1,0)*z2 - 128.D0/9.D0*Hr2(-1,0)*z2*x - 
     &    448.D0/9.D0*Hr2(-1,0)*z2*dp + 608.D0/9.D0*Hr2(0,-1)*z2 - 224.D
     &    0/9.D0*Hr2(0,-1)*z2*x - 832.D0/9.D0*Hr2(0,-1)*z2*dp - 2632.D0/
     &    81.D0*Hr2(0,0) - 1904.D0/81.D0*Hr2(0,0)*x - 376.D0/9.D0*Hr2(0
     &    ,0)*x**2 - 6112.D0/81.D0*Hr2(0,0)*dp - 80.D0/9.D0*Hr2(0,0)*z2
     &     + 80.D0/9.D0*Hr2(0,0)*z2*x + 160.D0/9.D0*Hr2(0,0)*z2*dp - 
     &    656.D0/27.D0*Hr2(0,1) - 656.D0/27.D0*Hr2(0,1)*x + 128.D0/9.D0
     &    *Hr2(1,1) - 128.D0/9.D0*Hr2(1,1)*x + 1024.D0/9.D0*Hr3(-1,-1,0
     &    ) - 256.D0/9.D0*Hr3(-1,-1,0)*x - 64.D0/3.D0*Hr3(-1,-1,0)*x**2
     &     - 64.D0/3.D0*Hr3(-1,-1,0)*dx - 1280.D0/9.D0*Hr3(-1,-1,0)*dp
     &     - 2176.D0/27.D0*Hr3(-1,0,0) + 2944.D0/27.D0*Hr3(-1,0,0)*x + 
     &    32*Hr3(-1,0,0)*x**2 + 32*Hr3(-1,0,0)*dx + 5120.D0/27.D0*Hr3(
     &    -1,0,0)*dp - 256.D0/27.D0*Hr3(-1,0,1) + 1024.D0/27.D0*Hr3(-1,
     &    0,1)*x + 1280.D0/27.D0*Hr3(-1,0,1)*dp - 1504.D0/27.D0*Hr3(0,
     &    -1,0) + 1120.D0/27.D0*Hr3(0,-1,0)*x + 64.D0/3.D0*Hr3(0,-1,0)*
     &    x**2 + 64.D0/3.D0*Hr3(0,-1,0)*dx + 3200.D0/27.D0*Hr3(0,-1,0)*
     &    dp - 1280.D0/27.D0*Hr3(0,0,0) - 1456.D0/27.D0*Hr3(0,0,0)*x - 
     &    32*Hr3(0,0,0)*x**2 - 1328.D0/27.D0*Hr3(0,0,0)*dp + 32.D0/27.D0
     &    *Hr3(0,0,1) - 608.D0/27.D0*Hr3(0,0,1)*x - 640.D0/27.D0*Hr3(0,
     &    0,1)*dp + 64.D0/9.D0*Hr3(0,1,1) + 64.D0/9.D0*Hr3(0,1,1)*x - 
     &    1024.D0/9.D0*Hr4(-1,-1,-1,0) + 256.D0/9.D0*Hr4(-1,-1,-1,0)*x
     &     + 1280.D0/9.D0*Hr4(-1,-1,-1,0)*dp + 1664.D0/9.D0*Hr4(-1,-1,0
     &    ,0) - 512.D0/9.D0*Hr4(-1,-1,0,0)*x - 2176.D0/9.D0*Hr4(-1,-1,0
     &    ,0)*dp + 1088.D0/9.D0*Hr4(-1,0,-1,0) - 320.D0/9.D0*Hr4(-1,0,
     &    -1,0)*x - 1408.D0/9.D0*Hr4(-1,0,-1,0)*dp - 1376.D0/9.D0*Hr4(
     &    -1,0,0,0) + 800.D0/9.D0*Hr4(-1,0,0,0)*x + 2176.D0/9.D0*Hr4(-1
     &    ,0,0,0)*dp - 64.D0/9.D0*Hr4(-1,0,0,1) + 64.D0/9.D0*Hr4(-1,0,0
     &    ,1)*x + 128.D0/9.D0*Hr4(-1,0,0,1)*dp + 128.D0/9.D0*Hr4(-1,0,1
     &    ,1) - 128.D0/9.D0*Hr4(-1,0,1,1)*x - 256.D0/9.D0*Hr4(-1,0,1,1)
     &    *dp + 1088.D0/9.D0*Hr4(0,-1,-1,0) - 320.D0/9.D0*Hr4(0,-1,-1,0
     &    )*x - 1408.D0/9.D0*Hr4(0,-1,-1,0)*dp - 1472.D0/9.D0*Hr4(0,-1,
     &    0,0) + 704.D0/9.D0*Hr4(0,-1,0,0)*x + 2176.D0/9.D0*Hr4(0,-1,0,
     &    0)*dp - 64.D0/9.D0*Hr4(0,-1,0,1) + 64.D0/9.D0*Hr4(0,-1,0,1)*x
     &     + 128.D0/9.D0*Hr4(0,-1,0,1)*dp - 1088.D0/9.D0*Hr4(0,0,-1,0)
     &     + 512.D0/9.D0*Hr4(0,0,-1,0)*x + 1600.D0/9.D0*Hr4(0,0,-1,0)*
     &    dp + 368.D0/9.D0*Hr4(0,0,0,0) - 368.D0/9.D0*Hr4(0,0,0,0)*x - 
     &    736.D0/9.D0*Hr4(0,0,0,0)*dp + 64.D0/9.D0*Hr4(0,0,0,1) - 64.D0/
     &    9.D0*Hr4(0,0,0,1)*x - 128.D0/9.D0*Hr4(0,0,0,1)*dp - 64.D0/9.D0
     &    *Hr4(0,0,1,1) + 64.D0/9.D0*Hr4(0,0,1,1)*x + 128.D0/9.D0*Hr4(0
     &    ,0,1,1)*dp )
*
       C3Q3DFE = c3EminO
*
       RETURN
       END
*
* =================================================================av==


==> anc/xcdiff3p.f <==
*
* ..File: xcdiff3p.f    F_{i,NS},  i = 2,3,L  (even-N - odd-N)
*
*
* ..Parametrizations of the differences between the even-N and odd-N 
*    based three-loop coefficient functions for the structure functions
*    F_L, F_2 and F_3 in charged-current deep-inelastic scattering.
*    MS(bar) scheme, the expansion parameter is  a_s = alpha_s/(4 pi).
*
* ..Except where the values are very small, the relative accuracy of 
*     these parametrizations, as well as of the convolution results, 
*     is one part in thousand or better.
*
* ..These functions should be used together with the results for the 
*    even-N based F_L, F_2 and the odd-N F_3 respectively presented in 
*              S. Moch, J. Vermaseren and A. Vogt,
*              hep-ph/0411112, hep-ph/0504242 and arXiv:0812.4168
*    For F_2 and F_L the (NC) flavour class fl11 has to be deactivated 
*    there, and for F_3 the fl02 contributions have to be left out.
*
* ..Reference: J. Davies, S. Moch, J. Vermaseren and A. Vogt, 
*              arXiv:1606.08907, PoS DIS2016 (2016) 059
*    where these parametrizations can be found in eqs. (3.6) - (3.8).      
*
* ===================================================================== 
*
*
* ..F_2: third-order c_2^{nu+nubar} - c_2^{nu-nubar}
*
       FUNCTION c2q3dfP (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       Y1  = 1.- Y 
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       C2Q30 =   273.59 - 44.95* Y - 73.56* Y**2 + 40.68* Y**3
     ,         + 0.1356* DL**5 + 8.483* DL**4 + 55.90* DL**3
     ,         + 120.67* DL**2 + 388.0* DL - 329.8* DL*DL1          
     ,         - Y*DL* (316.2 + 71.63* DL) + 46.30*DL1 + 5.447* DL1**2
*
       C2Q31 = - 19.093 + 12.97* Y + 36.44* Y**2 - 29.256* Y**3
     ,         - 0.76* DL**4 - 5.317* DL**3 - 19.82* DL**2 - 38.958* DL
     ,         - 13.395* DL*DL1 + Y*DL* (14.44 + 17.74*DL) + 1.395* DL1
*
       c2q3dfP = (C2Q30 + NF * C2Q31)* Y1
*
       RETURN
       END
*
* ..The `local' piece for F2, artificial but useful for maximal accuracy 
*    of moments and convolutions
*
       FUNCTION c2q3dfPC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       c2q3dfPC = - 0.0008 + 0.0001* NF  
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_L: third-order c_L^{nu+nubar} - c_L^{nu-nubar}
*
       FUNCTION cLq3dfP (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       Y1  = 1.- Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       CLQ30 = - 620.53 - 394.5* Y + 1609.* Y**2 - 596.2* Y**3
     ,         + 0.217* DL**3 + 62.18* DL**2 + 208.47* DL
     ,         - 482.5* DL*DL1 - Y*DL* (1751. - 197.5* DL)
     ,         + 105.5* DL1 + 0.442* DL1**2
*
       CLQ31 = - 6.500 - 12.435* Y + 23.66* Y**2 + 0.914* Y**3
     ,         + 0.015* DL**3 - 6.627* DL**2 - 31.91* DL
     ,         - Y*DL* (5.711 + 28.635* DL)
*
       cLq3dfP = (CLQ30 + NF * CLQ31) * Y1**2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..F_3: third-order c_3^{nu-nubar} - c_3^{nu+nubar}    Note the sign!
*
       FUNCTION c3q3dfP (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, NF
*
       Y1  = 1.- Y
       DL  = LOG (Y)
       DL1 = LOG (Y1)
*
       C3Q30 = - 553.5 + 1412.5* Y - 990.3* Y**2 + 361.1* Y**3
     ,         + 0.1458* DL**5 + 9.688* DL**4 + 90.62* DL**3
     ,         + 83.684* DL**2 - 602.32* DL 
     ,         - 382.5* DL*DL1 - Y*DL* (2.805 + 325.92* DL) 
     ,         + 133.5* DL1 + 10.135* DL1**2 
*
       C3Q31 = - 16.777 + 77.78* Y - 24.81* Y**2 - 28.89* Y**3
     ,         - 0.7714* DL**4 - 7.701* DL**3 - 21.522* DL**2
     ,         - 7.897* DL - 16.17* DL*DL1 + Y*DL* (43.21 + 67.04*DL)
     ,         + 1.519* DL1
*
       c3q3dfP = (C3Q30 + NF * C3Q31)* Y1
*
       RETURN
       END
*
* ..The `local' piece for F3 - present for the same reason as for F2
*
       FUNCTION c3q3dfPC (Y, NF)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       c3q3dfPC = - 0.0029 + 0.00006* NF
*
       RETURN
       END
*
* =================================================================av==


==> anc/xclns2p.f <==
*
* ..File: xclns2p.f   F_{L,ns} for e.m./nu+nu(bar) DIS  --  update 2004
*
*
* ..Calculation of the 2-loop x-space MS(bar) coefficient functions 
*    for F_L via compact parametrizations involving only logarithms.
*    Non-singlet, mu_r = mu_f = Q. Expansion parameter: alpha_s/(4 pi).
*
*  ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is better than one part in thousand except
*    close to zeros of the coefficient function
*
*  ..Reference: S. Moch, J. Vermaseren and A. Vogt, 
*               hep-ph/0411112 = Phys. Lett. B605 (2005) 123.
*  ..The user should also cite the original calculation,
*     J. Sanchez Guillen et al,  Nucl. Phys. B353 (1991) 337.
*    
* =====================================================================
*
*
* ..The regular piece. The rational end-point coefficients are exact,
*    the rest has been fitted for x between 10^-6 and 1-10^-6.  The `P' 
*    in the name, for `plus', refers to its basis on even-N moments.
*
       FUNCTION CLNP2A (Y, NF)
       IMPLICIT REAL*8 (A-Z)
       INTEGER NF
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
*       
       CLNP2A = - 37.338 + 89.53 * Y + 33.82 * Y**2
     2          - 128./9.D0 * DL + 18.41 * Y*DL**2 + 32.90 * Y*DL 
     3          + 128./9.D0 * Y*DL1**2 - 46.5 * Y*DL1 - 84.094 * DL*DL1 
     4        + NF * 16./27.D0 * ( 6.* Y*DL1 - 12.* Y*DL - 25.* Y + 6.)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
* ..The artificial 'local' contribution fine-tuning the accuracy
*
       FUNCTION CLNP2C (Y)
       IMPLICIT REAL*8 (A-Z)
*
       CLNP2C = -0.012  
*
       RETURN
       END
*
* =================================================================av==


==> anc/xclns3pCC.f <==
*
* ..File: xclns3p.f    FL_NS  ... mod for CC (no fl11 term)!
*
*
* ..Parametrization of the third-order MS(bar) non-singlet coefficient 
*    functions for the structure function F_L in electromagnetic DIS.
*    mu_r = mu_f = Q.  The expansion parameter is  alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
*  ..The relative accuracy of these parametrizations, as well as of
*    the convolution results, is one part in thousand or better.
*
* ..Reference: S. Moch, J. Vermaseren and A. Vogt,
*              hep-ph/0411112 = Phys. Lett. B606 (2005) 123
*
* =====================================================================
*
*
* ..This is the regular piece. The rational end-point coefficients are
*    exact, the rest has been fitted for x between 10^-6 and 1 - 10^-6.
*    The N_f^2 part is exact and requires the dilogarithm Li2(x).
*
       FUNCTION CLNP3A (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0 )
*
       DL  = LOG (Y)
       DL1 = LOG (1.-Y)
       D81 = 1./81.D0
*
       CLNP3A =  - 2220.5 - 7884.* Y + 4168.* Y**2 
     ,           - 1280.*D81 *DL**3 - 7456./27.D0 * DL**2 - 1355.7 * DL
     ,           + 512./27D0 * DL1**4 - 177.40 * DL1**3 + 650.6 *DL1**2
     ,           - 2729.* DL1 + 208.3 * Y*DL**3 - DL1**3*(1.-Y)* (125.3
     ,           - 195.6 *DL1) - DL*DL1 * (844.7 * DL + 517.3 * DL1)
     ,        + NF * ( 408.4 - 9.345 * Y - 919.3 * Y**2 
     ,           + 1728.*D81 * DL**2 + 200.73 * DL - 1792.*D81* Y*DL**3 
     ,           + 1024.*D81 * DL1**3 - 112.35 * DL1**2 + 344.1 * DL1
     ,           + (1.-Y)*DL1**2 * (239.7 + 20.63 * DL1)
     ,           + DL*DL1 * (887.3 + 294.5 * DL - 59.14 * DL1) )
     ,        + NF**2 * ( - 19. + (317./6.D0 - 12.*Z2) * Y 
     ,           + 9.* Y*DL**2 + DL * (-6. + 50.* Y)
     ,           + 3.* Y*DL1**2 + DL1 * (6. - 25.* Y) 
     ,           - 6.* Y*DL*DL1 + 6.* Y* LI2(Y) ) * 64.* D81
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..This is the 'local' piece, introduced to fine-tune the accuracy.
*
       FUNCTION CLNP3C (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       CLNP3C = 0.113 + NF * 0.006
*
       RETURN
       END
*
* =================================================================av==

